Higgs decays to two leptons and a photon beyond leading order in the SMEFT

We present the three-body decay of the Higgs boson into two leptons and a photon to dimension-eight in the Standard Model Effective Field Theory (SMEFT). In order to obtain this result we interfere the full one-loop Standard Model result with the tree-level result in the SMEFT. This is the first calculation of the partial width of the Higgs boson into two leptons and a photon in the SMEFT to incorporate the full one-loop dependence for the Standard Model as well as the full tree level dimension-eight dependence in the SMEFT. We find that this channel can aid in distinguishing strongly interacting and weakly interacting UV completions of the SMEFT under standard assumptions. We also find that this channel presents the opportunity to distinguish different operator Classes within the SMEFT, potentially including contact $H\bar\ell\ell\gamma$ operators which are first generated only at dimension-eight in the SMEFT.

==> anc/FeynRulesFiles/BGSMEFT.fr <==
(* ************************** *)
(* *****  Information   ***** *)
(* ************************** *)
M$ModelName = "Standard Model";

M$Information = {
  Authors      -> {"T Corbett"}, 
  Version      -> "1.0",
  Date         -> "",
  Institutions -> {"Niels Bohr Institute"},
  Emails       -> {"corbett.t.s@gmail.com"},
  URLs         -> ""
};

FeynmanGauge = False;
FR$DSign=-1; (*Changing sign of Covariant Derivative will break gauge symmetry as it is hard wired into the definitions of FSW4 and GF and Ghost terms.*)

(* ************************** *)
(* *****  Change  log   ***** *)
(* ************************** *)

(* v1.0 First Iteration    *)

(* ************************** *)
(* *****      vevs      ***** *)
(* ************************** *)
M$vevs = { {Phi[2],vev} };

(* ************************** *)
(* *****  Gauge groups  ***** *)
(* ************************** *)
M$GaugeGroups = {
  U1Y  == { 
    Abelian          -> True,  
    CouplingConstant -> g1, 
    GaugeBoson       -> B, 
    Charge           -> Y
  },
  SU2L == { 
    Abelian           -> False, 
    CouplingConstant  -> g2, 
    GaugeBoson        -> Wi, 
    StructureConstant -> Eps, 
    Representations   -> {Ta,SU2D}, 
    Definitions       -> {Ta[a_,b_,c_]->PauliSigma[a,b,c]/2, FSU2L[i_,j_,k_]:> I Eps[i,j,k]}
  },
  SU3C == { 
    Abelian           -> False, 
    CouplingConstant  -> g3, 
    GaugeBoson        -> GG,
    StructureConstant -> f, 
    Representations   -> {T,Colour}, 
    SymmetricTensor   -> dSUN
  } 
};


(* ************************** *)
(* *****    Indices     ***** *)
(* ************************** *)

IndexRange[Index[SU2W      ]] = Unfold[Range[3]]; 
IndexRange[Index[SU2D      ]] = Unfold[Range[2]];
IndexRange[Index[Gluon     ]] = NoUnfold[Range[8]];
IndexRange[Index[Colour    ]] = NoUnfold[Range[3]]; 
IndexRange[Index[Generation]] = Range[3];

IndexStyle[SU2W,       j];
IndexStyle[SU2D,       k];
IndexStyle[Gluon,      a];
IndexStyle[Colour,     m];
IndexStyle[Generation, f];


(* ************************** *)
(* *** Interaction orders *** *)
(* ***  (as used by mg5)  *** *)
(* ************************** *)

M$InteractionOrderHierarchy = {
  {QCD, 1},
  {QED, 2},
  {NP,  1}
};




(* ************************** *)
(* **** Particle classes **** *)
(* ************************** *)
M$ClassesDescription = {

(* Gauge bosons: physical vector fields *)
  V[1] == { 
    ClassName       -> A, 
    SelfConjugate   -> True,  
    Mass            -> 0,  
    Width           -> 0,  
    ParticleName    -> "a", 
    PDG             -> 22, 
    PropagatorLabel -> "a", 
    PropagatorType  -> W, 
    PropagatorArrow -> None,
    FullName        -> "Photon"
  },
  V[100] == { 
    ClassName       -> ABG, 
    SelfConjugate   -> True,  
    Mass            -> 0,  
    Width           -> 0,  
    ParticleName    -> "aBG", 
    PDG             -> 22, 
    PropagatorLabel -> "aBG", 
    PropagatorType  -> W, 
    PropagatorArrow -> None,
    FullName        -> "PhotonBG"
  },
  V[2] == { 
    ClassName       -> Z, 
    SelfConjugate   -> True,
    Mass            -> MZbar,
    Width           -> WZ,
    ParticleName    -> "Z", 
    PDG             -> 23, 
    PropagatorLabel -> "Z",
    PropagatorType  -> Sine,
    PropagatorArrow -> None,
    FullName        -> "Z"
  },
  V[200] == { 
    ClassName       -> ZBG, 
    SelfConjugate   -> True,
    Mass            -> MZbar,
    Width           -> WZ,
    ParticleName    -> "ZBG", 
    PDG             -> 23, 
    PropagatorLabel -> "ZBG",
    PropagatorType  -> Sine,
    PropagatorArrow -> None,
    FullName        -> "ZBG"
  },
  V[3] == {
    ClassName        -> W,
    SelfConjugate    -> False,
    Mass             -> MWbar,
    Width            -> WW,
    ParticleName     -> "W+",
    AntiParticleName -> "W-",
    QuantumNumbers   -> {Q -> 1},
    PDG              -> 24, 
    PropagatorLabel  -> "W",
    PropagatorType   -> Sine,
    PropagatorArrow  -> Forward,
    FullName         -> "W"
  },
  V[300] == {
    ClassName        -> WBG,
    SelfConjugate    -> False,
    Mass             -> MWbar,
    Width            -> WW,
    ParticleName     -> "W+BG",
    AntiParticleName -> "W-BG",
    QuantumNumbers   -> {Q -> 1},
    PDG              -> 24, 
    PropagatorLabel  -> "WBG",
    PropagatorType   -> Sine,
    PropagatorArrow  -> Forward,
    FullName         -> "WBG"
  },
  V[4] == {
    ClassName        -> G,
    SelfConjugate    -> True,
    Indices          -> {Index[Gluon]},
    Mass             -> 0,
    Width            -> 0,
    ParticleName     -> "g", 
    PDG              -> 21,
    PropagatorLabel  -> "G",
    PropagatorType   -> C,
    PropagatorArrow  -> None,
    FullName         -> "G"
  },
  V[400] == {
    ClassName        -> GBG,
    SelfConjugate    -> True,
    Indices          -> {Index[Gluon]},
    Mass             -> 0,
    Width            -> 0,
    ParticleName     -> "gBG", 
    PDG              -> 21,
    PropagatorLabel  -> "GBG",
    PropagatorType   -> C,
    PropagatorArrow  -> None,
    FullName         -> "GBG"
  },

(* Ghosts: related to physical gauge bosons *)
  U[1] == { 
    ClassName       -> ghA, 
    SelfConjugate   -> False,
    Ghost           -> A,
    QuantumNumbers  -> {GhostNumber -> 1},
    Mass            -> 0,
    Width	    -> 0,
    PropagatorLabel -> "uA",
    PropagatorType  -> GhostDash,
    PropagatorArrow -> Forward
  },
  U[2] == {
    ClassName       -> ghZ,
    SelfConjugate   -> False,
    Ghost           -> Z,
    QuantumNumbers  -> {GhostNumber -> 1},
    Mass            -> {MZbar,91.1876},  
    Width	    -> {WZ, 2.4952},
    PropagatorLabel -> "uZ",
    PropagatorType  -> GhostDash,
    PropagatorArrow -> Forward
  },
  U[31] == { 
    ClassName       -> ghWp,
    SelfConjugate   -> False, 
    Ghost           -> W,
    QuantumNumbers  -> {GhostNumber -> 1, Q -> 1},
    Mass            -> {MWbar,Internal}, 
    Width           -> {WW, 2.085}, 
    PropagatorLabel -> "uWp",
    PropagatorType  -> GhostDash, 
    PropagatorArrow -> Forward
  },
  U[32] == { 
    ClassName       -> ghWm,
    SelfConjugate   -> False, 
    Ghost           -> Wbar,
    QuantumNumbers  -> {GhostNumber -> 1, Q -> -1},
    Mass            -> {MWbar,Internal}, 
    Width           -> {WW, 2.085},
    PropagatorLabel -> "uWm",
    PropagatorType  -> GhostDash, 
    PropagatorArrow -> Forward
  },
  U[4] == { 
    ClassName       -> ghG, 
    SelfConjugate   -> False,
    Indices         -> {Index[Gluon]},
    Ghost           -> G,
    PDG             -> 82,
    QuantumNumbers  ->{GhostNumber -> 1}, 
    Mass            -> 0,
    Width	    -> 0,
    PropagatorLabel -> "uG",
    PropagatorType  -> GhostDash,
    PropagatorArrow -> Forward
  },

(* Gauge bosons: unphysical vector fields*)
  V[11] == { 
    ClassName     -> B, 
    Unphysical    -> True, 
    SelfConjugate -> True, 
    Definitions   -> { B[mu_] :> WilsonLimit[sqrtgMetricExpInv.Ulow.A4[mu]][[4]]}
  },
  V[12] == { 
    ClassName     -> Wi,
    Unphysical    -> True,
    SelfConjugate -> True, 
    Indices       -> {Index[SU2W]},
    FlavorIndex   -> SU2W,
    Definitions   -> { Wi[mu_,1] :> WilsonLimit[sqrtgMetricExpInv.Ulow.A4[mu]][[1]],
                       Wi[mu_,2] :> WilsonLimit[sqrtgMetricExpInv.Ulow.A4[mu]][[2]],
                       Wi[mu_,3] :> WilsonLimit[sqrtgMetricExpInv.Ulow.A4[mu]][[3]]}
  }, 
  V[13] == { 
    ClassName     -> GG,
    Unphysical    -> True,
    SelfConjugate -> True, 
    Indices       -> {Index[Gluon]},
    Definitions   -> { GG[mu_,A_] -> (1+cHG vev^2+1/2 (c8HG vev^4+3 cHG^2 vev^4))*(G[mu,A]+GBG[mu,A])}
  }, 

(************ Ghosts: related to unphysical gauge bosons
  U[11] == {
    ClassName     -> ghB, 
    Unphysical    -> True,
    SelfConjugate -> False,
    Ghost         -> B, 
    Definitions   -> { ghB -> -sw ghZ + cw ghA}
  },
  U[12] == {
    ClassName     -> ghWi,
    Unphysical    -> True,
    SelfConjugate -> False,
    Ghost         -> Wi,
    Indices       -> {Index[SU2W]},
    FlavorIndex   -> SU2W,
    Definitions   -> { ghWi[1] -> (ghWp+ghWm)/Sqrt[2], ghWi[2] -> (ghWm-ghWp)/(I*Sqrt[2]), ghWi[3] -> cwbar ghZ+swbar ghA}
  } ,
 ************)

(* Fermions: physical fields *)
  F[1] == {
    ClassName        -> vl,
    ClassMembers     -> {ve,vm,vt},
    Indices          -> {Index[Generation]},
    FlavorIndex      -> Generation,
    SelfConjugate    -> False,
    Mass             -> 0,
    Width            -> 0,
    QuantumNumbers   -> {LeptonNumber -> 1},
    PropagatorLabel  -> {"v", "ve", "vm", "vt"} ,
    PropagatorType   -> S,
    PropagatorArrow  -> Forward,
    PDG              -> {12,14,16},
    ParticleName     -> {"ve","vm","vt"},
    AntiParticleName -> {"ve~","vm~","vt~"},
    FullName         -> {"Electron-neutrino", "Mu-neutrino", "Tau-neutrino"}
  },
  F[2] == {
    ClassName        -> l,
    ClassMembers     -> {e, mu, ta},
    Indices          -> {Index[Generation]},
    FlavorIndex      -> Generation,
    SelfConjugate    -> False,
    Mass             -> {Mlbar, {MEbar,5.11*^-4}, {MMUbar,0.10566}, {MTAbar,1.777}},
    Width            -> 0,
    QuantumNumbers   -> {Q -> -1, LeptonNumber -> 1},
    PropagatorLabel  -> {"l", "e", "mu", "ta"},
    PropagatorType   -> Straight,
    PropagatorArrow  -> Forward,
    PDG              -> {11, 13, 15},
    ParticleName     -> {"e-", "mu-", "ta-"},
    AntiParticleName -> {"e+", "mu+", "ta+"},
    FullName         -> {"Electron", "Muon", "Tau"} 
  },
  F[3] == {
    ClassName        -> uq,
    ClassMembers     -> {u, c, t},
    Indices          -> {Index[Generation], Index[Colour]},
    FlavorIndex      -> Generation,
    SelfConjugate    -> False,
    Mass             -> {Mubar, {MUbar, 2.55*^-3}, {MCbar,1.27}, {MTbar,172}},
    Width            -> {0, 0, {WT,1.50833649}},
    QuantumNumbers   -> {Q -> 2/3},
    PropagatorLabel  -> {"uq", "u", "c", "t"},
    PropagatorType   -> Straight,
    PropagatorArrow  -> Forward,
    PDG              -> {2, 4, 6}, 
    ParticleName     -> {"u",  "c",  "t" },
    AntiParticleName -> {"u~", "c~", "t~"},
    FullName         -> {"u-quark", "c-quark", "t-quark"}
  },
  F[4] == {
    ClassName        -> dq,
    ClassMembers     -> {d, s, b},
    Indices          -> {Index[Generation], Index[Colour]},
    FlavorIndex      -> Generation,
    SelfConjugate    -> False,
    Mass             -> {Mdbar, {MDbar,5.04*^-3}, {MSbar,0.101}, {MBbar,4.7}},
    Width            -> 0,
    QuantumNumbers   -> {Q -> -1/3},
    PropagatorLabel  -> {"dq", "d", "s", "b"},
    PropagatorType   -> Straight, 
    PropagatorArrow  -> Forward,
    PDG              -> {1,3,5},
    ParticleName     -> {"d",  "s",  "b" },
    AntiParticleName -> {"d~", "s~", "b~"},
    FullName         -> {"d-quark", "s-quark", "b-quark"}
  },

(* Fermions: unphysical fields *)
  F[11] == { 
    ClassName      -> LL, 
    Unphysical     -> True, 
    Indices        -> {Index[SU2D], Index[Generation]},
    FlavorIndex    -> SU2D,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> -1/2},
    Definitions    -> { LL[sp1_,1,ff_] :> Module[{sp2}, ProjM[sp1,sp2] vl[sp2,ff]], LL[sp1_,2,ff_] :> Module[{sp2}, ProjM[sp1,sp2] l[sp2,ff]] }
  },
  F[12] == { 
    ClassName      -> lR, 
    Unphysical     -> True, 
    Indices        -> {Index[Generation]},
    FlavorIndex    -> Generation,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> -1},
    Definitions    -> { lR[sp1_,ff_] :> Module[{sp2}, ProjP[sp1,sp2] l[sp2,ff]] }
  },
  F[13] == { 
    ClassName      -> QL, 
    Unphysical     -> True, 
    Indices        -> {Index[SU2D], Index[Generation], Index[Colour]},
    FlavorIndex    -> SU2D,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> 1/6},
    Definitions    -> { 
      QL[sp1_,1,ff_,cc_] :> Module[{sp2}, ProjM[sp1,sp2] uq[sp2,ff,cc]], 
      QL[sp1_,2,ff_,cc_] :> Module[{sp2,ff2}, CKM[ff,ff2] ProjM[sp1,sp2] dq[sp2,ff2,cc]] }
  },
  F[14] == { 
    ClassName      -> uR, 
    Unphysical     -> True, 
    Indices        -> {Index[Generation], Index[Colour]},
    FlavorIndex    -> Generation,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> 2/3},
    Definitions    -> { uR[sp1_,ff_,cc_] :> Module[{sp2}, ProjP[sp1,sp2] uq[sp2,ff,cc]] }
  },
  F[15] == { 
    ClassName      -> dR, 
    Unphysical     -> True, 
    Indices        -> {Index[Generation], Index[Colour]},
    FlavorIndex    -> Generation,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> -1/3},
    Definitions    -> { dR[sp1_,ff_,cc_] :> Module[{sp2}, ProjP[sp1,sp2] dq[sp2,ff,cc]] }
  },

(* Higgs: physical scalars  *)
  S[1] == {
    ClassName       -> H,
    SelfConjugate   -> True,
    Mass            -> MHbar,
    Width           -> WH,
    PropagatorLabel -> "H",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 25,
    ParticleName    -> "H",
    FullName        -> "H"
  },
  S[100] == {
    ClassName       -> HBG,
    SelfConjugate   -> True,
    Mass            -> MHbar,
    Width           -> WH,
    PropagatorLabel -> "HBG",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 25,
    ParticleName    -> "HBG",
    FullName        -> "HBG"
  },

(* Higgs: physical scalars  *)
  S[2] == {
    ClassName       -> G0,
    SelfConjugate   -> True,
    Goldstone       -> Z,
    Mass            -> MZbar,
    Width           -> WG0,
    PropagatorLabel -> "Go",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 250,
    ParticleName    -> "G0",
    FullName        -> "G0"
  },
  S[200] == {
    ClassName       -> G0BG,
    SelfConjugate   -> True,
    Goldstone       -> Z,
    Mass            -> MZbar,
    Width           -> WG0,
    PropagatorLabel -> "GoBG",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 250,
    ParticleName    -> "G0BG",
    FullName        -> "G0BG"
  },
  S[3] == {
    ClassName        -> GP,
    SelfConjugate    -> False,
    Goldstone        -> W,
    Mass             -> MWbar,
    QuantumNumbers   -> {Q -> 1},
    Width            -> WGP,
    PropagatorLabel  -> "GP",
    PropagatorType   -> D,
    PropagatorArrow  -> None,
    PDG              -> 251,
    ParticleName     -> "G+",
    AntiParticleName -> "G-",
    FullName         -> "GP"
  },
  S[300] == {
    ClassName        -> GPBG,
    SelfConjugate    -> False,
    Goldstone        -> W,
    Mass             -> MWbar,
    QuantumNumbers   -> {Q -> 1},
    Width            -> WGP,
    PropagatorLabel  -> "GPBG",
    PropagatorType   -> D,
    PropagatorArrow  -> None,
    PDG              -> 251,
    ParticleName     -> "G+BG",
    AntiParticleName -> "G-BG",
    FullName         -> "GPBG"
  },

 (* Higgs: unphysical scalars *)
  S[11] == { 
    ClassName      -> Phi, 
    Unphysical     -> True, 
    Indices        -> {Index[SU2D]},
    FlavorIndex    -> SU2D,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> 1/2},
    Definitions    -> { Phi[1] :> (WilsonLimit[sqrthMetricExpInv.Vlow.Phi4][[2]]+I WilsonLimit[sqrthMetricExpInv.Vlow.Phi4][[1]])/Sqrt[2],
                        Phi[2] :> (vev+WilsonLimit[sqrthMetricExpInv.Vlow.Phi4][[4]]-I WilsonLimit[sqrthMetricExpInv.Vlow.Phi4][[3]])/Sqrt[2]  }
  } 
};

GaugeXi[ V[1]  ] = xiBG;
GaugeXi[ V[2]  ] = xiBG;
GaugeXi[ V[3]  ] = xiBG;
GaugeXi[ V[4]  ] = xiGBG;
GaugeXi[ S[1]  ] = 1;
GaugeXi[ S[2]  ] = xiBG;
GaugeXi[ S[3]  ] = xiBG;
GaugeXi[ V[100]  ] = xiBG;
GaugeXi[ V[200]  ] = xiBG;
GaugeXi[ V[300]  ] = xiBG;
GaugeXi[ V[400]  ] = xiGBG;
GaugeXi[ S[100]  ] = 1;
GaugeXi[ S[200]  ] = xiBG;
GaugeXi[ S[300]  ] = xiBG;
GaugeXi[ U[1]  ] = xiBG;
GaugeXi[ U[2]  ] = xiBG;
GaugeXi[ U[31] ] = xiBG;
GaugeXi[ U[32] ] = xiBG;
GaugeXi[ U[4]  ] = xiGBG;


(* ************************** *)
(* *****   Parameters   ***** *)
(* ************************** *)
M$Parameters = {
  cHbox == {
    ParameterType -> External,
    BlockName     -> Wilson6
  },
  cHD == {
    ParameterType -> External,
    BlockName     -> Wilson6
  },
  cHW == {
    ParameterType -> External,
    BlockName     -> Wilson6
  },
  cHB == {
    ParameterType -> External,
    BlockName     -> Wilson6
  },
  cHWB == {
    ParameterType -> External,
    BlockName     -> Wilson6
  },
  cHG == {
    ParameterType -> External,
    BlockName     -> Wilson6
  },
  cH == {
    ParameterType -> External,
    BlockName     -> Wilson6
  },
  cG == {
    ParameterType -> External,
    BlockName     -> Wilson6
  },
  cW == {
    ParameterType -> External,
    BlockName     -> Wilson6
  },
  cuH == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cdH == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  ceH == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },  ceW == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  ceB == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cuG == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cuW == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cuB == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cdG == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cdW == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cdB == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cHl1 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    BlockName     -> Wilson6
  },
  cHl3 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    BlockName     -> Wilson6
  },
  cHe == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    BlockName     -> Wilson6
  },
  cHq1 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    BlockName     -> Wilson6
  },
  cHq3 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    BlockName     -> Wilson6
  },
  cHu == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    BlockName     -> Wilson6
  },
  cHd == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    BlockName     -> Wilson6
  },
  cHud == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cll == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cqq1 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cqq3 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  clq1 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  clq3 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cee == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cuu == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cdd == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  ceu == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  ced == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cud1 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cud8 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cle == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  clu == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cld == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cqe == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cqu1 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cqu8 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cqd1 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cqd8 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cledq == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cquqd1 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cquqd8 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  clequ1 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  clequ3 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },

(*****************)
(* D8 parameters *)
(*****************)

  c8HD == {
    ParameterType -> External,
    BlockName     -> Wilson8
  },
  c8HD2 == {
    ParameterType -> External,
    BlockName     -> Wilson8
  },
  c8HW == {
    ParameterType -> External,
    BlockName     -> Wilson8
  },
  c8HB == {
    ParameterType -> External,
    BlockName     -> Wilson8
  },
  c8HWB == {
    ParameterType -> External,
    BlockName     -> Wilson8
  },
  c8HW2 == {
    ParameterType -> External,
    BlockName     -> Wilson8
  },
  c8HG == {
    ParameterType -> External,
    BlockName     -> Wilson8
  },
  c8H == {
    ParameterType -> External,
    BlockName     -> Wilson8
  },
(* D8 Cl7 *)
  c8Hl1 == {
    ParameterType -> External,
    BlockName     -> Wilson8
  },
  c8Hl2 == {
    ParameterType -> External,
    BlockName     -> Wilson8
  },
  c8Hl3 == {
    ParameterType -> External,
    BlockName     -> Wilson8
  },
  c8Hleps == {
    ParameterType -> External,
    BlockName     -> Wilson8
  },
  c8He == {
    ParameterType -> External,
    BlockName     -> Wilson8
  },
  c8Hq1 == {
    ParameterType -> External,
    BlockName     -> Wilson8
  },
  c8Hq2 == {
    ParameterType -> External,
    BlockName     -> Wilson8
  },
  c8Hq3 == {
    ParameterType -> External,
    BlockName     -> Wilson8
  },
  c8Hqeps == {
    ParameterType -> External,
    BlockName     -> Wilson8
  },
  c8Hu == {
    ParameterType -> External,
    BlockName     -> Wilson8
  },
  c8Hd == {
    ParameterType -> External,
    BlockName     -> Wilson8
  },
  c8Hud == {
    ParameterType -> External,
    BlockName     -> Wilson8
  },


  (* Internal Parameters *)
  cwbar == { 
    ParameterType -> Internal, 
    Description   -> "Cosine bar of the Weinberg angle"
  },
  swbar == { 
    ParameterType -> Internal,  
    Description   -> "Sine bar of the Weinberg angle"
  },
  sz2 == { 
    ParameterType -> Internal,  
    Description   -> "Sine bar of the Weinberg angle"
  },
  g1 == { 
    ParameterType    -> Internal, 
    InteractionOrder -> {QED,1},  
    Description      -> "U(1)Y coupling constant at the Z pole"
  },
  g2 == { 
    ParameterType    -> Internal, 
    InteractionOrder -> {QED,1},  
    Description      -> "Weak coupling constant at the Z pole"
  },
  g2bar == { 
    ParameterType    -> Internal, 
    InteractionOrder -> {QED,1},  
    Description      -> "Weak coupling constant at the Z pole"
  },
  gzbar == { 
    ParameterType    -> Internal, 
    InteractionOrder -> {QED,1},  
    Description      -> "Weak coupling constant at the Z pole"
  },
  elbar == { 
    ParameterType    -> Internal, 
    InteractionOrder -> {QED,1},  
    Description      -> "Weak coupling constant at the Z pole"
  },
  g3 == { 
    ParameterType    -> Internal, 
    InteractionOrder -> {QCD,1},   
    Description      -> "Strong coupling constant at the Z pole"
  },
  Qe == { 
    ParameterType -> Internal,  
    Description   -> "Sine bar of the Weinberg angle"
  },
  vev == {
    ParameterType    -> Internal,
    InteractionOrder -> {QED,-1},
    Description      -> "Higgs vacuum expectation value"
  },
  lam == {
    ParameterType    -> Internal,
    InteractionOrder -> {QED, 2},
    Description      -> "Higgs quartic coupling"
  },
  xiBG == {
    ParameterType    -> Internal,
    InteractionOrder -> {QED, 2},
    Description      -> "BG gauge fixing term"
  },
  xiGBG == {
    ParameterType    -> Internal,
    InteractionOrder -> {QED, 2},
    Description      -> "BG gauge fixing term"
  },
  ccGauge == {
    ParameterType    -> Internal,
    Description      -> "test variable"
  },
  ccGhosta == {
    ParameterType    -> Internal,
    Description      -> "test variable"
  },
  ccGhostb == {
    ParameterType    -> Internal,
    Description      -> "test variable"
  },
  ccGhostbb == {
    ParameterType    -> Internal,
    Description      -> "test variable"
  },
  ccGhostc == {
    ParameterType    -> Internal,
    Description      -> "test variable"
  },
  ccGhostd == {
    ParameterType    -> Internal,
    Description      -> "test variable"
  },
  ccGF == {
    ParameterType    -> Internal,
    Description      -> "test variable"
  },
  eps == {
    ParameterType    -> Internal,
    ComplexParameter -> False,
    Description      -> "expansion parameter for powers of Wilson coefficients"
  },
  epsf == {
    ParameterType    -> Internal,
    ComplexParameter -> False,
    Description      -> "expansion parameter for number of fields used in FRs"
  },
  yl == {
    ParameterType    -> Internal,
    Indices          -> {Index[Generation], Index[Generation]},
    InteractionOrder -> {QED, 1},
    Description      -> "Lepton Yukawa couplings"
  },
  yu == {
    ParameterType    -> Internal,
    Indices          -> {Index[Generation], Index[Generation]},
    InteractionOrder -> {QED, 1},
    Description      -> "Up-type Yukawa couplings"
  },
  yd == {
    ParameterType    -> Internal,
    Indices          -> {Index[Generation], Index[Generation]},
    InteractionOrder -> {QED, 1},
    Description      -> "Down-type Yukawa couplings"
  },
(* N. B. : only Cabibbo mixing! *)
  CKM == { 
    ParameterType -> Internal,
    Indices       -> {Index[Generation], Index[Generation]},
    Unitary       -> True,
    Description -> "CKM-Matrix"}
};


(*sigma, commutator of gamma matrices for class 6 operators *)
sigmaT[mu_,nu_,sp1_,sp2_]:= I/2 Module[{sp3}, Ga[mu,sp1,sp3].Ga[nu,sp3,sp2]-Ga[nu,sp1,sp3].Ga[mu,sp3,sp2]];



(* ************************************************************ *)
(* ***** Define expansion power and number of generations ***** *)
(* ************************************************************ *)

wilsonPower = 2;(* wilsonPower of 1 means d6 effects only, 2 means d6 + d8 + d6^2 *)

fllow = 3;(*controls how many generations to include, from fllow to 3, ie always includes 3rd generation*)






Get["conventions.fr"];
Get["fieldsandmetrics.fr"];
Get["lagrangians.fr"];










==> anc/FeynRulesFiles/conventions.fr <==
(* ***************************************************************** *)
(* *****  Tools for expanding to specific orders in 1/Lambda^2 ***** *)
(* ***************************************************************** *)

wilsonPowers={
(*Cl1*)
cW->cW eps,
cG->cG eps,
(*Cl2*)
cH->cH eps,
(*Cl3*)
cHbox->cHbox eps,
cHD->cHD eps,
(*Cl4*)
cHW->cHW eps,
cHB->cHB eps,
cHWB->cHWB eps,
cHG->cHG eps,
(*Cl5*)
cuH[i_,j_]->cuH[i,j]eps,
cdH[i_,j_]->cdH[i,j]eps,
ceH[i_,j_]->ceH[i,j]eps,
(*Cl6*)
ceW[i_,j_]->ceW[i,j]eps,
ceB[i_,j_]->ceB[i,j]eps,
cuG[i_,j_]->cuG[i,j]eps,
cuW[i_,j_]->cuW[i,j]eps,
cuB[i_,j_]->cuB[i,j]eps,
cdG[i_,j_]->cdG[i,j]eps,
cdW[i_,j_]->cdW[i,j]eps,
cdB[i_,j_]->cdB[i,j]eps,
(*Cl7*)
cHl1[i_,j_]->cHl1[i,j]eps,
cHl3[i_,j_]->cHl3[i,j]eps,
cHe[i_,j_]->cHe[i,j]eps,
cHq1[i_,j_]->cHq1[i,j]eps,
cHq3[i_,j_]->cHq3[i,j]eps,
cHu[i_,j_]->cHu[i,j]eps,
cHd[i_,j_]->cHd[i,j]eps,
cHud[i_,j_]->cHud[i,j]eps,
(*Cl8*)
cll[i_,j_,k_,l_]->cll[i,j,k,l]eps,
cqq1[i_,j_,k_,l_]->cqq1[i,j,k,l]eps,
cqq3[i_,j_,k_,l_]->cqq3[i,j,k,l]eps,
clq1[i_,j_,k_,l_]->clq1[i,j,k,l]eps,
clq3[i_,j_,k_,l_]->clq3[i,j,k,l]eps,
cee[i_,j_,k_,l_]->cee[i,j,k,l]eps,
cuu[i_,j_,k_,l_]->cuu[i,j,k,l]eps,
cdd[i_,j_,k_,l_]->cdd[i,j,k,l]eps,
ceu[i_,j_,k_,l_]->ceu[i,j,k,l]eps,
ced[i_,j_,k_,l_]->ced[i,j,k,l]eps,
cud1[i_,j_,k_,l_]->cud1[i,j,k,l]eps,
cud8[i_,j_,k_,l_]->cud8[i,j,k,l]eps,
cle[i_,j_,k_,l_]->cle[i,j,k,l]eps,
clu[i_,j_,k_,l_]->clu[i,j,k,l]eps,
cld[i_,j_,k_,l_]->cld[i,j,k,l]eps,
cqe[i_,j_,k_,l_]->cqe[i,j,k,l]eps,
cqu1[i_,j_,k_,l_]->cqu1[i,j,k,l]eps,
cqu8[i_,j_,k_,l_]->cqu8[i,j,k,l]eps,
cqd1[i_,j_,k_,l_]->cqd1[i,j,k,l]eps,
cqd8[i_,j_,k_,l_]->cqd8[i,j,k,l]eps,
cledq[i_,j_,k_,l_]->cledq[i,j,k,l]eps,
cquqd1[i_,j_,k_,l_]->cquqd1[i,j,k,l]eps,
cquqd8[i_,j_,k_,l_]->cquqd8[i,j,k,l]eps,
clequ1[i_,j_,k_,l_]->clequ1[i,j,k,l]eps,
clequ3[i_,j_,k_,l_]->clequ3[i,j,k,l]eps,



(*D8 Cl2,3&4*)
c8HD->c8HD eps^2,
c8HD2->c8HD2 eps^2,
c8HW->c8HW eps^2,
c8HB->c8HB eps^2,
c8HWB->c8HWB eps^2,
c8HW2->c8HW2 eps^2,
c8HG->c8HG eps^2,
c8H->c8H eps^2,

(*D8 Cl7*)
c8Hl1[i_,j_]->c8Hl1[i,j]eps^2,
c8Hl2[i_,j_]->c8Hl2[i,j]eps^2,
c8Hl3[i_,j_]->c8Hl3[i,j]eps^2,
c8Hleps[i_,j_]->c8Hleps[i,j]eps^2,
c8He[i_,j_]->c8He[i,j]eps^2,
c8Hq1[i_,j_]->c8Hq1[i,j]eps^2,
c8Hq2[i_,j_]->c8Hq2[i,j]eps^2,
c8Hq3[i_,j_]->c8Hq3[i,j]eps^2,
c8Hqeps[i_,j_]->c8Hqeps[i,j]eps^2,
c8Hu[i_,j_]->c8Hu[i,j]eps^2,
c8Hd[i_,j_]->c8Hd[i,j]eps^2,
c8Hud[i_,j_]->c8Hud[i,j]eps^2,

(*D8 Cl15, leptons*)
c8e2WH2D1[i_,j_]-> c8e2WH2D1[i,j]eps^2,
c8e2WH2D3[i_,j_]-> c8e2WH2D3[i,j]eps^2,
c8e2BH2D1[i_,j_]-> c8e2BH2D1[i,j]eps^2,
c8e2BH2D3[i_,j_]-> c8e2BH2D3[i,j]eps^2,
c8L2WH2D1[i_,j_]-> c8L2WH2D1[i,j]eps^2,
c8L2WH2D3[i_,j_]-> c8L2WH2D3[i,j]eps^2,
c8L2WH2D5[i_,j_]-> c8L2WH2D5[i,j]eps^2,
c8L2WH2D7[i_,j_]-> c8L2WH2D7[i,j]eps^2,
c8L2WH2D9[i_,j_]-> c8L2WH2D9[i,j]eps^2,
c8L2WH2D11[i_,j_]-> c8L2WH2D11[i,j]eps^2,
c8L2BH2D1[i_,j_]-> c8L2BH2D1[i,j]eps^2,
c8L2BH2D3[i_,j_]-> c8L2BH2D3[i,j]eps^2,
c8L2BH2D5[i_,j_]-> c8L2BH2D5[i,j]eps^2,
c8L2BH2D7[i_,j_]-> c8L2BH2D7[i,j]eps^2
};


killQ={GP->0,GPbar->0,G0->0,H->0,W[mu_]->0,Wbar[mu_]->0,Z[mu_]->0,A[mu_]->0};



If[wilsonPower==2,
WilsonLimit[x_]:=(x/.wilsonPowers/.eps->0)+(D[x/.wilsonPowers,eps]/.eps->0)+1/2(D[x/.wilsonPowers,{eps,2}]/.eps->0);,
If[wilsonPower==1,WilsonLimit[x_]:=(x/.wilsonPowers/.eps->0)+(D[x/.wilsonPowers,eps]/.eps->0);,
If[wilsonPower==0,WilsonLimit[x_]:=(x/.wilsonPowers/.eps->0);,
Print["unsupported power of 1/Lambda^2 entered for wilsonPower"]]]];

WilsonLimit8[x_]:=(x/.wilsonPowers/.eps->0)+(D[x/.wilsonPowers,eps]/.eps->0)+(1/2*D[x/.wilsonPowers,{eps,2}]/.eps->0);
WilsonLimit6[x_]:=(x/.wilsonPowers/.eps->0)+(D[x/.wilsonPowers,eps]/.eps->0);
WilsonLimit4[x_]:=(x/.wilsonPowers/.eps->0);




(* ********************************************************* *)
(* *****  Conventions for relevant matrices/generators ***** *)
(* ********************************************************* *)



GGamma = {
   {{0, 0, 1, 0}, {0, 0, 0, -1}, {1, 0, 0, 0}, {0, -1, 0, 0}},
   {{0, 0, 0, 1}, {0, 0, 1, 0}, {0, 1, 0, 0}, {1, 0, 0, 0}},
   {{-1, 0, 0, 0}, {0, -1, 0, 0}, {0, 0, 1, 0}, {0, 0, 0, 1}},
   -IdentityMatrix[4]
   };

gamma4={
g2{{0,0,0,-1},{0,0,-1,0},{0,1,0,0},{1,0,0,0}},
g2{{0,0,1,0},{0,0,0,-1},{-1,0,0,0},{0,1,0,0}},
g2{{0,-1,0,0},{1,0,0,0},{0,0,0,-1},{0,0,1,0}},
g1{{0,-1,0,0},{1,0,0,0},{0,0,0,1},{0,0,-1,0}}
};

Epstil[aa_,bb_,cc_]:=If[aa<4&&bb<4&&cc<4,g2 Eps[aa,bb,cc],0];


==> anc/FeynRulesFiles/fieldsandmetrics.fr <==
(* ***************************************************** *)
(* *****  Expectation of the phi field and metrics ***** *)
(* ***************************************************** *)


phi4Exp={0,0,0,vev};
phi4Exp2=phi4Exp.phi4Exp;




(* Eq3.4 of 2001.01453v1 *)
hMetricExp=WilsonLimit[Table[
(1+phi4Exp2^2/4(c8HD-c8HD2))KroneckerDelta[ii,jj]
-2cHbox phi4Exp[[ii]]phi4Exp[[jj]]
+Sum[GGamma[[aa,ii,jj]]GGamma[[aa,kk,ll]]phi4Exp[[kk]]phi4Exp[[ll]]/4(cHD+phi4Exp2*c8HD2),{aa,1,4},{kk,1,4},{ll,1,4}]
,{ii,1,4},{jj,1,4}]];


hMetricExpInv=Block[{},
dhMetric=hMetricExp-IdentityMatrix[4];
WilsonLimit[IdentityMatrix[4]-dhMetric+dhMetric.dhMetric]
];

sqrthMetricExp=Block[{},
dhMetric=hMetricExp-IdentityMatrix[4];
WilsonLimit[IdentityMatrix[4]+1/2dhMetric-1/8dhMetric.dhMetric]
];

sqrthMetricExpInv=Block[{},
dhMetric=hMetricExpInv-IdentityMatrix[4];
WilsonLimit[IdentityMatrix[4]+1/2dhMetric-1/8dhMetric.dhMetric]
];



(* Eq3.16 of 2001.01453v1, the last line has been symmetrized in A,B *)
gMetricExp=WilsonLimit[Table[
KroneckerDelta[aa,bb]
-4(cHW(1-KroneckerDelta[aa,4])+cHB KroneckerDelta[aa,4])phi4Exp2/2 KroneckerDelta[aa,bb]
-4(c8HW(1-KroneckerDelta[aa,4])+c8HB KroneckerDelta[aa,4])(phi4Exp2/2)^2 KroneckerDelta[aa,bb]
-c8HW2 Sum[(phi4Exp[[ii]]GGamma[[aa,ii,jj]]phi4Exp[[jj]])(phi4Exp[[ll]]GGamma[[bb,ll,kk]]phi4Exp[[kk]]),{ii,1,4},{jj,1,4},{ll,1,4},{kk,1,4}](1-KroneckerDelta[aa,4])(1-KroneckerDelta[bb,4])
+(cHWB+c8HWB phi4Exp2/2)Sum[((phi4Exp[[ii]]GGamma[[aa,ii,jj]]phi4Exp[[jj]])(1-KroneckerDelta[aa,4])KroneckerDelta[bb,4]+(phi4Exp[[ii]]GGamma[[bb,ii,jj]]phi4Exp[[jj]])(1-KroneckerDelta[bb,4])KroneckerDelta[aa,4]),{ii,1,4},{jj,1,4}]
,{aa,1,4},{bb,1,4}]];


gMetricExpInv=Block[{dgMetric},
dgMetric=gMetricExp-IdentityMatrix[4];
WilsonLimit[IdentityMatrix[4]-dgMetric+dgMetric.dgMetric]
];

sqrtgMetricExp=Block[{dgMetric},
dgMetric=gMetricExp-IdentityMatrix[4];
WilsonLimit[IdentityMatrix[4]+1/2dgMetric-1/8dgMetric.dgMetric]
];

sqrtgMetricExpInv=Block[{dgMetric},
dgMetric=gMetricExpInv-IdentityMatrix[4];
WilsonLimit[IdentityMatrix[4]+1/2dgMetric-1/8dgMetric.dgMetric]
];



(* ******************************************************************************* *)
(* *****  defition of barred quantities in terms of unbarred, and vice versa ***** *)
(* ******************************************************************************* *)



(* Eq4.6-10 of 2001.01453v1*)
swbar2sub={swbar2->WilsonLimit[(g1 sqrtgMetricExpInv[[4,4]]-g2 sqrtgMetricExpInv[[3,4]])^2/(g1^2(sqrtgMetricExpInv[[3,4]]^2+sqrtgMetricExpInv[[4,4]]^2)+g2^2(sqrtgMetricExpInv[[3,3]]^2+sqrtgMetricExpInv[[3,4]]^2)-2g1 g2 sqrtgMetricExpInv[[3,4]](sqrtgMetricExpInv[[3,3]]+sqrtgMetricExpInv[[4,4]]))]};

thetaWSubs=Simplify[{
swbar2->(swbar2/.swbar2sub),
swbar->WilsonLimit[Sqrt[swbar2/.swbar2sub]],
cwbar2->(1-swbar2/.swbar2sub),
cwbar->WilsonLimit[Sqrt[1-swbar2/.swbar2sub]]}
,Assumptions->g2>0&&g1>0];

sz2sub=Simplify[{sz2->WilsonLimit[g1 (sqrtgMetricExpInv[[4,4]]swbar-sqrtgMetricExpInv[[3,4]]cwbar)/(g2(sqrtgMetricExpInv[[3,3]]cwbar-sqrtgMetricExpInv[[3,4]]swbar)+g1(sqrtgMetricExpInv[[4,4]]swbar-sqrtgMetricExpInv[[3,4]]cwbar))/.thetaWSubs]},Assumptions->g2>0&&g1>0];

thetaZSubs=Simplify[{
sz2->(sz2/.sz2sub),
sz->WilsonLimit[Sqrt[sz2/.sz2sub]],
cz2->WilsonLimit[(1-sz2)/.sz2sub],
cz->WilsonLimit[Sqrt[(1-sz2)/.sz2sub]]}
,Assumptions->g2>0&&g1>0];

(*from 4.6-4.11 of 2001.01453v1*)
barsubs=Join[thetaWSubs,thetaZSubs,{
g2bar->g2*sqrtgMetricExpInv[[2,2]], 
gzbar->WilsonLimit[g2/cz2(cwbar sqrtgMetricExpInv[[3,3]]-swbar sqrtgMetricExpInv[[3,4]])/.thetaWSubs],
elbar->WilsonLimit[g2(swbar sqrtgMetricExpInv[[3,3]]+cwbar sqrtgMetricExpInv[[3,4]])],
MZbar->WilsonLimit[gzbar/2 sqrthMetricExp[[3,3]] vev],
MWbar->WilsonLimit[g2bar/2 sqrthMetricExp[[1,1]] vev],
MHbar->WilsonLimit[Sqrt[2 sqrthMetricExpInv[[4,4]]^2 vev^2 (lam/2(3-vevhold^2/vev^2/.vevhold->-((vev (-128 lam^2+48 cH lam vev^2+9 cH^2 vev^4+32 c8H lam vev^4))/(128 lam^2)))-1/2^3*15 cH vev^2-1/2^4*28 c8H vev^4)]]
}];
barsubs=Join[barsubs,{
MTbar->vev/Sqrt[2]yu3x3- vev/4/Sqrt[2](cuH3x3+Conjugate[cuH3x3])vev^2,
MBbar->vev/Sqrt[2]yd3x3- vev/4/Sqrt[2](cdH3x3+Conjugate[cdH3x3])vev^2,
MTAbar->vev/Sqrt[2]yl3x3- vev/4/Sqrt[2](ceH3x3+Conjugate[ceH3x3])vev^2,
MCbar->vev/Sqrt[2]yu3x3- vev/4/Sqrt[2](cuH2x2+Conjugate[cuH2x2])vev^2,
MSbar->vev/Sqrt[2]yd3x3- vev/4/Sqrt[2](cdH2x2+Conjugate[cdH2x2])vev^2,
MMUbar->vev/Sqrt[2]yl3x3- vev/4/Sqrt[2](ceH2x2+Conjugate[ceH2x2])vev^2,
MUbar->vev/Sqrt[2]yu3x3- vev/4/Sqrt[2](cuH1x1+Conjugate[cuH1x1])vev^2,
MDbar->vev/Sqrt[2]yd3x3- vev/4/Sqrt[2](cdH1x1+Conjugate[cdH1x1])vev^2,
MEbar->vev/Sqrt[2]yl3x3- vev/4/Sqrt[2](ceH1x1+Conjugate[ceH1x1])vev^2
}];




tobars={
g2->WilsonLimit[g2bar/sqrtgMetricExpInv[[1,1]]],
g1->WilsonLimit[elbar/(cwbar sqrtgMetricExpInv[[4,4]]+swbar sqrtgMetricExpInv[[3,4]])],
g3->WilsonLimit[g3bar/(1+cHG vev^2+1/2 (c8HG vev^4+3 cHG^2 vev^4))]
}





(* ********************************************************************** *)
(* *****  Definition of weak eigenstate fields in terms of physical ***** *)
(* ********************************************************************** *)


(* Below Eq2.3 of 2001.01453v1*)
Ulow={{1/Sqrt[2],1/Sqrt[2],0,0},{I/Sqrt[2],-I/Sqrt[2],0,0},{0,0,cwbar,swbar},{0,0,-swbar,cwbar}};

Vlow={{-I/Sqrt[2],I/Sqrt[2],0,0},{1/Sqrt[2],1/Sqrt[2],0,0},{0,0,-1,0},{0,0,0,1}};





(* Conventions from below Eq2.4 of 2001.01453v1 *)
Phi4={(GP+GPBG),(GPbar+GPBGbar),G0+G0BG,H+HBG};
Phi4Q={GP,GPbar,G0,H};
Phi4BG={GPBG,GPBGbar,G0BG,HBG};

A4[mu_]={W[mu]+WBG[mu],Wbar[mu]+WBGbar[mu],Z[mu]+ZBG[mu],A[mu]+ABG[mu]};
A4Q[mu_]={W[mu],Wbar[mu],Z[mu],A[mu]};
A4BG[mu_]={WBG[mu],WBGbar[mu],ZBG[mu],ABG[mu]};
ghM4={ghWp,ghWm,ghZ,ghA};
ghM4bar={ghWmbar,ghWpbar,ghZbar,ghAbar};

phi4={0,0,0,vev}+WilsonLimit[sqrthMetricExpInv.Vlow.Phi4];

phi4Q=WilsonLimit[sqrthMetricExpInv.Vlow.Phi4Q];
phi4BG={0,0,0,vev}+WilsonLimit[sqrthMetricExpInv.Vlow.Phi4BG];
W4[mu_]=WilsonLimit[sqrtgMetricExpInv.Ulow.A4[mu]];
W4Q[mu_]=WilsonLimit[sqrtgMetricExpInv.Ulow.A4Q[mu]];
W4BG[mu_]=WilsonLimit[sqrtgMetricExpInv.Ulow.A4BG[mu]];


(* Minus sign as discussed in 1908.05295*)
gh4=WilsonLimit[sqrtgMetricExpInv.Ulow.ghM4];
gh4bar=-WilsonLimit[sqrtgMetricExpInv.Ulow.ghM4bar];

phi42=phi4.phi4;

doublet=1/Sqrt[2]{phi4[[2]]+I phi4[[1]],phi4[[4]]-I phi4[[3]]};
doubletbar=1/Sqrt[2]{phi4[[2]]-I phi4[[1]],phi4[[4]]+I phi4[[3]]};
doublettil=1/Sqrt[2]{phi4[[4]]+I phi4[[3]],-phi4[[2]]+I phi4[[1]]};
doublettilbar=1/Sqrt[2]{phi4[[4]]-I phi4[[3]],-phi4[[2]]-I phi4[[1]]};





(* ********************************** *)
(* *****  Definition of Metrics ***** *)
(* ********************************** *)


hMetric=WilsonLimit[Table[
(1+phi42^2/4(c8HD-c8HD2))KroneckerDelta[ii,jj]
-2cHbox phi4[[ii]]phi4[[jj]]
+Sum[GGamma[[aa,ii,jj]]GGamma[[aa,kk,ll]]phi4[[kk]]phi4[[ll]]/4 (cHD+phi42*c8HD2),{aa,1,4},{kk,1,4},{ll,1,4}]
,{ii,1,4},{jj,1,4}]];

hMetricBG=hMetric/.killQ;


hMetricInv=Block[{},
dhMetric=hMetric-IdentityMatrix[4];
dhMetricd6=WilsonLimit6[dhMetric];
WilsonLimit[IdentityMatrix[4]-dhMetric+dhMetricd6.dhMetricd6]
];



gMetric=WilsonLimit[Table[
KroneckerDelta[aa,bb]
-4(cHW(1-KroneckerDelta[aa,4])+cHB KroneckerDelta[aa,4])phi42/2 KroneckerDelta[aa,bb]
-4(c8HW(1-KroneckerDelta[aa,4])+c8HB KroneckerDelta[aa,4])(phi42/2)^2 KroneckerDelta[aa,bb]
-c8HW2 Sum[(phi4[[ii]]GGamma[[aa,ii,jj]]phi4[[jj]])(phi4[[ll]]GGamma[[bb,ll,kk]]phi4[[kk]]),{ii,1,4},{jj,1,4},{ll,1,4},{kk,1,4}](1-KroneckerDelta[aa,4])(1-KroneckerDelta[bb,4])
+cHWB Sum[((phi4[[ii]]GGamma[[aa,ii,jj]]phi4[[jj]])(1-KroneckerDelta[aa,4])KroneckerDelta[bb,4]+(phi4[[ii]]GGamma[[bb,ii,jj]]phi4[[jj]])(1-KroneckerDelta[bb,4])KroneckerDelta[aa,4]),{ii,1,4},{jj,1,4}]
+c8HWB phi42/2 Sum[((phi4[[ii]]GGamma[[aa,ii,jj]]phi4[[jj]])(1-KroneckerDelta[aa,4])KroneckerDelta[bb,4]+(phi4[[ii]]GGamma[[bb,ii,jj]]phi4[[jj]])(1-KroneckerDelta[bb,4])KroneckerDelta[aa,4]),{ii,1,4},{jj,1,4}]
,{aa,1,4},{bb,1,4}]];

gMetricBG=gMetric/.killQ;



gMetricInv=Block[{dgMetric},
dgMetric=gMetric-IdentityMatrix[4];
dgMetricd6=WilsonLimit6[dgMetric];
IdentityMatrix[4]-dgMetric+dgMetricd6.dgMetricd6
];

gMetricInvBG=gMetricInv/.killQ;





(*Cl7 Metric*)
cl7switch[p_,r_,psi_]:=If[psi==1,cHe[p,r],If[psi==11,c8He[p,r],If[psi==21,cHl1[p,r],
If[psi==31,c8Hl1[p,r],If[psi==41,cHl3[p,r],If[psi==51,c8Hl3[p,r],
If[psi==61,c8Hl2[p,r],If[psi==71,c8Hleps[p,r],If[psi==2,cHu[p,r],If[psi==12,c8Hu[p,r],If[psi==22,cHq1[p,r],
If[psi==32,c8Hq1[p,r],If[psi==42,cHq3[p,r],If[psi==52,c8Hq3[p,r],
If[psi==62,c8Hq2[p,r],If[psi==72,c8Hqeps[p,r],
If[psi==3,cHd[p,r],If[psi==13,c8Hd[p,r],
Print["error w cl7 ID "<>ToString[psi]];0]]]]]]]]]]]]]]]]]]

LmetricRH[p_,r_,psi_]:=Table[
-Sum[phi4[[ii]]cl7switch[p,r,psi]gamma4[[4,ii,JJ]]/g1,{ii,1,4}]KroneckerDelta[AA,4]-Sum[phi4[[ii]]phi42/2 cl7switch[p,r,psi+10]gamma4[[4,ii,JJ]]/g1,{ii,1,4}]KroneckerDelta[AA,4]
,{JJ,1,4},{AA,1,4}]

LmetricLH[p_,r_,psi_]:=Table[
(*singlets*)
-Sum[phi4[[ii]]gamma4[[4,ii,JJ]]/g1,{ii,1,4}]cl7switch[p,r,psi]KroneckerDelta[AA,4]-Sum[phi4[[ii]] gamma4[[4,ii,JJ]]/g1,{ii,1,4}]phi42/2 cl7switch[p,r,psi+10]KroneckerDelta[AA,4]-
Sum[phi4[[ii]]gamma4[[AA,ii,JJ]]/g2 ,{ii,1,4}]cl7switch[p,r,psi+20](1-KroneckerDelta[AA,4])-
Sum[phi4[[ii]]gamma4[[AA,ii,JJ]]/g2 ,{ii,1,4}]phi42/2 cl7switch[p,r,psi+30](1-KroneckerDelta[AA,4])+
1/2Sum[phi4[[ii]]gamma4[[4,ii,JJ]]/g1,{ii,1,4}]Sum[phi4[[kk]]GGamma[[AA,kk,ll]]phi4[[ll]](1-KroneckerDelta[AA,4])cl7switch[p,r,psi+40]
,{kk,1,4},{ll,1,4}]+
1/2Sum[Eps[AA,BB,CC]phi4[[ii]]gamma4[[BB,ii,JJ]]/g2 phi4[[kk]]GGamma[[CC,kk,ll]]phi4[[ll]]cl7switch[p,r,psi+50](1-KroneckerDelta[AA,4])(1-KroneckerDelta[BB,4])(1-KroneckerDelta[CC,4]),{kk,1,4},{ll,1,4},{ii,1,4},{BB,1,4},{CC,1,4}]
,{JJ,1,4},{AA,1,4}]


(* ****************************************************** *)
(* *****  Covariant Derivatives and Field Strengths ***** *)
(* ****************************************************** *)


Dphi4[mu_]:=WilsonLimit[Table[del[phi4[[ii]],mu]-Sum[1/2 W4[mu][[aa]]gamma4[[aa,ii,jj]]phi4[[jj]],{aa,1,4},{jj,1,4}],{ii,1,4}]];
HDH[mu_]:=WilsonLimit[Sum[-phi4[[ii]](gamma4[[4,ii,jj]]/g1)Dphi4[mu][[jj]],{ii,1,4},{jj,1,4}]];
HDH3[mu_]:=Table[WilsonLimit[Sum[-phi4[[ii]](gamma4[[aa,ii,jj]]/g2)Dphi4[mu][[jj]],{ii,1,4},{jj,1,4}]],{aa,1,3}];
DHtH[mu_]:=Table[Sum[-1/2Dphi4[mu][[II]]GGamma[[AA,II,JJ]]phi4[[JJ]]-
1/2phi4[[II]]Sum[del[GGamma[[AA,JJ,KK]]KroneckerDelta[II,JJ]phi4[[KK]],mu]-
1/2Sum[W4[mu][[BB]]gamma4[[BB,II,JJ]],{BB,1,4}]GGamma[[AA,JJ,KK]]phi4[[KK]],{KK,1,4}],{II,1,4},{JJ,1,4}],{AA,1,3}];


(*from below 4.13 of 2001.01453v1*)
FSW4[mu_,nu_]:=WilsonLimit[Table[del[W4[nu][[aa]],mu]-del[W4[mu][[aa]],nu]-Sum[Epstil[aa,bb,cc]W4[mu][[bb]]W4[nu][[cc]],{bb,1,4},{cc,1,4}],{aa,1,4}]];

FSG[mu_, nu_, A_] := Module[{B1, C1},
  (1 + cHG vev^2 + 1/2 (c8HG vev^4 + 3 cHG^2 vev^4))*
  (del[G[nu, A], mu] + 
     del[GBG[nu, A], mu] - del[G[mu, A], nu] - del[GBG[mu, A], nu]
     -g3*(1 + cHG vev^2 + 1/2 (c8HG vev^4 + 3 cHG^2 vev^4))*f[A, B1, C1]*G[mu, B1]*G[nu, C1]  
     -g3*(1 + cHG vev^2 + 1/2 (c8HG vev^4 + 3 cHG^2 vev^4))*f[A, B1, C1]*GBG[mu, B1]*G[nu, C1]  
     -g3*(1 + cHG vev^2 + 1/2 (c8HG vev^4 + 3 cHG^2 vev^4))*f[A, B1, C1]*G[mu, B1]*GBG[nu, C1] 
     -g3*(1 + cHG vev^2 + 1/2 (c8HG vev^4 + 3 cHG^2 vev^4))*f[A, B1, C1]*GBG[mu, B1]*GBG[nu, C1])
  ]




(* *************************************************************** *)
(* *****  Definition of explicitly expanded fermionic fields ***** *)
(* *************************************************************** *)

(*Fermionic field definitions speed up expansion of Lagrangian relative to use of ExpandIndices[]*)
LL2[sp_,1,fl_]:=Module[{sp2},ProjM[sp,sp2] vl[sp2,fl]]
LL2[sp_,2,fl_]:=Module[{sp2},ProjM[sp,sp2] l[sp2,fl]]
LL2bar[sp_,1,fl_]:=Module[{sp2},ProjP[sp2,sp] vlbar[sp2,fl]]
LL2bar[sp_,2,fl_]:=Module[{sp2},ProjP[sp2,sp] lbar[sp2,fl]]
lR2[sp_,fl_]:=Module[{sp2},ProjP[sp,sp2] l[sp2,fl]]
lR2bar[sp_,fl_]:=Module[{sp2},ProjM[sp2,sp] lbar[sp2,fl]]

QL2[sp_,1,fl_,cc_]:=Module[{sp2},ProjM[sp,sp2] uq[sp2,fl,cc]]
QL2[sp_,2,fl_,cc_]:=Module[{sp2},ProjM[sp,sp2] dq[sp2,fl,cc]]
QL2bar[sp_,1,fl_,cc_]:=Module[{sp2},ProjP[sp2,sp] uqbar[sp2,fl,cc]]
QL2bar[sp_,2,fl_,cc_]:=Module[{sp2},ProjP[sp2,sp] dqbar[sp2,fl,cc]]
uR2[sp_,fl_,cc_]:=Module[{sp2},ProjP[sp,sp2] uq[sp2,fl,cc]]
uR2bar[sp_,fl_,cc_]:=Module[{sp2},ProjM[sp2,sp] uqbar[sp2,fl,cc]]
dR2[sp_,fl_,cc_]:=Module[{sp2},ProjP[sp,sp2] dq[sp2,fl,cc]]
dR2bar[sp_,fl_,cc_]:=Module[{sp2},ProjM[sp2,sp] dqbar[sp2,fl,cc]]

==> anc/FeynRulesFiles/lagrangians.fr <==



(* ****************************************** *)
(* *****  Classical bosonic Lagrangians ***** *)
(* ****************************************** *)




(*Potential is minimized w Eq 3.2 of 2001.01453v1*)
LHiggs:=1/2WilsonLimit[Sum[hMetric[[ii,jj]]Dphi4[mu][[ii]]Dphi4[mu][[jj]],{ii,1,4},{jj,1,4}]]+WilsonLimit[(-lam (phi42/2-vevhold^2/2)^2+cH (phi42/2)^3+c8H (phi42/2)^4)/.vevhold->-((vev (-128 lam^2+48 cH lam vev^2+9 cH^2 vev^4+32 c8H lam vev^4))/(128 lam^2))];

LGauge:= -1/4*WilsonLimit[Sum[gMetric[[ii,jj]]FSW4[mu,nu][[ii]]FSW4[mu,nu][[jj]],{ii,1,4},{jj,1,4}]];

LGlu:= -1/4*WilsonLimit[(1-4 cHG phi42/2-4 c8HG (phi42/2)^2 )FSG[mu,nu,AA]FSG[mu,nu,AA]]









(* *********************************************** *)
(* *****  Gauge fixing and ghost Lagrangians ***** *)
(* *********************************************** *)

LGF:=Block[{xx,cc,dd,ii,jj,kk,aa,bb,GGmu,GGnu},
GGmu=Table[WilsonLimit[
del[W4Q[mu][[xx]],mu]
-Sum[Epstil[xx,cc,dd]W4BG[mu][[cc]]W4Q[mu][[dd]],{cc,1,4},{dd,1,4}]
+xiBG/2 Sum[gMetricInvBG[[xx,cc]]phi4Q[[ii]]hMetricBG[[ii,kk]]gamma4[[cc,kk,jj]]phi4BG[[jj]],{cc,1,4},{ii,1,4},{kk,1,4},{jj,1,4}]
],{xx,1,4}];

GGnu=Table[WilsonLimit[
del[W4Q[nu][[xx]],nu]
-Sum[Epstil[xx,cc,dd]W4BG[nu][[cc]]W4Q[nu][[dd]],{cc,1,4},{dd,1,4}]
+xiBG/2 Sum[gMetricInvBG[[xx,cc]]phi4Q[[ii]]hMetricBG[[ii,kk]]gamma4[[cc,kk,jj]]phi4BG[[jj]],{cc,1,4},{ii,1,4},{kk,1,4},{jj,1,4}]
],{xx,1,4}];

-1/2/xiBG*Sum[WilsonLimit[gMetricBG[[aa,bb]]GGmu[[aa]]GGnu[[bb]]],{aa,1,4},{bb,1,4}]
];


LGFGlu:=Block[{mu,nu,A},
kMetricBG=(1-4 cHG phi42/2-4 c8HG (phi42/2)^2)/.killQ;
kMetricExpInvSqrt=(1+cHG vev^2+1/2 (c8HG vev^4+3 cHG^2 vev^4));
GGmu=kMetricExpInvSqrt*del[G[mu,A],mu]-g3*kMetricExpInvSqrt^2*f[A,B1,C1] GBG[mu,B1] G[mu,C1];
GGnu=kMetricExpInvSqrt*del[G[nu,A],nu]-g3*kMetricExpInvSqrt^2*f[A,B2,C2] GBG[nu,B2] G[nu,C2];
-1/2/xiGBG*WilsonLimit[kMetricBG*GGmu GGnu]
]




LGhost:=Block[{ghosta,ghostb,ghostc,ghostd,ghostscalar,aa,bb,cc,dd,ee,ff,ii,jj,kk,ll},
ghosta=WilsonLimit[Sum[gMetricBG[[aa,bb]]gh4bar[[bb]].del[del[gh4[[aa]],mu],mu],{aa,1,4},{bb,1,4}]];
ghostb=WilsonLimit[Sum[gMetricBG[[aa,bb]]del[gh4bar[[bb]],mu].gh4[[cc]]Epstil[aa,dd,cc]W4[mu][[dd]],{aa,1,4},{bb,1,4},{cc,1,4},{dd,1,4}]];
ghostbb=WilsonLimit[Sum[del[gMetricBG[[aa,bb]],mu]gh4bar[[bb]].gh4[[cc]]Epstil[aa,dd,cc]W4[mu][[dd]],{aa,1,4},{bb,1,4},{cc,1,4},{dd,1,4}]];
ghostc=-WilsonLimit[Sum[gMetricBG[[aa,bb]]gh4bar[[bb]].del[gh4[[cc]],mu]Epstil[aa,dd,cc]W4BG[mu][[dd]],{aa,1,4},{bb,1,4},{cc,1,4},{dd,1,4}]];
ghostd=WilsonLimit[Sum[gMetricBG[[aa,bb]]gh4bar[[bb]].gh4[[cc]]Epstil[aa,dd,ee]Epstil[ee,ff,cc]W4BG[mu][[dd]]W4[mu][[ff]],{aa,1,4},{bb,1,4},{cc,1,4},{dd,1,4},{ee,1,4},{ff,1,4}]];
ghostscalar=WilsonLimit[Sum[xiBG/4* gMetricBG[[aa,bb]]*gMetricInvBG[[aa,dd]] gh4bar[[bb]].gh4[[cc]]phi4[[jj]]gamma4[[cc,ii,jj]]hMetricBG[[ii,kk]]gamma4[[dd,kk,ll]]phi4BG[[ll]],{aa,1,4},{bb,1,4},{dd,1,4},{cc,1,4},{jj,1,4},{ii,1,4},{kk,1,4},{ll,1,4}]];
(ghosta+ghostb+ghostbb+ghostc+ghostd+ghostscalar)
];



(* Minus sign as discussed in 1908.05295, similar to use of minus sign in definition of barred ghosts for EW part*)
LGhostGlu:=Block[{kMetricBG,kMetricExpInvSqrt,ghosta,ghostb,ghostbb,ghostc,ghostd},
kMetricBG=(1-4 cHG phi42/2-4 c8HG (phi42/2)^2)/.killQ;
kMetricExpInvSqrt=(1+cHG vev^2+1/2 (c8HG vev^4+3 cHG^2 vev^4));
ghosta=WilsonLimit[kMetricBG*kMetricExpInvSqrt^2 ghGbar[aa].del[del[ghG[aa],mu],mu]];
ghostb=WilsonLimit[kMetricBG*kMetricExpInvSqrt^3 g3*f[aa,dd,cc]del[ghGbar[aa],mu].ghG[cc](G[mu,dd]+GBG[mu,dd])];
ghostbb=WilsonLimit[del[kMetricBG,mu]*kMetricExpInvSqrt^3 g3*f[aa,dd,cc]ghGbar[aa].ghG[cc](G[mu,dd]+GBG[mu,dd])];
ghostc=WilsonLimit[-kMetricBG*kMetricExpInvSqrt^3 g3*f[aa,dd,cc]ghGbar[aa].del[ghG[cc],mu](GBG[mu,dd])];
ghostd=WilsonLimit[kMetricBG*kMetricExpInvSqrt^4 g3^2*f[aa,dd,ee]f[ee,ff,cc]ghGbar[aa].ghG[cc]GBG[mu,dd](G[mu,ff]+GBG[mu,ff])];
(* minus sign to reverse sign convention as per 1908.05295*)
-(ghosta+ghostb+ghostbb+ghostc+ghostd)
]





(* ****************************** *)
(* *****  Class 1 operators ***** *)
(* ****************************** *)


Lcl1:= WilsonLimit[cG f[A,B,C]FSG[mu,nu,A]FSG[nu,rho,B]FSG[rho,mu,C] + cW Sum[Eps[ii,jj,kk]FSW4[mu,nu][[ii]]FSW4[nu,rho][[jj]]FSW4[rho,mu][[kk]],{ii,1,3},{jj,1,3},{kk,1,3}]];


(* ************************************************************* *)
(* *****  Standard fermion kinetic Lagrangian and Yukawas  ***** *)
(* ************************************************************* *)



LFermionsQ:=Sum[Sum[I(QL2bar[sp1,ii,fl,cc].del[QL2bar[sp2,ii,fl,cc],mu]+
Sum[I g2bar/Sqrt[2](W[mu]+WBG[mu])(Ta[1,ii,jj]+I Ta[2,ii,jj])Sum[(If[ii==2&&jj==1,Conjugate[CKM[fl,fl1]]QL2bar[sp1,ii,fl1,cc].QL2[sp2,jj,fl,cc],If[ii==1&&jj==2,CKM[fl,fl1]QL2bar[sp1,ii,fl,cc].QL2[sp2,jj,fl1,cc],KroneckerDelta[fl,fl1]QL2bar[sp1,ii,fl,cc].QL2[sp2,jj,fl1,cc]]]),{fl1,1,3}]+
I g2bar/Sqrt[2](Wbar[mu]+WBGbar[mu])(Ta[1,ii,jj]-I Ta[2,ii,jj])Sum[(If[ii==2&&jj==1,Conjugate[CKM[fl,fl1]]QL2bar[sp1,ii,fl1,cc].QL2[sp2,jj,fl,cc],If[ii==1&&jj==2,CKM[fl,fl1]QL2bar[sp1,ii,fl,cc].QL2[sp2,jj,fl1,cc],KroneckerDelta[fl,fl1]QL2bar[sp1,ii,fl,cc].QL2[sp2,jj,fl1,cc]]]),{fl1,1,3}]+
I gzbar(Ta[3,ii,jj]-sz2 If[ii==2,Qd,Qu] KroneckerDelta[ii,jj])(Z[mu]+ZBG[mu])QL2bar[sp1,ii,fl,cc]. QL2[sp2,jj,fl,cc],{jj,1,2}]+
I If[ii==2,Qd,Qu] elbar (A[mu]+ABG[mu])QL2bar[sp1,ii,fl,cc]. QL2[sp2,ii,fl,cc]+
I g3(1+cHG vev^2+1/2 (c8HG vev^4+3 cHG^2 vev^4)) (G[mu,gl1]+GBG[mu,gl1])T[gl1,cc1,cc2]QL2bar[sp1,ii,fl,cc1].QL2[sp2,ii,fl,cc2]
)Ga[mu,sp1,sp2],{ii,1,2}],{fl,1,3}]+
Sum[I(uR2bar[sp1,fl,cc].del[uR2[sp2,fl,cc],mu]+
I gzbar(-sz2 Qu)(Z[mu]+ZBG[mu])uR2bar[sp1,fl,cc].uR2[sp2,fl,cc]+
I Qu elbar (A[mu]+ABG[mu])uR2bar[sp1,fl,cc].uR2[sp2,fl,cc]+
I g3(1+cHG vev^2+1/2 (c8HG vev^4+3 cHG^2 vev^4)) (G[mu,gl1]+GBG[mu,gl1])T[gl1,cc1,cc2]uR2bar[sp1,fl,cc1].uR2[sp2,fl,cc2])Ga[mu,sp1,sp2]
,{fl,1,3}]+
Sum[I(dR2bar[sp1,fl,cc].del[dR2[sp2,fl,cc],mu]+
I gzbar(-sz2 Qd)(Z[mu]+ZBG[mu])dR2bar[sp1,fl,cc].dR2[sp2,fl,cc]+
I Qd elbar (A[mu]+ABG[mu])dR2bar[sp1,fl,cc].dR2[sp2,fl,cc]+
I g3(1+cHG vev^2+1/2 (c8HG vev^4+3 cHG^2 vev^4)) (G[mu,gl1]+GBG[mu,gl1])T[gl1,cc1,cc2]dR2bar[sp1,fl,cc1].dR2[sp2,fl,cc2])Ga[mu,sp1,sp2]
,{fl,1,3}]

LFermionslep:=Sum[Sum[I(LL2bar[sp1,ii,fl].del[LL2[sp2,ii,fl],mu]+
Sum[I g2bar/Sqrt[2](W[mu]+WBG[mu])(Ta[1,ii,jj]+I Ta[2,ii,jj]) LL2bar[sp1,ii,fl].LL2[sp2,jj,fl]+
I g2bar/Sqrt[2](Wbar[mu]+WBGbar[mu])(Ta[1,ii,jj]-I Ta[2,ii,jj])LL2bar[sp1,ii,fl]. LL2[sp2,jj,fl]+
I gzbar(Ta[3,ii,jj]-sz2 If[ii==2,Qe,0] KroneckerDelta[ii,jj])(Z[mu]+ZBG[mu])LL2bar[sp1,ii,fl]. LL2[sp2,jj,fl],{jj,1,2}]+
I If[ii==2,Qe,0] elbar (A[mu]+ABG[mu])LL2bar[sp1,ii,fl]. LL2[sp2,ii,fl]
)Ga[mu,sp1,sp2],{ii,1,2}],{fl,1,3}]+
Sum[I(lR2bar[sp1,fl].del[lR2[sp2,fl],mu]+
I gzbar(-sz2 Qe)(Z[mu]+ZBG[mu])lR2bar[sp1,fl].lR2[sp2,fl]+
I Qe elbar (A[mu]+ABG[mu])lR2bar[sp1,fl].lR2[sp2,fl])Ga[mu,sp1,sp2]
,{fl,1,3}];

LFermions:=LFermionsQ+LFermionslep;

(* LYukawa includes implicit effects of ceH, cuH, cdH in the Mbar component, the remaining effects of these operators are in Lcl5 *)
yldiag={{MEbar,0,0},{0,MMUbar,0},{0,0,MTAbar}}*Sqrt[2]/vev;
yudiag={{MUbar,0,0},{0,MCbar,0},{0,0,MTbar}}*Sqrt[2]/vev;
yddiag={{MDbar,0,0},{0,MSbar,0},{0,0,MBbar}}*Sqrt[2]/vev;

LYukpre:=-WilsonLimit[
Sum[yldiag[[fl1,fl1]]LL2bar[sp1,ii,fl1].lR2[sp1,fl1] doublet[[ii]],{ii,1,2},{fl1,fllow,3}]
+Sum[
yddiag[[fl1,fl2]]QL2bar[sp1,2,fl2,cc].dR2[sp1,fl1,cc] doublet[[2]]
+yudiag[[fl1,fl2]]QL2bar[sp1,1,fl2,cc].uR2[sp1,fl1,cc] doublettil[[1]],{fl1,fllow,3},{fl2,fllow,3}]
+Sum[
 CKM[fl1,fl3]yddiag[[fl3,fl2]]QL2bar[sp1,1,fl1,cc].dR2[sp1,fl2,cc] doublet[[1]]
+Conjugate[CKM[fl3,fl1]] yudiag[[fl3,fl2]]QL2bar[sp1,2,fl1,cc].uR2[sp1,fl2,cc] doublettil[[2]],{fl1,fllow,3},{fl2,fllow,3},{fl3,1,3}]];
LYukawa:=WilsonLimit[LYukpre+HC[LYukpre]];






(* ****************************** *)
(* *****  Class 5 operators ***** *)
(* ****************************** *)

Lcl5pre:=WilsonLimit[
Sum[ceH[fl1,fl2]*(phi42/2)*LL2bar[sp1,ii,fl1].lR2[sp1,fl2] doublet[[ii]],{ii,1,2},{fl1,fllow,3},{fl2,fllow,3}]+

(phi42/2-vev^2/2)*Sum[
cdH[fl1,fl2]QL2bar[sp1,2,fl1,cc].dR2[sp1,fl2,cc] doublet[[2]]
+cuH[fl1,fl2]QL2bar[sp1,1,fl2,cc].uR2[sp1,fl1,cc] doublettil[[1]]
,{fl1,fllow,3},{fl2,fllow,3}]+

(phi42/2-vev^2/2)*Sum[
CKM[fl1,fl2]cdH[fl2,fl3]QL2bar[sp1,1,fl1,cc].dR2[sp1,fl3,cc] doublet[[1]]
+Conjugate[CKM[fl2,fl1]] cuH[fl2,fl3]QL2bar[sp1,2,fl1,cc].uR2[sp1,fl2,cc] doublettil[[2]]
,{fl1,fllow,3},{fl2,1,3},{fl3,fllow,3}]

];
Lcl5:=Lcl5pre+HC[Lcl5pre];




(* ****************************** *)
(* *****  Class 6 operators ***** *)
(* ****************************** *)


Lcl6pre:=WilsonLimit[Sum[ceW[fl1,fl2]LL2bar[sp1,ii,fl1].lR2[sp2,fl2] sigmaT[mu,nu,sp1,sp2]PauliSigma[kk,ii,jj] doublet[[jj]] FSW4[mu,nu][[kk]],{ii,1,2},{jj,1,2},{kk,1,3},{fl1,fllow,3},{fl2,fllow,3}]
+Sum[ceB[fl1,fl2]LL2bar[sp1,ii,fl1].lR2[sp2,fl2] sigmaT[mu,nu,sp1,sp2] doublet[[ii]] FSW4[mu,nu][[4]],{ii,1,2},{fl1,fllow,3},{fl2,fllow,3}]

+Sum[cuG[fl1,fl2]QL2bar[sp1,ii,fl1,aa].uR2[sp2,fl2,bb] sigmaT[mu,nu,sp1,sp2] T[cc,aa,bb] doublettil[[ii]] ExpandIndices[FS[GG,mu,nu,cc]],{ii,1,2},{fl1,fllow,3},{fl2,fllow,3}]
+Sum[cuW[fl1,fl2]QL2bar[sp1,ii,fl1,cc].uR2[sp2,fl2,cc] sigmaT[mu,nu,sp1,sp2] PauliSigma[kk,ii,jj]doublettil[[jj]] FSW4[mu,nu][[kk]],{ii,1,2},{jj,1,2},{kk,1,3},{fl1,fllow,3},{fl2,fllow,3}]
+Sum[cuB[fl1,fl2]QL2bar[sp1,ii,fl1,cc].uR2[sp2,fl2,cc] sigmaT[mu,nu,sp1,sp2] doublettil[[ii]] FSW4[mu,nu][[4]],{ii,1,2},{fl1,fllow,3},{fl2,fllow,3}]

+Sum[cdG[fl1,fl2]QL2bar[sp1,ii,fl1,aa].dR2[sp2,fl2,bb] sigmaT[mu,nu,sp1,sp2] T[cc,aa,bb] doublet[[ii]] ExpandIndices[FS[GG,mu,nu,cc]],{ii,1,2},{fl1,fllow,3},{fl2,fllow,3}]
+Sum[cdW[fl1,fl2]QL2bar[sp1,ii,fl1,cc].dR2[sp2,fl2,cc] sigmaT[mu,nu,sp1,sp2] PauliSigma[kk,ii,jj] doublet[[jj]] FSW4[mu,nu][[kk]],{ii,1,2},{jj,1,2},{kk,1,3},{fl1,fllow,3},{fl2,fllow,3}]
+Sum[cdB[fl1,fl2]QL2bar[sp1,ii,fl1,cc].dR2[sp2,fl2,cc] sigmaT[mu,nu,sp1,sp2] doublet[[ii]] FSW4[mu,nu][[4]],{ii,1,2},{fl1,fllow,3},{fl2,fllow,3}]
];

Lcl6:=Lcl6pre+HC[Lcl6pre];






(* ****************************** *)
(* *****  Class 7 operators ***** *)
(* ****************************** *)





Lcl7R:=WilsonLimit[Sum[LmetricRH[3,3,1][[JJ,AA]]Dphi4[mu][[JJ]]lR2bar[sp1,3].lR2[sp2,3]Ga[mu,sp1,sp2]+
LmetricRH[3,3,2][[JJ,AA]]Dphi4[mu][[JJ]]uR2bar[sp1,3,cc].uR2[sp2,3,cc]Ga[mu,sp1,sp2]+
LmetricRH[3,3,3][[JJ,AA]]Dphi4[mu][[JJ]]dR2bar[sp1,3,cc].dR2[sp2,3,cc]Ga[mu,sp1,sp2]
,{JJ,1,4},{AA,1,4}]];

Lcl7L:=WilsonLimit[(Sum[
LmetricLH[3,3,21][[JJ,AA]]Dphi4[mu][[JJ]](LL2bar[sp1,ii,3].LL2[sp2,jj,3]Ga[mu,sp1,sp2]KroneckerDelta[AA,4]KroneckerDelta[ii,jj]+LL2bar[sp1,ii,3].LL2[sp2,jj,3]Ga[mu,sp1,sp2](1-KroneckerDelta[AA,4])If[AA<4,PauliSigma[AA,ii,jj],0]),{ii,1,2},{jj,1,2},{JJ,1,4},{AA,1,4}]+Sum[LmetricLH[3,3,22][[JJ,AA]]Dphi4[mu][[JJ]](QL2bar[sp1,ii,3,cc].QL2[sp2,jj,3,cc]Ga[mu,sp1,sp2]KroneckerDelta[AA,4]KroneckerDelta[ii,jj]+QL2bar[sp1,ii,3,cc].QL2[sp2,jj,3,cc]Ga[mu,sp1,sp2](1-KroneckerDelta[AA,4])If[AA<4,PauliSigma[AA,ii,jj],0]),{ii,1,2},{jj,1,2},{JJ,1,4},{AA,1,4}])];

Lcl7:=Lcl7R+Lcl7L;






(* ****************************** *)
(* *****  Class 8 operators ***** *)
(* ****************************** *)

Lcl8a:=WilsonLimit[
Sum[
+cll[ff1,ff2,ff3,ff4]LL2bar[sp1,ii,ff1].LL2[sp2,ii,ff2] Ga[mu,sp1,sp2] LL2bar[sp3,jj,ff3].LL2[sp4,jj,ff4] Ga[mu,sp3,sp4]
+cqq1[ff1,ff2,ff3,ff4]QL2bar[sp1,ii,ff1,cc1].QL2[sp2,ii,ff2,cc1] Ga[mu,sp1,sp2] QL2bar[sp3,jj,ff3,cc2].QL2[sp4,jj,ff4,cc2] Ga[mu,sp3,sp4]
+clq1[ff1,ff2,ff3,ff4]LL2bar[sp1,ii,ff1].LL2[sp2,ii,ff2] Ga[mu,sp1,sp2] QL2bar[sp3,jj,ff3,cc].QL2[sp4,jj,ff4,cc] Ga[mu,sp3,sp4]
,{ff1,fllow,3},{ff2,fllow,3},{ff3,fllow,3},{ff4,fllow,3},{ii,1,2},{jj,1,2}]

+Sum[
+cqq3[ff1,ff2,ff3,ff4]QL2bar[sp1,ii1,ff1,cc1].QL2[sp2,jj1,ff2,cc1]PauliSigma[kk,ii1,jj1]Ga[mu,sp1,sp2]QL2bar[sp3,ii2,ff3,cc2].QL2[sp4,jj2,ff4,cc2] PauliSigma[kk,ii2,jj2] Ga[mu,sp3,sp4]
+clq3[ff1,ff2,ff3,ff4]LL2bar[sp1,ii1,ff1].LL2[sp2,jj1,ff2] PauliSigma[kk,ii1,jj1] Ga[mu,sp1,sp2] QL2bar[sp3,ii2,ff3,cc].QL2[sp4,jj2,ff4,cc] PauliSigma[kk,ii2,jj2] Ga[mu,sp3,sp4]
,{ff1,fllow,3},{ff2,fllow,3},{ff3,fllow,3},{ff4,fllow,3},{ii1,1,2},{jj1,1,2},{ii2,1,2},{jj2,1,2},{kk,1,3}]
]


Lcl8b:=WilsonLimit[
Sum[
cee[ff1,ff2,ff3,ff4]lR2bar[sp1,ff1].lR2[sp2,ff2] lR2bar[sp3,ff3].lR2[sp4,ff4] Ga[mu,sp1,sp2] Ga[mu,sp3,sp4]
+cuu[ff1,ff2,ff3,ff4]uR2bar[sp1,ff1,cc1].uR2[sp2,ff2,cc1] uR2bar[sp3,ff3,cc2].uR2[sp4,ff4,cc2] Ga[mu,sp1,sp2] Ga[mu,sp3,sp4]
+cdd[ff1,ff2,ff3,ff4]dR2bar[sp1,ff1,cc1].dR2[sp2,ff2,cc1] dR2bar[sp3,ff3,cc2].dR2[sp4,ff4,cc2] Ga[mu,sp1,sp2] Ga[mu,sp3,sp4]
+ceu[ff1,ff2,ff3,ff4]lR2bar[sp1,ff1].lR2[sp2,ff2] uR2bar[sp3,ff3,cc].uR2[sp4,ff4,cc] Ga[mu,sp1,sp2] Ga[mu,sp3,sp4]
+ced[ff1,ff2,ff3,ff4]lR2bar[sp1,ff1].lR2[sp2,ff2] dR2bar[sp3,ff3,cc].dR2[sp4,ff4,cc] Ga[mu,sp1,sp2] Ga[mu,sp3,sp4]
+cud1[ff1,ff2,ff3,ff4]uR2bar[sp1,ff1,cc1].uR2[sp2,ff2,cc1] dR2bar[sp3,ff3,cc2].dR2[sp4,ff4,cc2] Ga[mu,sp1,sp2] Ga[mu,sp3,sp4]
+cud8[ff1,ff2,ff3,ff4]uR2bar[sp1,ff1,cc1].uR2[sp2,ff2,cc2] dR2bar[sp3,ff3,cc3].dR2[sp4,ff4,cc4] T[aa,cc1,cc2] T[aa,cc3,cc4] Ga[mu,sp1,sp2] Ga[mu,sp3,sp4]
,{ff1,fllow,3},{ff2,fllow,3},{ff3,fllow,3},{ff4,fllow,3}]
]


Lcl8c:=WilsonLimit[
Sum[
cle[ff1,ff2,ff3,ff4]LL2bar[sp1,ii,ff1].LL2[sp2,ii,ff2] lR2bar[sp3,ff3].lR2[sp4,ff4] Ga[mu,sp1,sp2] Ga[mu,sp3,sp4]
+clu[ff1,ff2,ff3,ff4]LL2bar[sp1,ii,ff1].LL2[sp2,ii,ff2] uR2bar[sp3,ff3,cc].uR2[sp4,ff4,cc] Ga[mu,sp1,sp2] Ga[mu,sp3,sp4]
+cld[ff1,ff2,ff3,ff4]LL2bar[sp1,ii,ff1].LL2[sp2,ii,ff2] dR2bar[sp3,ff3,cc].dR2[sp4,ff4,cc] Ga[mu,sp1,sp2] Ga[mu,sp3,sp4]
+cqe[ff1,ff2,ff3,ff4]QL2bar[sp1,ii,ff1,cc].QL2[sp2,ii,ff2,cc] lR2bar[sp3,ff3].lR2[sp4,ff4] Ga[mu,sp1,sp2] Ga[mu,sp3,sp4]
+cqu1[ff1,ff2,ff3,ff4]QL2bar[sp1,ii,ff1,cc1].QL2[sp2,ii,ff2,cc1] uR2bar[sp3,ff3,cc2].uR2[sp4,ff4,cc2] Ga[mu,sp1,sp2] Ga[mu,sp3,sp4]
+cqu8[ff1,ff2,ff3,ff4]QL2bar[sp1,ii,ff1,cc1].QL2[sp2,ii,ff2,cc2] uR2bar[sp3,ff3,cc3].uR2[sp4,ff4,cc4] T[aa,cc1,cc2] T[aa,cc3,cc4] Ga[mu,sp1,sp2] Ga[mu,sp3,sp4]
+cqd1[ff1,ff2,ff3,ff4]QL2bar[sp1,ii,ff1,cc1].QL2[sp2,ii,ff2,cc1] dR2bar[sp3,ff3,cc2].dR2[sp4,ff4,cc2] Ga[mu,sp1,sp2] Ga[mu,sp3,sp4]
+cqd8[ff1,ff2,ff3,ff4]QL2bar[sp1,ii,ff1,cc1].QL2[sp2,ii,ff2,cc2] dR2bar[sp3,ff3,cc3].dR2[sp4,ff4,cc4] T[aa,cc1,cc2] T[aa,cc3,cc4] Ga[mu,sp1,sp2] Ga[mu,sp3,sp4]
,{ff1,fllow,3},{ff2,fllow,3},{ff3,fllow,3},{ff4,fllow,3},{ii,1,2}]
]


Lcl8dpre:=WilsonLimit[
Sum[cledq[ff1,ff2,ff3,ff4]LL2bar[sp1,ii,ff1].lR2[sp1,ff2] dR2bar[sp2,ff3,cc].QL2[sp2,ii,ff4,cc],{ii,1,2},{ff1,fllow,3},{ff2,fllow,3},{ff3,fllow,3},{ff4,fllow,3}]
+Sum[
cquqd1[ff1,ff2,ff3,ff4]QL2bar[sp1,ii,ff1,cc1].uR2[sp1,ff2,cc1] Eps[ii,jj] QL2bar[sp2,jj,ff3,cc2].dR2[sp2,ff4,cc2]
+cquqd8[ff1,ff2,ff3,ff4]QL2bar[sp1,ii,ff1,cc1].uR2[sp1,ff2,cc2] T[aa,cc1,cc2] Eps[ii,jj] QL2bar[sp2,jj,ff3,cc3].dR2[sp2,ff4,cc4] T[aa,cc3,cc4]
+clequ1[ff1,ff2,ff3,ff4]LL2bar[sp1,ii,ff1].lR2[sp1,ff2] Eps[ii,jj] QL2bar[sp2,jj,ff3,cc].uR2[sp2,ff4,cc]
+clequ3[ff1,ff2,ff3,ff4]LL2bar[sp1,ii,ff1].lR2[sp2,ff2] sigmaT[mu,nu,sp1,sp2] Eps[ii,jj] QL2bar[sp3,jj,ff3,cc].uR2[sp4,ff4,cc] sigmaT[mu,nu,sp3,sp4]
,{ii,1,2},{jj,1,2},{ff1,fllow,3},{ff2,fllow,3},{ff3,fllow,3},{ff4,fllow,3}]
]
Lcl8d:=Lcl8dpre+HC[Lcl8dpre]

Lcl8:=Lcl8a+Lcl8b+Lcl8c+Lcl8d


(* ******************************************************* *)
(* *****  Class 15 operators per arXiv: 2005.00059v3 ***** *)
(* ******************************************************* *)

Lcl15l:=WilsonLimit[Sum[
Sum[c8e2WH2D1[fl1,fl2] lR2bar[sp1,fl1].lR2[sp2,fl2]Ga[nu,sp1,sp2]DHtH[mu][[aa]]FSW4[mu,nu][[aa]]+
c8e2WH2D3[fl1,fl2] lR2bar[sp1,fl1].lR2[sp2,fl2]Ga[nu,sp1,sp2]HDH3[mu][[aa]]FSW4[mu,nu][[aa]]+
c8L2WH2D1[fl1,fl2] Sum[LL2bar[sp1,ii,fl1].LL2[sp2,ii,fl2],{ii,1,2}]Ga[nu,sp1,sp2]DHtH[mu][[aa]]FSW4[mu,nu][[aa]]+
c8L2WH2D3[fl1,fl2] Sum[LL2bar[sp1,ii,fl1].LL2[sp2,ii,fl2],{ii,1,2}]Ga[nu,sp1,sp2]HDH3[mu][[aa]]FSW4[mu,nu][[aa]]+
c8L2WH2D5[fl1,fl2] Sum[LL2bar[sp1,ii,fl1].LL2[sp2,jj,fl2]PauliSigma[aa,ii,jj],{ii,1,2},{jj,1,2}]Ga[nu,sp1,sp2]del[phi42/2,mu]FSW4[mu,nu][[aa]]+
c8L2WH2D7[fl1,fl2] Sum[LL2bar[sp1,ii,fl1].LL2[sp2,jj,fl2]PauliSigma[aa,ii,jj],{ii,1,2},{jj,1,2}]Ga[nu,sp1,sp2]HDH[mu]FSW4[mu,nu][[aa]]+
c8L2BH2D1[fl1,fl2] Sum[LL2bar[sp1,ii,fl1].LL2[sp2,jj,fl2]PauliSigma[aa,ii,jj],{ii,1,2},{jj,1,2}]Ga[nu,sp1,sp2]DHtH[mu][[aa]]FSW4[mu,nu][[4]]+
c8L2BH2D3[fl1,fl2] Sum[LL2bar[sp1,ii,fl1].LL2[sp2,jj,fl2]PauliSigma[aa,ii,jj],{ii,1,2},{jj,1,2}]Ga[nu,sp1,sp2]HDH3[mu][[aa]]FSW4[mu,nu][[4]]+
Sum[c8L2WH2D9[fl1,fl2] Eps[aa,bb,cc]Sum[LL2bar[sp1,ii,fl1].LL2[sp2,jj,fl2]PauliSigma[aa,ii,jj],{ii,1,2},{jj,1,2}]Ga[nu,sp1,sp2]DHtH[mu][[bb]]FSW4[mu,nu][[cc]]+
c8L2WH2D11[fl1,fl2] Eps[aa,bb,cc]Sum[LL2bar[sp1,ii,fl1].LL2[sp2,jj,fl2]PauliSigma[aa,ii,jj],{ii,1,2},{jj,1,2}]Ga[nu,sp1,sp2]HDH3[mu][[bb]]FSW4[mu,nu][[cc]],{bb,1,3},{cc,1,3}]
,{aa,1,3}]+
c8e2BH2D1[fl1,fl2] lR2bar[sp1,fl1].lR2[sp2,fl2]Ga[nu,sp1,sp2]del[phi42/2,mu]FSW4[mu,nu][[4]]+
c8e2BH2D3[fl1,fl2] lR2bar[sp1,fl1].lR2[sp2,fl2]Ga[nu,sp1,sp2]HDH[mu]FSW4[mu,nu][[4]]+
c8L2BH2D5[fl1,fl2] Sum[LL2bar[sp1,ii,fl1].LL2[sp2,ii,fl2],{ii,1,2}]Ga[nu,sp1,sp2]del[phi42/2,mu]FSW4[mu,nu][[4]]+
c8L2BH2D7[fl1,fl2] Sum[LL2bar[sp1,ii,fl1].LL2[sp2,ii,fl2],{ii,1,2}]Ga[nu,sp1,sp2]HDH[mu]FSW4[mu,nu][[4]]
,{fl1,3,3},{fl2,3,3}]]



(* *********************************************** *)
(* *****  Full Lagrangian (Sum of the above) ***** *)
(* *********************************************** *)


LFull:=LHiggs+LGauge+LGlu+LGF+LGFGlu+LGhost+LGhostGlu+Lcl1+LFermions+LYukawa+Lcl5+Lcl6+Lcl7+Lcl8+Lcl15


==> anc/HAAmanual.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    305420,       7504]
NotebookOptionsPosition[    300847,       7418]
NotebookOutlinePosition[    301358,       7437]
CellTagsIndexPosition[    301315,       7434]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.771567064358963*^9, 3.7715670651432867`*^9}, {
  3.788521283212531*^9, 3.788521285258569*^9}, {3.788695065882996*^9, 
  3.7886950681215467`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"4ebd0c3e-3784-4031-9ceb-ee81d9574324"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Useful", " ", "timing", " ", "functions"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"TimingStart", ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{
        RowBox[{"Set", "[", 
         RowBox[{"timer", ",", 
          RowBox[{"AbsoluteTime", "[", "]"}]}], "]"}], ";", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Start \>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "<>", "\"\</\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], "<>", "\"\<, \>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "4", "]"}], "]"}], "]"}], "<>", "\"\<:\>\"", "<>", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Date", "[", "]"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}], "<", "10"}], ",", 
            RowBox[{"\"\<0\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"Date", "[", "]"}], ")"}], "[", 
               RowBox[{"[", "5", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Date", "[", "]"}], ")"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "]"}]}], 
         "\[IndentingNewLine]", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TimingFinish", ":=", 
     RowBox[{"Print", "[", "\[IndentingNewLine]", 
      RowBox[{"\"\<Finished in: \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AbsoluteTime", "[", "]"}], "-", "timer"}], ")"}], "/", 
         "60."}], "]"}], "<>", "\"\< minutes, at: \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Date", "[", "]"}], ")"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], "<>", "\"\</\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Date", "[", "]"}], ")"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}], "<>", "\"\<, \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Date", "[", "]"}], ")"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}], "<>", "\"\<:\>\"", "<>", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Date", "[", "]"}], "[", 
           RowBox[{"[", "5", "]"}], "]"}], "<", "10"}], ",", 
         RowBox[{"\"\<0\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "5", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"ToString", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Date", "[", "]"}], ")"}], "[", 
           RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.793788210535432*^9, {3.79706502345557*^9, 3.797065024091278*^9}, {
   3.812699921821989*^9, 3.812699927581559*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"e2b11bce-5ce6-4da8-b63e-9ec285c6779d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"<<", "X`"}], "\[IndentingNewLine]", 
 RowBox[{"SetOptions", "[", 
  RowBox[{"LoopIntegrate", ",", 
   RowBox[{"Apart", "\[Rule]", "True"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8366349164311523`*^9, 3.8366349173259497`*^9}, {
  3.837223629373686*^9, 3.837223629820118*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"0d30a8e4-9959-429b-ae79-a7790c13b338"],

Cell[BoxData["\<\"\\!\\(\\*TemplateBox[List[\\\"\\\\\\\"Package-X v2.1.1, by \
Hiren H. Patel\\\\\\\\nFor more information, see the \\\\\\\"\\\", \
TemplateBox[List[\\\"\\\\\\\"guide\\\\\\\"\\\", \\\"paclet:X/guide/PackageX\\\
\"], \\\"HyperlinkPaclet\\\"]], \\\"RowDefault\\\"]\\)\"\>"], "Print",
 CellChangeTimes->{3.836634921592359*^9, 3.836641495747779*^9, 
  3.8368892297825527`*^9, 3.83697776751712*^9, 3.836983283425664*^9, 
  3.8369855033886538`*^9, 3.837051978344377*^9, 3.837056445785945*^9, 
  3.837223630877532*^9, 3.837247926028781*^9, 3.837249225546741*^9, 
  3.837497921062821*^9, 3.837501202886047*^9, 3.8377631076766453`*^9, 
  3.838100118391458*^9, 3.838102949977866*^9, 3.839404090097129*^9, 
  3.839488708211207*^9, 3.839498755741847*^9, 3.83956856183998*^9, 
  3.839580714335981*^9, 3.839663545233821*^9, 3.839912572918386*^9, 
  3.840093067518324*^9, 3.840523148551445*^9, 3.840597558145832*^9, 
  3.840597641153018*^9, 3.842524441084845*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"5e1b2ee5-d650-4a04-b17a-2b85eca82250"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Apart", "\[Rule]", "True"}], ",", 
   RowBox[{"Cancel", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"Dimensions", "\[Rule]", "4"}], ",", 
   RowBox[{"DiracAlgebra", "\[RuleDelayed]", "$DiracAlgebra"}], ",", 
   RowBox[{"Organization", "\[Rule]", "Automatic"}]}], "}"}]], "Output",
 CellChangeTimes->{3.83722363088518*^9, 3.837247926031392*^9, 
  3.8372492255492363`*^9, 3.837497921066132*^9, 3.837501202888731*^9, 
  3.837763107683579*^9, 3.838100118394856*^9, 3.838102949985702*^9, 
  3.8394040901005583`*^9, 3.839488708214232*^9, 3.839498755745584*^9, 
  3.839568561843748*^9, 3.8395807143399687`*^9, 3.839663545240839*^9, 
  3.839912572923818*^9, 3.840093067521976*^9, 3.840523148555421*^9, 
  3.840597558148892*^9, 3.840597641156061*^9, 3.8425244410961657`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"b9dafa08-c847-4440-acff-63f6d1ec5def"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "top", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "=", 
     RowBox[{"l", "-", "k1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"q", "=", 
     RowBox[{"l", "-", "k1", "-", "k2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"transverse", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["k1", "\[Mu]1"], "\[Rule]", "0"}], ",", 
       RowBox[{
        SubscriptBox["k2", "\[Mu]2"], "\[Rule]", "0"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"topsum", "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "I"}], ")"}], "^", "3"}]}], 
     RowBox[{"I", "^", "3"}], "Nc", " ", "MTbar", " ", 
     RowBox[{"el", "^", "2"}], " ", 
     RowBox[{
      RowBox[{"Qu", "^", "2"}], "/", "vev"}], " ", 
     RowBox[{"LoopIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Spur", "[", 
         RowBox[{
          SubscriptBox["\[Gamma]", "\[Mu]1"], ",", 
          RowBox[{
           RowBox[{"l", ".", "\[Gamma]"}], "+", 
           RowBox[{"MTbar", " ", "\[DoubleStruckOne]"}]}], ",", 
          RowBox[{
           RowBox[{"q", ".", "\[Gamma]"}], "+", 
           RowBox[{"MTbar", " ", "\[DoubleStruckOne]"}]}], ",", 
          SubscriptBox["\[Gamma]", "\[Mu]2"], ",", 
          RowBox[{
           RowBox[{"r", ".", "\[Gamma]"}], "+", 
           RowBox[{"MTbar", " ", "\[DoubleStruckOne]"}]}]}], "]"}], "+", " ", 
        
        RowBox[{"Spur", "[", 
         RowBox[{
          SubscriptBox["\[Gamma]", "\[Mu]1"], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"r", ".", "\[Gamma]"}]}], "+", 
           RowBox[{"MTbar", " ", "\[DoubleStruckOne]"}]}], ",", 
          SubscriptBox["\[Gamma]", "\[Mu]2"], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"q", ".", "\[Gamma]"}]}], "+", 
           RowBox[{"MTbar", " ", "\[DoubleStruckOne]"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"l", ".", "\[Gamma]"}]}], "+", 
           RowBox[{"MTbar", " ", "\[DoubleStruckOne]"}]}]}], "]"}]}], ",", 
       "l", ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "MTbar"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "MTbar"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "MTbar"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"topproj", "=", 
     RowBox[{"topsum", "/.", 
      RowBox[{
       RowBox[{
        SubscriptBox["k1", "\[Mu]2"], 
        SubscriptBox["k2", "\[Mu]1"]}], "\[Rule]", 
       RowBox[{"\[CapitalPi]12", "+", 
        RowBox[{
         RowBox[{"k1", ".", "k2"}], " ", 
         SubscriptBox["\[DoubleStruckG]", 
          RowBox[{"\[Mu]1", ",", "\[Mu]2"}]]}]}]}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"LoopRefineSeries", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"topproj", ",", "\[CapitalPi]12"}], "]"}], "/.", 
          RowBox[{
           RowBox[{"k1", ".", "k2"}], "\[Rule]", 
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"MHbar", "^", "2"}], "-", 
              RowBox[{"k1", ".", "k1"}], "-", 
              RowBox[{"k2", ".", "k2"}]}], ")"}]}]}]}], "/.", 
         RowBox[{
          RowBox[{"k1", ".", "k1"}], "\[Rule]", 
          RowBox[{
           RowBox[{"k1", ".", "k1"}], " ", "eps"}]}]}], "/.", 
        RowBox[{
         RowBox[{"k2", ".", "k2"}], "\[Rule]", 
         RowBox[{
          RowBox[{"k2", ".", "k2"}], " ", "eps"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"eps", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"MTbar", ">", "MHbar", ">", "0"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.840093076082597*^9, 3.840093373879655*^9}, {
   3.840093427655896*^9, 3.8400936281633453`*^9}, {3.8400936676745377`*^9, 
   3.840093708160068*^9}, {3.8400937892819357`*^9, 3.8400937928809233`*^9}, {
   3.840093850482852*^9, 3.840093851037121*^9}, {3.840093922108574*^9, 
   3.840093968713485*^9}, {3.84009440913527*^9, 3.840094509470374*^9}, {
   3.840094553556398*^9, 3.840094596576624*^9}, {3.840094632472989*^9, 
   3.8400948295455112`*^9}, {3.840095045876595*^9, 3.840095069923181*^9}, {
   3.840095104305266*^9, 3.8400951059242353`*^9}, {3.840095703352374*^9, 
   3.840095747407062*^9}, {3.8400958042438707`*^9, 3.840095816438078*^9}, 
   3.840096191744409*^9, {3.8400967387713327`*^9, 3.840096739295162*^9}, 
   3.840096773046212*^9, {3.84052341072436*^9, 3.840523452601894*^9}, {
   3.840523483982442*^9, 3.840523489397191*^9}, {3.84252427391083*^9, 
   3.842524282777246*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"f814c1ea-151d-40fa-96de-67e7abbce50d"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", "vev"], 
   RowBox[{
    SuperscriptBox["el", "2"], " ", "MTbar", " ", "Nc", " ", 
    SuperscriptBox["Qu", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k2", "\[Mu]1"], " ", 
       SubscriptBox["k2", "\[Mu]2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", "MTbar", " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "0", ",", "1", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}], "+", 
         RowBox[{"32", " ", "MTbar", " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "0", ",", "2", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SubscriptBox["k1", "\[Mu]2"], " ", 
       SubscriptBox["k2", "\[Mu]1"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", "MTbar", " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "0", ",", "0", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}], "+", 
         RowBox[{"32", " ", "MTbar", " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "0", ",", "1", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}], "+", 
         RowBox[{"32", " ", "MTbar", " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "0", ",", "2", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}], "+", 
         RowBox[{"32", " ", "MTbar", " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "1", ",", "1", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SubscriptBox["k1", "\[Mu]1"], " ", 
       SubscriptBox["k2", "\[Mu]2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", "MTbar", " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "0", ",", "0", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}], "+", 
         RowBox[{"32", " ", "MTbar", " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "0", ",", "1", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}], "+", 
         RowBox[{"32", " ", "MTbar", " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "0", ",", "2", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}], "+", 
         RowBox[{"16", " ", "MTbar", " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "1", ",", "0", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}], "+", 
         RowBox[{"32", " ", "MTbar", " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "1", ",", "1", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SubscriptBox["k1", "\[Mu]1"], " ", 
       SubscriptBox["k1", "\[Mu]2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", " ", "MTbar", " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "0", ",", "0", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}], "+", 
         RowBox[{"48", " ", "MTbar", " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "0", ",", "1", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}], "+", 
         RowBox[{"32", " ", "MTbar", " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "0", ",", "2", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}], "+", 
         RowBox[{"48", " ", "MTbar", " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "1", ",", "0", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}], "+", 
         RowBox[{"64", " ", "MTbar", " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "1", ",", "1", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}], "+", 
         RowBox[{"32", " ", "MTbar", " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "2", ",", "0", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SubscriptBox["\[DoubleStruckG]", 
        RowBox[{"\[Mu]1", ",", "\[Mu]2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", "MTbar", " ", 
          RowBox[{"PVB", "[", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar"}], 
           "]"}]}], "-", 
         RowBox[{"8", " ", "MTbar", " ", 
          RowBox[{"k1", ".", "k2"}], " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "0", ",", "0", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}], "+", 
         RowBox[{"32", " ", "MTbar", " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"1", ",", "0", ",", "0", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}]}], ")"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.840093266177547*^9, 3.8400933117265377`*^9}, 
   3.840093349493082*^9, {3.840093491792934*^9, 3.840093528670157*^9}, {
   3.8400935931367807`*^9, 3.840093628581366*^9}, {3.8400936706124563`*^9, 
   3.840093709133421*^9}, 3.840093793476989*^9, {3.840093898657754*^9, 
   3.84009396914466*^9}, {3.840094412367545*^9, 3.840094459175561*^9}, 
   3.8400944941595573`*^9, {3.840094574698333*^9, 3.840094597483747*^9}, {
   3.8400946629147587`*^9, 3.8400946777999907`*^9}, {3.8400947529381723`*^9, 
   3.84009483116549*^9}, 3.840095071811051*^9, 3.840095106764113*^9, {
   3.84009571257666*^9, 3.840095748095448*^9}, {3.8400958065518312`*^9, 
   3.840095816997594*^9}, 3.840096192492302*^9, {3.840096752570203*^9, 
   3.8400967742028227`*^9}, 3.840523149553768*^9, 3.840523458940037*^9, 
   3.840523490479093*^9, 3.840597558311715*^9, 3.840597641345837*^9, 
   3.842524441264551*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"bebc274b-5e68-4da0-8933-a048492b8e5f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["el", "2"], " ", 
     SuperscriptBox["MTbar", "2"], " ", "Nc", " ", 
     SuperscriptBox["Qu", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["MHbar", "2"]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["MHbar", "2"], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["MTbar", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["MHbar", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["MTbar", "2"]}], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["MHbar", "4"], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["MHbar", "2"], " ", 
               SuperscriptBox["MTbar", "2"]}]}]]}], 
           RowBox[{"2", " ", 
            SuperscriptBox["MTbar", "2"]}]], "]"}], "2"]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["MHbar", "4"], " ", "vev"}]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["el", "2"], " ", "Nc", " ", 
       SuperscriptBox["Qu", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"k1", ".", "k1"}], "+", 
         RowBox[{"k2", ".", "k2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["MHbar", "4"], "-", 
         RowBox[{"16", " ", 
          SuperscriptBox["MHbar", "2"], " ", 
          SuperscriptBox["MTbar", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["MHbar", "2"], " ", 
          SuperscriptBox["MTbar", "2"], " ", 
          RowBox[{"DiscB", "[", 
           RowBox[{
            SuperscriptBox["MHbar", "2"], ",", "MTbar", ",", "MTbar"}], 
           "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["MTbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["MHbar", "2"], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["MTbar", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["MHbar", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["MTbar", "2"]}], "+", 
              SqrtBox[
               RowBox[{
                SuperscriptBox["MHbar", "4"], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["MHbar", "2"], " ", 
                 SuperscriptBox["MTbar", "2"]}]}]]}], 
             RowBox[{"2", " ", 
              SuperscriptBox["MTbar", "2"]}]], "]"}], "2"]}]}], ")"}]}], 
      ")"}], " ", "eps"}], 
    RowBox[{
     SuperscriptBox["MHbar", "6"], " ", "vev"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "eps", "]"}], "2"],
    SeriesData[$CellContext`eps, 0, {}, 0, 2, 1],
    Editable->False]}],
  SeriesData[$CellContext`eps, 0, {
   4 $CellContext`el^2 $CellContext`MHbar^(-4) $CellContext`MTbar^2 \
$CellContext`Nc $CellContext`Qu^2 $CellContext`vev^(-1) (
     4 $CellContext`MHbar^2 - ($CellContext`MHbar^2 - 4 $CellContext`MTbar^2) 
     Log[Rational[1, 2] $CellContext`MTbar^(-2) (-$CellContext`MHbar^2 + 
         2 $CellContext`MTbar^2 + ($CellContext`MHbar^4 - 
           4 $CellContext`MHbar^2 $CellContext`MTbar^2)^
          Rational[
           1, 2])]^2), (-4) $CellContext`el^2 $CellContext`MHbar^(-6) \
$CellContext`Nc $CellContext`Qu^2 $CellContext`vev^(-1) (
     X`LDot[$CellContext`k1, $CellContext`k1] + 
     X`LDot[$CellContext`k2, $CellContext`k2]) ($CellContext`MHbar^4 - 
     16 $CellContext`MHbar^2 $CellContext`MTbar^2 - 
     4 $CellContext`MHbar^2 $CellContext`MTbar^2 
     X`DiscB[$CellContext`MHbar^2, $CellContext`MTbar, $CellContext`MTbar] + \
$CellContext`MTbar^2 ($CellContext`MHbar^2 - 8 $CellContext`MTbar^2) 
      Log[Rational[1, 2] $CellContext`MTbar^(-2) (-$CellContext`MHbar^2 + 
          2 $CellContext`MTbar^2 + ($CellContext`MHbar^4 - 
            4 $CellContext`MHbar^2 $CellContext`MTbar^2)^Rational[1, 2])]^2)},
    0, 2, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.840093266177547*^9, 3.8400933117265377`*^9}, 
   3.840093349493082*^9, {3.840093491792934*^9, 3.840093528670157*^9}, {
   3.8400935931367807`*^9, 3.840093628581366*^9}, {3.8400936706124563`*^9, 
   3.840093709133421*^9}, 3.840093793476989*^9, {3.840093898657754*^9, 
   3.84009396914466*^9}, {3.840094412367545*^9, 3.840094459175561*^9}, 
   3.8400944941595573`*^9, {3.840094574698333*^9, 3.840094597483747*^9}, {
   3.8400946629147587`*^9, 3.8400946777999907`*^9}, {3.8400947529381723`*^9, 
   3.84009483116549*^9}, 3.840095071811051*^9, 3.840095106764113*^9, {
   3.84009571257666*^9, 3.840095748095448*^9}, {3.8400958065518312`*^9, 
   3.840095816997594*^9}, 3.840096192492302*^9, {3.840096752570203*^9, 
   3.8400967742028227`*^9}, 3.840523149553768*^9, 3.840523458940037*^9, 
   3.840523490479093*^9, 3.840597558311715*^9, 3.840597641345837*^9, 
   3.842524446775339*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"079c3264-99a4-4ee9-bb57-50f1a57e5d9c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{"TimingStart", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPi]lim", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"LoopRefine", "[", "topproj", "]"}], ",", "\[CapitalPi]12"}], 
       "]"}], "*", 
      RowBox[{
       RowBox[{"ee", "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"g1", "^", "2"}], 
         RowBox[{
          RowBox[{"g2", "^", "2"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"g1", "^", "2"}], "+", 
            RowBox[{"g2", "^", "2"}]}], ")"}]}]}], ")"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"g1", "\[Rule]", 
        FractionBox[
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", 
             RowBox[{"MWbar", "^", "2"}]}], "+", 
            RowBox[{"MZbar", "^", "2"}]}]]}], "vev"]}], ",", 
       RowBox[{"g2", "\[Rule]", 
        FractionBox[
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"MWbar", "^", "2"}]]}], "vev"]}], ",", 
       RowBox[{"\[Lambda]", "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"MHbar", "^", "2"}], "/", "2"}], "/", 
         RowBox[{"vev", "^", "2"}]}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", "TimingFinish"}], "Input",
 CellChangeTimes->{{3.839488783477614*^9, 3.839488837522463*^9}, {
   3.839489074376647*^9, 3.839489078665722*^9}, {3.839489335604981*^9, 
   3.8394893435241613`*^9}, {3.839489374321958*^9, 3.839489376495275*^9}, 
   3.839489420565756*^9, {3.8399127514714317`*^9, 3.839912767461071*^9}, {
   3.840597619322095*^9, 3.84059763165235*^9}, {3.840597667279323*^9, 
   3.840597680357576*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"0611814d-2130-49ea-aebc-874abc404f7c"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Start 10/6, 17:54\"\>"], "Print",
 CellChangeTimes->{
  3.839488837925585*^9, 3.839489082768484*^9, 3.839489345050034*^9, 
   3.839489379045991*^9, 3.839489421116469*^9, 3.839498803078062*^9, 
   3.839568601540947*^9, 3.839580754025063*^9, 3.8399127279123363`*^9, 
   3.839912768259221*^9, {3.8405976563610487`*^9, 3.840597680702484*^9}, 
   3.8425244468885393`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"5daed369-a825-4f7a-b610-7f51c0d9948a"],

Cell[BoxData["\<\"Finished in: 0.00731122 minutes, at: 10/6, 17:54\"\>"], \
"Print",
 CellChangeTimes->{
  3.839488837925585*^9, 3.839489082768484*^9, 3.839489345050034*^9, 
   3.839489379045991*^9, 3.839489421116469*^9, 3.839498803078062*^9, 
   3.839568601540947*^9, 3.839580754025063*^9, 3.8399127279123363`*^9, 
   3.839912768259221*^9, {3.8405976563610487`*^9, 3.840597680702484*^9}, 
   3.842524447323764*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"98e842ce-6f8b-463e-9e48-ea81495af3d2"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"I", "/", "16"}], "/", 
        RowBox[{"Pi", "^", "2"}]}], "*", "\[CapitalPi]lim"}], "\[Equal]", 
      RowBox[{"4", " ", "I", " ", "fHAA1"}]}], ",", "fHAA1"}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "rename", " ", "k2", " ", "as", " ", "p", " ", "for", " ", "the", " ", 
    "offshell", " ", "photon"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"towrite", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"fHAA1", "/.", 
      RowBox[{"First", "[", "%", "]"}]}], ")"}], "/.", 
    RowBox[{"k1", "\[Rule]", "\[Kappa]1"}]}], "/.", 
   RowBox[{"k2", "\[Rule]", "\[Kappa]2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"str", "=", 
   RowBox[{"OpenWrite", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<fHAA1t.dat\>\""}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"str", ",", "towrite"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "str", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.839489128738591*^9, 3.8394892379376917`*^9}, {
   3.839489444775546*^9, 3.8394894453302937`*^9}, {3.839489530202224*^9, 
   3.8394895516669073`*^9}, 3.839490067899527*^9, {3.8394902483823967`*^9, 
   3.839490288701219*^9}, {3.839490416998702*^9, 3.839490509745387*^9}, {
   3.839498778604834*^9, 3.839498790904543*^9}, {3.839912780496483*^9, 
   3.839912791641292*^9}, {3.839912824357925*^9, 3.839912834391902*^9}, 
   3.8405976030018663`*^9, {3.842524304034905*^9, 3.842524304325985*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"5780ce1b-2cc8-4949-83ad-53fdd36b40f8"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["ee", "2"], " ", 
      SuperscriptBox["el", "2"], " ", 
      SuperscriptBox["MTbar", "2"], " ", 
      SuperscriptBox["MZbar", "2"], " ", "Nc", " ", 
      SuperscriptBox["Qu", "2"], " ", "vev", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Kallen\[Lambda]", "[", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", 
           RowBox[{
            RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
            RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], "]"}], " ", 
         RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"DiscB", "[", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", "MTbar", ",", 
           "MTbar"}], "]"}], " ", 
         RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"DiscB", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
            RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", "MTbar", ",", 
           "MTbar"}], "]"}], " ", 
         RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"DiscB", "[", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", "MTbar", ",", 
           "MTbar"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
         RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"DiscB", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
            RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", "MTbar", ",", 
           "MTbar"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
         RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"DiscB", "[", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", "MTbar", ",", 
           "MTbar"}], "]"}], " ", 
         RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
         RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
         RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"DiscB", "[", 
          RowBox[{
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", "MTbar", ",", 
           "MTbar"}], "]"}], " ", 
         RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
         RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
         RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"DiscB", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
            RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", "MTbar", ",", 
           "MTbar"}], "]"}], " ", 
         RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
         RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
         RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"DiscB", "[", 
          RowBox[{
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", "MTbar", ",", 
           "MTbar"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
         RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"DiscB", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
            RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", "MTbar", ",", 
           "MTbar"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
         RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"DiscB", "[", 
          RowBox[{
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", "MTbar", ",", 
           "MTbar"}], "]"}], " ", 
         RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"DiscB", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
            RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", "MTbar", ",", 
           "MTbar"}], "]"}], " ", 
         RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["MTbar", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"], " ", 
         RowBox[{"ScalarC0", "[", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", 
           RowBox[{
            RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
            RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", "MTbar", ",", 
           "MTbar", ",", "MTbar"}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "4"], " ", 
         RowBox[{"ScalarC0", "[", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", 
           RowBox[{
            RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
            RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", "MTbar", ",", 
           "MTbar", ",", "MTbar"}], "]"}]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["MTbar", "2"], " ", 
         RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
         RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
         RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
         RowBox[{"ScalarC0", "[", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", 
           RowBox[{
            RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
            RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", "MTbar", ",", 
           "MTbar", ",", "MTbar"}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
         RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
         RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
         RowBox[{"ScalarC0", "[", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", 
           RowBox[{
            RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
            RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", "MTbar", ",", 
           "MTbar", ",", "MTbar"}], "]"}]}], "+", 
        RowBox[{"16", " ", 
         RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
         RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
         RowBox[{"ScalarC0", "[", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", 
           RowBox[{
            RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
            RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", "MTbar", ",", 
           "MTbar", ",", "MTbar"}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
         RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
         RowBox[{"ScalarC0", "[", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", 
           RowBox[{
            RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
            RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", "MTbar", ",", 
           "MTbar", ",", "MTbar"}], "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"8", " ", 
      SuperscriptBox["MWbar", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["MWbar", "2"], "-", 
        SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Kallen\[Lambda]", "[", 
        RowBox[{
         RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", 
         RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], "]"}], "2"]}], ")"}]}],
    ")"}]}]], "Output",
 CellChangeTimes->{3.8405977031965017`*^9, 3.842524447414484*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"5cf69200-7573-4b1c-bc5a-5bd11e0d0c97"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "goldstones", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"TimingStart", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"r", "=", 
     RowBox[{"l", "-", "k1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"q", "=", 
     RowBox[{"l", "-", "k1", "-", "k2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"transverse", "=", 
     RowBox[{"{", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         SubscriptBox["k1", "\[Mu]1"], "\[Rule]", "0"}], ",", 
        RowBox[{
         SubscriptBox["k2", "\[Mu]2"], "\[Rule]", "0"}]}], "*)"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"GPtri1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "I", ")"}], "^", "4"}], " ", "vev", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "\[Lambda]"}], "+", 
         RowBox[{
          RowBox[{"g2", "^", "2"}], " ", "\[Xi]"}]}], ")"}], 
       RowBox[{"g1", "^", "2"}], 
       RowBox[{
        RowBox[{
         RowBox[{"g2", "^", "2"}], "/", "2"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", "^", "2"}], "+", 
          RowBox[{"g2", "^", "2"}]}], ")"}]}], 
       RowBox[{"LoopIntegrate", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "r"}], "-", "l"}], ")"}], "\[Mu]1"], 
          SubscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "q"}], "-", "r"}], ")"}], "\[Mu]2"]}], ",", "l", 
         ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
        "]"}]}], "/.", "transverse"}], "//", "Simplify"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"GPtri2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", "I", ")"}], "^", "4"}], " ", "vev", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "\[Lambda]"}], "+", 
         RowBox[{
          RowBox[{"g2", "^", "2"}], " ", "\[Xi]"}]}], ")"}], 
       RowBox[{"g1", "^", "2"}], 
       RowBox[{
        RowBox[{
         RowBox[{"g2", "^", "2"}], "/", "2"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", "^", "2"}], "+", 
          RowBox[{"g2", "^", "2"}]}], ")"}]}], 
       RowBox[{"LoopIntegrate", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", "l"}], ")"}], "\[Mu]1"], 
          SubscriptBox[
           RowBox[{"(", 
            RowBox[{"q", "+", "r"}], ")"}], "\[Mu]2"]}], ",", "l", ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
        "]"}]}], "/.", "transverse"}], "//", "Simplify"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"GPbub", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"I", "^", "2"}], "vev", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", "\[Lambda]"}], "+", 
        RowBox[{
         RowBox[{"g2", "^", "2"}], "\[Xi]"}]}], ")"}], 
      RowBox[{"g1", "^", "2"}], 
      RowBox[{
       RowBox[{"g2", "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"g1", "^", "2"}], "+", 
         RowBox[{"g2", "^", "2"}]}], ")"}]}], 
      RowBox[{"LoopIntegrate", "[", 
       RowBox[{
        SubscriptBox["\[DoubleStruckG]", 
         RowBox[{"\[Mu]1", ",", "\[Mu]2"}]], ",", "l", ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], "]"}]}],
      "/.", "transverse"}]}], "\[IndentingNewLine]", 
   "TimingFinish"}]}]], "Input",
 CellChangeTimes->{{3.83663492788758*^9, 3.8366349553485613`*^9}, {
   3.8366350403216352`*^9, 3.836635173540763*^9}, {3.836635414075705*^9, 
   3.8366355046000032`*^9}, 3.836635536299698*^9, {3.836637498427436*^9, 
   3.8366375007300673`*^9}, {3.8366375432410088`*^9, 3.836637590046405*^9}, {
   3.8366376282695932`*^9, 3.836637653028195*^9}, {3.836637687970729*^9, 
   3.83663774685614*^9}, 3.836637815390674*^9, {3.836637869220429*^9, 
   3.836637913513961*^9}, {3.836639653418337*^9, 3.836639675473057*^9}, {
   3.836639712799999*^9, 3.836639716703463*^9}, {3.8366403028652267`*^9, 
   3.83664034040746*^9}, {3.836640489746653*^9, 3.836640507505069*^9}, {
   3.836640575191244*^9, 3.8366405810223093`*^9}, {3.836640669235993*^9, 
   3.8366406883091593`*^9}, {3.836641118098637*^9, 3.8366411519368353`*^9}, {
   3.836641361186054*^9, 3.836641362624421*^9}, {3.836641416478981*^9, 
   3.836641426710635*^9}, {3.836641457565407*^9, 3.836641464180595*^9}, {
   3.8366414998927*^9, 3.8366415281062603`*^9}, {3.836642333149804*^9, 
   3.8366423360603*^9}, {3.8366426044755287`*^9, 3.8366426598488703`*^9}, {
   3.836642714358987*^9, 3.836642727391926*^9}, 3.83690495707123*^9, {
   3.8369781175883293`*^9, 3.836978128443136*^9}, 3.836983303188274*^9, 
   3.836985510005447*^9, 3.836986840121312*^9, 3.837249236145612*^9, 
   3.838102944360284*^9, 3.8394040967699966`*^9, 3.839663623912805*^9, {
   3.8399125813383503`*^9, 3.839912606627987*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"c257bd55-38f9-4d85-8054-55b486f45fb9"],

Cell[BoxData["\<\"Start 10/6, 17:54\"\>"], "Print",
 CellChangeTimes->{
  3.8369781352022533`*^9, {3.836983284731905*^9, 3.8369833123262377`*^9}, 
   3.836985511965506*^9, 3.8369868405809402`*^9, 3.837051979425507*^9, 
   3.837056445894889*^9, 3.8372236329998207`*^9, 3.837247926152337*^9, 
   3.837249237336151*^9, 3.837497921202526*^9, 3.837501203018528*^9, 
   3.8377631078620377`*^9, 3.838100118521964*^9, 3.838102950169734*^9, {
   3.8394040912195044`*^9, 3.8394040973276043`*^9}, 3.839488708373988*^9, 
   3.839498755926633*^9, 3.8395685627605543`*^9, 3.839580715266288*^9, 
   3.839663546185524*^9, 3.839663625237947*^9, {3.8399125739880047`*^9, 
   3.839912607089787*^9}, 3.840093069401208*^9, 3.842524449207479*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"a2ac42f0-9d3f-40d5-81f6-79f931ac5914"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g1", "2"], "+", 
      SuperscriptBox["g2", "2"]}], ")"}]}]], 
  RowBox[{
   SuperscriptBox["g1", "2"], " ", 
   SuperscriptBox["g2", "2"], " ", "vev", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", "\[Lambda]"}], "+", 
     RowBox[{
      SuperscriptBox["g2", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SubscriptBox["k2", "\[Mu]1"], " ", 
      SubscriptBox["k2", "\[Mu]2"], " ", 
      RowBox[{"PVC", "[", 
       RowBox[{"0", ",", "0", ",", "1", ",", 
        RowBox[{"k1", ".", "k1"}], ",", 
        RowBox[{"k2", ".", "k2"}], ",", 
        RowBox[{
         RowBox[{"k1", ".", "k1"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"k1", ".", "k2"}]}], "+", 
         RowBox[{"k2", ".", "k2"}]}], ",", 
        RowBox[{"MWbar", " ", 
         SqrtBox["\[Xi]"]}], ",", 
        RowBox[{"MWbar", " ", 
         SqrtBox["\[Xi]"]}], ",", 
        RowBox[{"MWbar", " ", 
         SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      SubscriptBox["k2", "\[Mu]1"], " ", 
      SubscriptBox["k2", "\[Mu]2"], " ", 
      RowBox[{"PVC", "[", 
       RowBox[{"0", ",", "0", ",", "2", ",", 
        RowBox[{"k1", ".", "k1"}], ",", 
        RowBox[{"k2", ".", "k2"}], ",", 
        RowBox[{
         RowBox[{"k1", ".", "k1"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"k1", ".", "k2"}]}], "+", 
         RowBox[{"k2", ".", "k2"}]}], ",", 
        RowBox[{"MWbar", " ", 
         SqrtBox["\[Xi]"]}], ",", 
        RowBox[{"MWbar", " ", 
         SqrtBox["\[Xi]"]}], ",", 
        RowBox[{"MWbar", " ", 
         SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      SubscriptBox["k1", "\[Mu]2"], " ", 
      SubscriptBox["k2", "\[Mu]1"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"PVC", "[", 
         RowBox[{"0", ",", "0", ",", "1", ",", 
          RowBox[{"k1", ".", "k1"}], ",", 
          RowBox[{"k2", ".", "k2"}], ",", 
          RowBox[{
           RowBox[{"k1", ".", "k1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"k1", ".", "k2"}]}], "+", 
           RowBox[{"k2", ".", "k2"}]}], ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}], ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}], ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}]}], "]"}], "+", 
        RowBox[{"PVC", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", 
          RowBox[{"k1", ".", "k1"}], ",", 
          RowBox[{"k2", ".", "k2"}], ",", 
          RowBox[{
           RowBox[{"k1", ".", "k1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"k1", ".", "k2"}]}], "+", 
           RowBox[{"k2", ".", "k2"}]}], ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}], ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}], ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}]}], "]"}], "+", 
        RowBox[{"PVC", "[", 
         RowBox[{"0", ",", "1", ",", "1", ",", 
          RowBox[{"k1", ".", "k1"}], ",", 
          RowBox[{"k2", ".", "k2"}], ",", 
          RowBox[{
           RowBox[{"k1", ".", "k1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"k1", ".", "k2"}]}], "+", 
           RowBox[{"k2", ".", "k2"}]}], ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}], ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}], ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      SubscriptBox["k1", "\[Mu]1"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["k2", "\[Mu]2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PVC", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"k1", ".", "k1"}], ",", 
             RowBox[{"k2", ".", "k2"}], ",", 
             RowBox[{
              RowBox[{"k1", ".", "k1"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"k1", ".", "k2"}]}], "+", 
              RowBox[{"k2", ".", "k2"}]}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}]}], "]"}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"PVC", "[", 
             RowBox[{"0", ",", "0", ",", "1", ",", 
              RowBox[{"k1", ".", "k1"}], ",", 
              RowBox[{"k2", ".", "k2"}], ",", 
              RowBox[{
               RowBox[{"k1", ".", "k1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"k1", ".", "k2"}]}], "+", 
               RowBox[{"k2", ".", "k2"}]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"PVC", "[", 
             RowBox[{"0", ",", "0", ",", "2", ",", 
              RowBox[{"k1", ".", "k1"}], ",", 
              RowBox[{"k2", ".", "k2"}], ",", 
              RowBox[{
               RowBox[{"k1", ".", "k1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"k1", ".", "k2"}]}], "+", 
               RowBox[{"k2", ".", "k2"}]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"PVC", "[", 
             RowBox[{"0", ",", "1", ",", "0", ",", 
              RowBox[{"k1", ".", "k1"}], ",", 
              RowBox[{"k2", ".", "k2"}], ",", 
              RowBox[{
               RowBox[{"k1", ".", "k1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"k1", ".", "k2"}]}], "+", 
               RowBox[{"k2", ".", "k2"}]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"PVC", "[", 
             RowBox[{"0", ",", "1", ",", "1", ",", 
              RowBox[{"k1", ".", "k1"}], ",", 
              RowBox[{"k2", ".", "k2"}], ",", 
              RowBox[{
               RowBox[{"k1", ".", "k1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"k1", ".", "k2"}]}], "+", 
               RowBox[{"k2", ".", "k2"}]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["k1", "\[Mu]2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PVC", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"k1", ".", "k1"}], ",", 
             RowBox[{"k2", ".", "k2"}], ",", 
             RowBox[{
              RowBox[{"k1", ".", "k1"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"k1", ".", "k2"}]}], "+", 
              RowBox[{"k2", ".", "k2"}]}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}]}], "]"}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"PVC", "[", 
             RowBox[{"0", ",", "0", ",", "1", ",", 
              RowBox[{"k1", ".", "k1"}], ",", 
              RowBox[{"k2", ".", "k2"}], ",", 
              RowBox[{
               RowBox[{"k1", ".", "k1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"k1", ".", "k2"}]}], "+", 
               RowBox[{"k2", ".", "k2"}]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"PVC", "[", 
             RowBox[{"0", ",", "0", ",", "2", ",", 
              RowBox[{"k1", ".", "k1"}], ",", 
              RowBox[{"k2", ".", "k2"}], ",", 
              RowBox[{
               RowBox[{"k1", ".", "k1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"k1", ".", "k2"}]}], "+", 
               RowBox[{"k2", ".", "k2"}]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"PVC", "[", 
             RowBox[{"0", ",", "1", ",", "0", ",", 
              RowBox[{"k1", ".", "k1"}], ",", 
              RowBox[{"k2", ".", "k2"}], ",", 
              RowBox[{
               RowBox[{"k1", ".", "k1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"k1", ".", "k2"}]}], "+", 
               RowBox[{"k2", ".", "k2"}]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"PVC", "[", 
             RowBox[{"0", ",", "1", ",", "1", ",", 
              RowBox[{"k1", ".", "k1"}], ",", 
              RowBox[{"k2", ".", "k2"}], ",", 
              RowBox[{
               RowBox[{"k1", ".", "k1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"k1", ".", "k2"}]}], "+", 
               RowBox[{"k2", ".", "k2"}]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"PVC", "[", 
             RowBox[{"0", ",", "2", ",", "0", ",", 
              RowBox[{"k1", ".", "k1"}], ",", 
              RowBox[{"k2", ".", "k2"}], ",", 
              RowBox[{
               RowBox[{"k1", ".", "k1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"k1", ".", "k2"}]}], "+", 
               RowBox[{"k2", ".", "k2"}]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      SubscriptBox["\[DoubleStruckG]", 
       RowBox[{"\[Mu]1", ",", "\[Mu]2"}]], " ", 
      RowBox[{"PVC", "[", 
       RowBox[{"1", ",", "0", ",", "0", ",", 
        RowBox[{"k1", ".", "k1"}], ",", 
        RowBox[{"k2", ".", "k2"}], ",", 
        RowBox[{
         RowBox[{"k1", ".", "k1"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"k1", ".", "k2"}]}], "+", 
         RowBox[{"k2", ".", "k2"}]}], ",", 
        RowBox[{"MWbar", " ", 
         SqrtBox["\[Xi]"]}], ",", 
        RowBox[{"MWbar", " ", 
         SqrtBox["\[Xi]"]}], ",", 
        RowBox[{"MWbar", " ", 
         SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.836635110031932*^9, 3.836635162648302*^9}, {
   3.836635454097149*^9, 3.836635504986794*^9}, 3.8366355368338413`*^9, 
   3.836637502772832*^9, {3.836637553358638*^9, 3.8366375910165377`*^9}, 
   3.836637633144198*^9, 3.836637694396825*^9, {3.8366377271538258`*^9, 
   3.8366377586767817`*^9}, 3.836637816916038*^9, 3.836637871547194*^9, 
   3.836637914084139*^9, 3.836639677705312*^9, 3.83663971781212*^9, {
   3.836640309437374*^9, 3.836640340820551*^9}, {3.836640497921749*^9, 
   3.83664050821202*^9}, 3.836640581509856*^9, 3.836640688742097*^9, {
   3.836641142399387*^9, 3.836641152554554*^9}, 3.836641363730879*^9, {
   3.836641459954336*^9, 3.836641464779002*^9}, {3.836641500306301*^9, 
   3.836641528509857*^9}, 3.836642336471445*^9, {3.8366426188711243`*^9, 
   3.8366426604828978`*^9}, {3.8366427163924723`*^9, 3.836642728078272*^9}, 
   3.8368892343910923`*^9, 3.836904957764996*^9, 3.836977768838105*^9, 
   3.8369781352573547`*^9, {3.8369832847840767`*^9, 3.836983312407158*^9}, 
   3.836985512020698*^9, 3.836986840661335*^9, 3.837051979516695*^9, 
   3.837056445979735*^9, 3.837223633083625*^9, 3.837247926235408*^9, 
   3.837249237389736*^9, 3.837497921254274*^9, 3.837501203068256*^9, 
   3.8377631079139338`*^9, 3.838100118578135*^9, 3.83810295025388*^9, {
   3.8394040913714457`*^9, 3.839404097383635*^9}, 3.8394887084449997`*^9, 
   3.839498755983905*^9, 3.839568562831105*^9, 3.8395807153365173`*^9, 
   3.839663546236783*^9, 3.839663625322668*^9, {3.839912574074272*^9, 
   3.8399126071701803`*^9}, 3.840093069545897*^9, 3.8425244493194447`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"98082e29-1a8b-4cac-ac45-4f1a658c2898"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g1", "2"], "+", 
      SuperscriptBox["g2", "2"]}], ")"}]}]], 
  RowBox[{
   SuperscriptBox["g1", "2"], " ", 
   SuperscriptBox["g2", "2"], " ", "vev", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", "\[Lambda]"}], "+", 
     RowBox[{
      SuperscriptBox["g2", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SubscriptBox["k2", "\[Mu]1"], " ", 
      SubscriptBox["k2", "\[Mu]2"], " ", 
      RowBox[{"PVC", "[", 
       RowBox[{"0", ",", "0", ",", "1", ",", 
        RowBox[{"k1", ".", "k1"}], ",", 
        RowBox[{"k2", ".", "k2"}], ",", 
        RowBox[{
         RowBox[{"k1", ".", "k1"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"k1", ".", "k2"}]}], "+", 
         RowBox[{"k2", ".", "k2"}]}], ",", 
        RowBox[{"MWbar", " ", 
         SqrtBox["\[Xi]"]}], ",", 
        RowBox[{"MWbar", " ", 
         SqrtBox["\[Xi]"]}], ",", 
        RowBox[{"MWbar", " ", 
         SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      SubscriptBox["k2", "\[Mu]1"], " ", 
      SubscriptBox["k2", "\[Mu]2"], " ", 
      RowBox[{"PVC", "[", 
       RowBox[{"0", ",", "0", ",", "2", ",", 
        RowBox[{"k1", ".", "k1"}], ",", 
        RowBox[{"k2", ".", "k2"}], ",", 
        RowBox[{
         RowBox[{"k1", ".", "k1"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"k1", ".", "k2"}]}], "+", 
         RowBox[{"k2", ".", "k2"}]}], ",", 
        RowBox[{"MWbar", " ", 
         SqrtBox["\[Xi]"]}], ",", 
        RowBox[{"MWbar", " ", 
         SqrtBox["\[Xi]"]}], ",", 
        RowBox[{"MWbar", " ", 
         SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      SubscriptBox["k1", "\[Mu]2"], " ", 
      SubscriptBox["k2", "\[Mu]1"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"PVC", "[", 
         RowBox[{"0", ",", "0", ",", "1", ",", 
          RowBox[{"k1", ".", "k1"}], ",", 
          RowBox[{"k2", ".", "k2"}], ",", 
          RowBox[{
           RowBox[{"k1", ".", "k1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"k1", ".", "k2"}]}], "+", 
           RowBox[{"k2", ".", "k2"}]}], ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}], ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}], ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}]}], "]"}], "+", 
        RowBox[{"PVC", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", 
          RowBox[{"k1", ".", "k1"}], ",", 
          RowBox[{"k2", ".", "k2"}], ",", 
          RowBox[{
           RowBox[{"k1", ".", "k1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"k1", ".", "k2"}]}], "+", 
           RowBox[{"k2", ".", "k2"}]}], ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}], ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}], ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}]}], "]"}], "+", 
        RowBox[{"PVC", "[", 
         RowBox[{"0", ",", "1", ",", "1", ",", 
          RowBox[{"k1", ".", "k1"}], ",", 
          RowBox[{"k2", ".", "k2"}], ",", 
          RowBox[{
           RowBox[{"k1", ".", "k1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"k1", ".", "k2"}]}], "+", 
           RowBox[{"k2", ".", "k2"}]}], ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}], ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}], ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      SubscriptBox["k1", "\[Mu]1"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["k2", "\[Mu]2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PVC", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"k1", ".", "k1"}], ",", 
             RowBox[{"k2", ".", "k2"}], ",", 
             RowBox[{
              RowBox[{"k1", ".", "k1"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"k1", ".", "k2"}]}], "+", 
              RowBox[{"k2", ".", "k2"}]}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}]}], "]"}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"PVC", "[", 
             RowBox[{"0", ",", "0", ",", "1", ",", 
              RowBox[{"k1", ".", "k1"}], ",", 
              RowBox[{"k2", ".", "k2"}], ",", 
              RowBox[{
               RowBox[{"k1", ".", "k1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"k1", ".", "k2"}]}], "+", 
               RowBox[{"k2", ".", "k2"}]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"PVC", "[", 
             RowBox[{"0", ",", "0", ",", "2", ",", 
              RowBox[{"k1", ".", "k1"}], ",", 
              RowBox[{"k2", ".", "k2"}], ",", 
              RowBox[{
               RowBox[{"k1", ".", "k1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"k1", ".", "k2"}]}], "+", 
               RowBox[{"k2", ".", "k2"}]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"PVC", "[", 
             RowBox[{"0", ",", "1", ",", "0", ",", 
              RowBox[{"k1", ".", "k1"}], ",", 
              RowBox[{"k2", ".", "k2"}], ",", 
              RowBox[{
               RowBox[{"k1", ".", "k1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"k1", ".", "k2"}]}], "+", 
               RowBox[{"k2", ".", "k2"}]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"PVC", "[", 
             RowBox[{"0", ",", "1", ",", "1", ",", 
              RowBox[{"k1", ".", "k1"}], ",", 
              RowBox[{"k2", ".", "k2"}], ",", 
              RowBox[{
               RowBox[{"k1", ".", "k1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"k1", ".", "k2"}]}], "+", 
               RowBox[{"k2", ".", "k2"}]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["k1", "\[Mu]2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"PVC", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             RowBox[{"k1", ".", "k1"}], ",", 
             RowBox[{"k2", ".", "k2"}], ",", 
             RowBox[{
              RowBox[{"k1", ".", "k1"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"k1", ".", "k2"}]}], "+", 
              RowBox[{"k2", ".", "k2"}]}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}]}], "]"}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"PVC", "[", 
             RowBox[{"0", ",", "0", ",", "1", ",", 
              RowBox[{"k1", ".", "k1"}], ",", 
              RowBox[{"k2", ".", "k2"}], ",", 
              RowBox[{
               RowBox[{"k1", ".", "k1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"k1", ".", "k2"}]}], "+", 
               RowBox[{"k2", ".", "k2"}]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"PVC", "[", 
             RowBox[{"0", ",", "0", ",", "2", ",", 
              RowBox[{"k1", ".", "k1"}], ",", 
              RowBox[{"k2", ".", "k2"}], ",", 
              RowBox[{
               RowBox[{"k1", ".", "k1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"k1", ".", "k2"}]}], "+", 
               RowBox[{"k2", ".", "k2"}]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"PVC", "[", 
             RowBox[{"0", ",", "1", ",", "0", ",", 
              RowBox[{"k1", ".", "k1"}], ",", 
              RowBox[{"k2", ".", "k2"}], ",", 
              RowBox[{
               RowBox[{"k1", ".", "k1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"k1", ".", "k2"}]}], "+", 
               RowBox[{"k2", ".", "k2"}]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"PVC", "[", 
             RowBox[{"0", ",", "1", ",", "1", ",", 
              RowBox[{"k1", ".", "k1"}], ",", 
              RowBox[{"k2", ".", "k2"}], ",", 
              RowBox[{
               RowBox[{"k1", ".", "k1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"k1", ".", "k2"}]}], "+", 
               RowBox[{"k2", ".", "k2"}]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"PVC", "[", 
             RowBox[{"0", ",", "2", ",", "0", ",", 
              RowBox[{"k1", ".", "k1"}], ",", 
              RowBox[{"k2", ".", "k2"}], ",", 
              RowBox[{
               RowBox[{"k1", ".", "k1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"k1", ".", "k2"}]}], "+", 
               RowBox[{"k2", ".", "k2"}]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      SubscriptBox["\[DoubleStruckG]", 
       RowBox[{"\[Mu]1", ",", "\[Mu]2"}]], " ", 
      RowBox[{"PVC", "[", 
       RowBox[{"1", ",", "0", ",", "0", ",", 
        RowBox[{"k1", ".", "k1"}], ",", 
        RowBox[{"k2", ".", "k2"}], ",", 
        RowBox[{
         RowBox[{"k1", ".", "k1"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"k1", ".", "k2"}]}], "+", 
         RowBox[{"k2", ".", "k2"}]}], ",", 
        RowBox[{"MWbar", " ", 
         SqrtBox["\[Xi]"]}], ",", 
        RowBox[{"MWbar", " ", 
         SqrtBox["\[Xi]"]}], ",", 
        RowBox[{"MWbar", " ", 
         SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.836635110031932*^9, 3.836635162648302*^9}, {
   3.836635454097149*^9, 3.836635504986794*^9}, 3.8366355368338413`*^9, 
   3.836637502772832*^9, {3.836637553358638*^9, 3.8366375910165377`*^9}, 
   3.836637633144198*^9, 3.836637694396825*^9, {3.8366377271538258`*^9, 
   3.8366377586767817`*^9}, 3.836637816916038*^9, 3.836637871547194*^9, 
   3.836637914084139*^9, 3.836639677705312*^9, 3.83663971781212*^9, {
   3.836640309437374*^9, 3.836640340820551*^9}, {3.836640497921749*^9, 
   3.83664050821202*^9}, 3.836640581509856*^9, 3.836640688742097*^9, {
   3.836641142399387*^9, 3.836641152554554*^9}, 3.836641363730879*^9, {
   3.836641459954336*^9, 3.836641464779002*^9}, {3.836641500306301*^9, 
   3.836641528509857*^9}, 3.836642336471445*^9, {3.8366426188711243`*^9, 
   3.8366426604828978`*^9}, {3.8366427163924723`*^9, 3.836642728078272*^9}, 
   3.8368892343910923`*^9, 3.836904957764996*^9, 3.836977768838105*^9, 
   3.8369781352573547`*^9, {3.8369832847840767`*^9, 3.836983312407158*^9}, 
   3.836985512020698*^9, 3.836986840661335*^9, 3.837051979516695*^9, 
   3.837056445979735*^9, 3.837223633083625*^9, 3.837247926235408*^9, 
   3.837249237389736*^9, 3.837497921254274*^9, 3.837501203068256*^9, 
   3.8377631079139338`*^9, 3.838100118578135*^9, 3.83810295025388*^9, {
   3.8394040913714457`*^9, 3.839404097383635*^9}, 3.8394887084449997`*^9, 
   3.839498755983905*^9, 3.839568562831105*^9, 3.8395807153365173`*^9, 
   3.839663546236783*^9, 3.839663625322668*^9, {3.839912574074272*^9, 
   3.8399126071701803`*^9}, 3.840093069545897*^9, 3.8425244494268923`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"1e4d9987-133c-46c7-9921-f7dbfd192df4"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["g1", "2"], " ", 
    SuperscriptBox["g2", "2"], " ", "vev", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "\[Lambda]"}], "+", 
      RowBox[{
       SuperscriptBox["g2", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
    SubscriptBox["\[DoubleStruckG]", 
     RowBox[{"\[Mu]1", ",", "\[Mu]2"}]], " ", 
    RowBox[{"PVB", "[", 
     RowBox[{"0", ",", "0", ",", 
      RowBox[{
       RowBox[{"k1", ".", "k1"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"k1", ".", "k2"}]}], "+", 
       RowBox[{"k2", ".", "k2"}]}], ",", 
      RowBox[{"MWbar", " ", 
       SqrtBox["\[Xi]"]}], ",", 
      RowBox[{"MWbar", " ", 
       SqrtBox["\[Xi]"]}]}], "]"}]}], 
   RowBox[{
    SuperscriptBox["g1", "2"], "+", 
    SuperscriptBox["g2", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.836635110031932*^9, 3.836635162648302*^9}, {
   3.836635454097149*^9, 3.836635504986794*^9}, 3.8366355368338413`*^9, 
   3.836637502772832*^9, {3.836637553358638*^9, 3.8366375910165377`*^9}, 
   3.836637633144198*^9, 3.836637694396825*^9, {3.8366377271538258`*^9, 
   3.8366377586767817`*^9}, 3.836637816916038*^9, 3.836637871547194*^9, 
   3.836637914084139*^9, 3.836639677705312*^9, 3.83663971781212*^9, {
   3.836640309437374*^9, 3.836640340820551*^9}, {3.836640497921749*^9, 
   3.83664050821202*^9}, 3.836640581509856*^9, 3.836640688742097*^9, {
   3.836641142399387*^9, 3.836641152554554*^9}, 3.836641363730879*^9, {
   3.836641459954336*^9, 3.836641464779002*^9}, {3.836641500306301*^9, 
   3.836641528509857*^9}, 3.836642336471445*^9, {3.8366426188711243`*^9, 
   3.8366426604828978`*^9}, {3.8366427163924723`*^9, 3.836642728078272*^9}, 
   3.8368892343910923`*^9, 3.836904957764996*^9, 3.836977768838105*^9, 
   3.8369781352573547`*^9, {3.8369832847840767`*^9, 3.836983312407158*^9}, 
   3.836985512020698*^9, 3.836986840661335*^9, 3.837051979516695*^9, 
   3.837056445979735*^9, 3.837223633083625*^9, 3.837247926235408*^9, 
   3.837249237389736*^9, 3.837497921254274*^9, 3.837501203068256*^9, 
   3.8377631079139338`*^9, 3.838100118578135*^9, 3.83810295025388*^9, {
   3.8394040913714457`*^9, 3.839404097383635*^9}, 3.8394887084449997`*^9, 
   3.839498755983905*^9, 3.839568562831105*^9, 3.8395807153365173`*^9, 
   3.839663546236783*^9, 3.839663625322668*^9, {3.839912574074272*^9, 
   3.8399126071701803`*^9}, 3.840093069545897*^9, 3.8425244494340887`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"6b303ea8-7a7f-4605-9c47-9fe2c66b7f7c"],

Cell[BoxData["\<\"Finished in: 0.00387998 minutes, at: 10/6, 17:54\"\>"], \
"Print",
 CellChangeTimes->{
  3.8369781352022533`*^9, {3.836983284731905*^9, 3.8369833123262377`*^9}, 
   3.836985511965506*^9, 3.8369868405809402`*^9, 3.837051979425507*^9, 
   3.837056445894889*^9, 3.8372236329998207`*^9, 3.837247926152337*^9, 
   3.837249237336151*^9, 3.837497921202526*^9, 3.837501203018528*^9, 
   3.8377631078620377`*^9, 3.838100118521964*^9, 3.838102950169734*^9, {
   3.8394040912195044`*^9, 3.8394040973276043`*^9}, 3.839488708373988*^9, 
   3.839498755926633*^9, 3.8395685627605543`*^9, 3.839580715266288*^9, 
   3.839663546185524*^9, 3.839663625237947*^9, {3.8399125739880047`*^9, 
   3.839912607089787*^9}, 3.840093069401208*^9, 3.842524449436408*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"318988ff-677e-4976-8a28-2c2ab0358e68"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "ghosts", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"TimingStart", "\[IndentingNewLine]", 
   RowBox[{"uptri1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "*", 
       RowBox[{"(", "I", ")"}], 
       RowBox[{
        RowBox[{"(", "I", ")"}], "^", "3"}], " ", "vev", " ", 
       RowBox[{"g1", "^", "2"}], 
       RowBox[{"g2", "^", "4"}], 
       RowBox[{
        RowBox[{"\[Xi]", "/", "2"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", "^", "2"}], "+", 
          RowBox[{"g2", "^", "2"}]}], ")"}]}], 
       RowBox[{"LoopIntegrate", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", "l"}], ")"}], "\[Mu]1"], 
          SubscriptBox[
           RowBox[{"(", 
            RowBox[{"q", "+", "r"}], ")"}], "\[Mu]2"]}], ",", "l", ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
        "]"}]}], "/.", "transverse"}], "//", "Simplify"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"uptri2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "*", 
       RowBox[{"(", "I", ")"}], 
       RowBox[{
        RowBox[{"(", "I", ")"}], "^", "3"}], " ", "vev", " ", 
       RowBox[{"g1", "^", "2"}], 
       RowBox[{"g2", "^", "4"}], 
       RowBox[{
        RowBox[{"\[Xi]", "/", "2"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", "^", "2"}], "+", 
          RowBox[{"g2", "^", "2"}]}], ")"}]}], 
       RowBox[{"LoopIntegrate", "[", 
        RowBox[{
         RowBox[{
          SubscriptBox[
           RowBox[{"(", 
            RowBox[{"r", "+", "l"}], ")"}], "\[Mu]1"], 
          SubscriptBox[
           RowBox[{"(", 
            RowBox[{"q", "+", "r"}], ")"}], "\[Mu]2"]}], ",", "l", ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
        "]"}]}], "/.", "transverse"}], "//", "Simplify"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"umtri1", "=", "uptri1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"umtri2", "=", "uptri2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"upbub", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], 
       RowBox[{"I", "^", "2"}], "vev", " ", 
       RowBox[{"g1", "^", "2"}], 
       RowBox[{"g2", "^", "4"}], 
       RowBox[{"\[Xi]", "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", "^", "2"}], "+", 
          RowBox[{"g2", "^", "2"}]}], ")"}]}], 
       SubscriptBox["\[DoubleStruckG]", 
        RowBox[{"\[Mu]1", ",", "\[Mu]2"}]], 
       RowBox[{"LoopIntegrate", "[", 
        RowBox[{"1", ",", "l", ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"l", "-", "k1", "-", "k2"}], ",", 
           RowBox[{
            RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
        "]"}]}], "/.", "transverse"}], "//", "Simplify"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"umbub", "=", "upbub"}], ";"}], "\[IndentingNewLine]", 
   "TimingFinish"}]}]], "Input",
 CellChangeTimes->{{3.836635540312024*^9, 3.836635546941967*^9}, {
  3.836638091699904*^9, 3.8366381949107637`*^9}, {3.836638319946857*^9, 
  3.836638364936756*^9}, {3.8366387026116543`*^9, 3.836638710242941*^9}, {
  3.836638756049583*^9, 3.8366388465179577`*^9}, {3.836639683217813*^9, 
  3.836639723943153*^9}, {3.83664344830621*^9, 3.836643449025461*^9}, {
  3.836643702976297*^9, 3.836643704487595*^9}, {3.8366438806489353`*^9, 
  3.836643992812416*^9}, {3.836978161518015*^9, 3.836978166197171*^9}, {
  3.839912595332695*^9, 3.839912595602375*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"085d9583-cc3c-40c7-b6e2-3530bf258e47"],

Cell[BoxData["\<\"Start 10/6, 17:54\"\>"], "Print",
 CellChangeTimes->{3.8369781664893217`*^9, 3.8369832873903646`*^9, 
  3.836983318735045*^9, 3.8369855131440277`*^9, 3.836986842325077*^9, 
  3.837051982332199*^9, 3.837056450598475*^9, 3.837223634805396*^9, 
  3.837247927602419*^9, 3.837249241044222*^9, 3.8374979213307133`*^9, 
  3.837501204229784*^9, 3.8377632041315317`*^9, 3.8381001195542507`*^9, 
  3.838102951645356*^9, 3.8394040999911203`*^9, 3.839488709227303*^9, 
  3.839498757173167*^9, 3.839568563005898*^9, 3.839580715506853*^9, 
  3.839663547142564*^9, 3.839663627257468*^9, 3.839912610906901*^9, 
  3.842524450581215*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"23bbf54b-e75e-487c-911c-c0879a93cada"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["g1", "2"], "+", 
       SuperscriptBox["g2", "2"]}], ")"}]}]], 
   RowBox[{
    SuperscriptBox["g1", "2"], " ", 
    SuperscriptBox["g2", "4"], " ", "vev", " ", "\[Xi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["k2", "\[Mu]1"], " ", 
       SubscriptBox["k2", "\[Mu]2"], " ", 
       RowBox[{"PVC", "[", 
        RowBox[{"0", ",", "0", ",", "1", ",", 
         RowBox[{"k1", ".", "k1"}], ",", 
         RowBox[{"k2", ".", "k2"}], ",", 
         RowBox[{
          RowBox[{"k1", ".", "k1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"k1", ".", "k2"}]}], "+", 
          RowBox[{"k2", ".", "k2"}]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["k2", "\[Mu]1"], " ", 
       SubscriptBox["k2", "\[Mu]2"], " ", 
       RowBox[{"PVC", "[", 
        RowBox[{"0", ",", "0", ",", "2", ",", 
         RowBox[{"k1", ".", "k1"}], ",", 
         RowBox[{"k2", ".", "k2"}], ",", 
         RowBox[{
          RowBox[{"k1", ".", "k1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"k1", ".", "k2"}]}], "+", 
          RowBox[{"k2", ".", "k2"}]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["k1", "\[Mu]2"], " ", 
       SubscriptBox["k2", "\[Mu]1"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PVC", "[", 
          RowBox[{"0", ",", "0", ",", "1", ",", 
           RowBox[{"k1", ".", "k1"}], ",", 
           RowBox[{"k2", ".", "k2"}], ",", 
           RowBox[{
            RowBox[{"k1", ".", "k1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"k1", ".", "k2"}]}], "+", 
            RowBox[{"k2", ".", "k2"}]}], ",", 
           RowBox[{"MWbar", " ", 
            SqrtBox["\[Xi]"]}], ",", 
           RowBox[{"MWbar", " ", 
            SqrtBox["\[Xi]"]}], ",", 
           RowBox[{"MWbar", " ", 
            SqrtBox["\[Xi]"]}]}], "]"}], "+", 
         RowBox[{"PVC", "[", 
          RowBox[{"0", ",", "0", ",", "2", ",", 
           RowBox[{"k1", ".", "k1"}], ",", 
           RowBox[{"k2", ".", "k2"}], ",", 
           RowBox[{
            RowBox[{"k1", ".", "k1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"k1", ".", "k2"}]}], "+", 
            RowBox[{"k2", ".", "k2"}]}], ",", 
           RowBox[{"MWbar", " ", 
            SqrtBox["\[Xi]"]}], ",", 
           RowBox[{"MWbar", " ", 
            SqrtBox["\[Xi]"]}], ",", 
           RowBox[{"MWbar", " ", 
            SqrtBox["\[Xi]"]}]}], "]"}], "+", 
         RowBox[{"PVC", "[", 
          RowBox[{"0", ",", "1", ",", "1", ",", 
           RowBox[{"k1", ".", "k1"}], ",", 
           RowBox[{"k2", ".", "k2"}], ",", 
           RowBox[{
            RowBox[{"k1", ".", "k1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"k1", ".", "k2"}]}], "+", 
            RowBox[{"k2", ".", "k2"}]}], ",", 
           RowBox[{"MWbar", " ", 
            SqrtBox["\[Xi]"]}], ",", 
           RowBox[{"MWbar", " ", 
            SqrtBox["\[Xi]"]}], ",", 
           RowBox[{"MWbar", " ", 
            SqrtBox["\[Xi]"]}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       SubscriptBox["k1", "\[Mu]1"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["k2", "\[Mu]2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"PVC", "[", 
             RowBox[{"0", ",", "0", ",", "0", ",", 
              RowBox[{"k1", ".", "k1"}], ",", 
              RowBox[{"k2", ".", "k2"}], ",", 
              RowBox[{
               RowBox[{"k1", ".", "k1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"k1", ".", "k2"}]}], "+", 
               RowBox[{"k2", ".", "k2"}]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"PVC", "[", 
              RowBox[{"0", ",", "0", ",", "1", ",", 
               RowBox[{"k1", ".", "k1"}], ",", 
               RowBox[{"k2", ".", "k2"}], ",", 
               RowBox[{
                RowBox[{"k1", ".", "k1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"k1", ".", "k2"}]}], "+", 
                RowBox[{"k2", ".", "k2"}]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"PVC", "[", 
              RowBox[{"0", ",", "0", ",", "2", ",", 
               RowBox[{"k1", ".", "k1"}], ",", 
               RowBox[{"k2", ".", "k2"}], ",", 
               RowBox[{
                RowBox[{"k1", ".", "k1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"k1", ".", "k2"}]}], "+", 
                RowBox[{"k2", ".", "k2"}]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"PVC", "[", 
              RowBox[{"0", ",", "1", ",", "0", ",", 
               RowBox[{"k1", ".", "k1"}], ",", 
               RowBox[{"k2", ".", "k2"}], ",", 
               RowBox[{
                RowBox[{"k1", ".", "k1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"k1", ".", "k2"}]}], "+", 
                RowBox[{"k2", ".", "k2"}]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"PVC", "[", 
              RowBox[{"0", ",", "1", ",", "1", ",", 
               RowBox[{"k1", ".", "k1"}], ",", 
               RowBox[{"k2", ".", "k2"}], ",", 
               RowBox[{
                RowBox[{"k1", ".", "k1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"k1", ".", "k2"}]}], "+", 
                RowBox[{"k2", ".", "k2"}]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["k1", "\[Mu]2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"PVC", "[", 
             RowBox[{"0", ",", "0", ",", "0", ",", 
              RowBox[{"k1", ".", "k1"}], ",", 
              RowBox[{"k2", ".", "k2"}], ",", 
              RowBox[{
               RowBox[{"k1", ".", "k1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"k1", ".", "k2"}]}], "+", 
               RowBox[{"k2", ".", "k2"}]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"PVC", "[", 
              RowBox[{"0", ",", "0", ",", "1", ",", 
               RowBox[{"k1", ".", "k1"}], ",", 
               RowBox[{"k2", ".", "k2"}], ",", 
               RowBox[{
                RowBox[{"k1", ".", "k1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"k1", ".", "k2"}]}], "+", 
                RowBox[{"k2", ".", "k2"}]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"PVC", "[", 
              RowBox[{"0", ",", "0", ",", "2", ",", 
               RowBox[{"k1", ".", "k1"}], ",", 
               RowBox[{"k2", ".", "k2"}], ",", 
               RowBox[{
                RowBox[{"k1", ".", "k1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"k1", ".", "k2"}]}], "+", 
                RowBox[{"k2", ".", "k2"}]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"PVC", "[", 
              RowBox[{"0", ",", "1", ",", "0", ",", 
               RowBox[{"k1", ".", "k1"}], ",", 
               RowBox[{"k2", ".", "k2"}], ",", 
               RowBox[{
                RowBox[{"k1", ".", "k1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"k1", ".", "k2"}]}], "+", 
                RowBox[{"k2", ".", "k2"}]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"PVC", "[", 
              RowBox[{"0", ",", "1", ",", "1", ",", 
               RowBox[{"k1", ".", "k1"}], ",", 
               RowBox[{"k2", ".", "k2"}], ",", 
               RowBox[{
                RowBox[{"k1", ".", "k1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"k1", ".", "k2"}]}], "+", 
                RowBox[{"k2", ".", "k2"}]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"PVC", "[", 
              RowBox[{"0", ",", "2", ",", "0", ",", 
               RowBox[{"k1", ".", "k1"}], ",", 
               RowBox[{"k2", ".", "k2"}], ",", 
               RowBox[{
                RowBox[{"k1", ".", "k1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"k1", ".", "k2"}]}], "+", 
                RowBox[{"k2", ".", "k2"}]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[DoubleStruckG]", 
        RowBox[{"\[Mu]1", ",", "\[Mu]2"}]], " ", 
       RowBox[{"PVC", "[", 
        RowBox[{"1", ",", "0", ",", "0", ",", 
         RowBox[{"k1", ".", "k1"}], ",", 
         RowBox[{"k2", ".", "k2"}], ",", 
         RowBox[{
          RowBox[{"k1", ".", "k1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"k1", ".", "k2"}]}], "+", 
          RowBox[{"k2", ".", "k2"}]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.8366387888808613`*^9, {3.836638827529767*^9, 3.836638854152256*^9}, 
   3.836639694680029*^9, 3.836639725298498*^9, 3.836642730573989*^9, 
   3.836643449816978*^9, 3.836643707898797*^9, {3.836643953315385*^9, 
   3.8366439934905252`*^9}, 3.836889235743412*^9, 3.8369049595973177`*^9, 
   3.8369777733851423`*^9, {3.8369781556691303`*^9, 3.836978166530754*^9}, 
   3.836983287413938*^9, 3.83698331880796*^9, 3.836985513168016*^9, 
   3.836986842405245*^9, 3.8370519824052362`*^9, 3.8370564506757298`*^9, 
   3.837223634880577*^9, 3.83724792767684*^9, 3.837249241102477*^9, 
   3.8374979213923607`*^9, 3.8375012042891273`*^9, 3.83776320417255*^9, 
   3.8381001196149693`*^9, 3.838102951719782*^9, 3.839404100033367*^9, 
   3.8394887092984037`*^9, 3.83949875723803*^9, 3.839568563074273*^9, 
   3.83958071557375*^9, 3.839663547146956*^9, 3.839663627337213*^9, 
   3.839912610984103*^9, 3.842524450589733*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"3166d17e-3583-4f5d-b62c-43235313907c"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["g1", "2"], "+", 
       SuperscriptBox["g2", "2"]}], ")"}]}]], 
   RowBox[{
    SuperscriptBox["g1", "2"], " ", 
    SuperscriptBox["g2", "4"], " ", "vev", " ", "\[Xi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["k2", "\[Mu]1"], " ", 
       SubscriptBox["k2", "\[Mu]2"], " ", 
       RowBox[{"PVC", "[", 
        RowBox[{"0", ",", "0", ",", "1", ",", 
         RowBox[{"k1", ".", "k1"}], ",", 
         RowBox[{"k2", ".", "k2"}], ",", 
         RowBox[{
          RowBox[{"k1", ".", "k1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"k1", ".", "k2"}]}], "+", 
          RowBox[{"k2", ".", "k2"}]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["k2", "\[Mu]1"], " ", 
       SubscriptBox["k2", "\[Mu]2"], " ", 
       RowBox[{"PVC", "[", 
        RowBox[{"0", ",", "0", ",", "2", ",", 
         RowBox[{"k1", ".", "k1"}], ",", 
         RowBox[{"k2", ".", "k2"}], ",", 
         RowBox[{
          RowBox[{"k1", ".", "k1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"k1", ".", "k2"}]}], "+", 
          RowBox[{"k2", ".", "k2"}]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["k1", "\[Mu]2"], " ", 
       SubscriptBox["k2", "\[Mu]1"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"PVC", "[", 
          RowBox[{"0", ",", "0", ",", "1", ",", 
           RowBox[{"k1", ".", "k1"}], ",", 
           RowBox[{"k2", ".", "k2"}], ",", 
           RowBox[{
            RowBox[{"k1", ".", "k1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"k1", ".", "k2"}]}], "+", 
            RowBox[{"k2", ".", "k2"}]}], ",", 
           RowBox[{"MWbar", " ", 
            SqrtBox["\[Xi]"]}], ",", 
           RowBox[{"MWbar", " ", 
            SqrtBox["\[Xi]"]}], ",", 
           RowBox[{"MWbar", " ", 
            SqrtBox["\[Xi]"]}]}], "]"}], "+", 
         RowBox[{"PVC", "[", 
          RowBox[{"0", ",", "0", ",", "2", ",", 
           RowBox[{"k1", ".", "k1"}], ",", 
           RowBox[{"k2", ".", "k2"}], ",", 
           RowBox[{
            RowBox[{"k1", ".", "k1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"k1", ".", "k2"}]}], "+", 
            RowBox[{"k2", ".", "k2"}]}], ",", 
           RowBox[{"MWbar", " ", 
            SqrtBox["\[Xi]"]}], ",", 
           RowBox[{"MWbar", " ", 
            SqrtBox["\[Xi]"]}], ",", 
           RowBox[{"MWbar", " ", 
            SqrtBox["\[Xi]"]}]}], "]"}], "+", 
         RowBox[{"PVC", "[", 
          RowBox[{"0", ",", "1", ",", "1", ",", 
           RowBox[{"k1", ".", "k1"}], ",", 
           RowBox[{"k2", ".", "k2"}], ",", 
           RowBox[{
            RowBox[{"k1", ".", "k1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"k1", ".", "k2"}]}], "+", 
            RowBox[{"k2", ".", "k2"}]}], ",", 
           RowBox[{"MWbar", " ", 
            SqrtBox["\[Xi]"]}], ",", 
           RowBox[{"MWbar", " ", 
            SqrtBox["\[Xi]"]}], ",", 
           RowBox[{"MWbar", " ", 
            SqrtBox["\[Xi]"]}]}], "]"}]}], ")"}]}], "+", 
      RowBox[{
       SubscriptBox["k1", "\[Mu]1"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SubscriptBox["k2", "\[Mu]2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"PVC", "[", 
             RowBox[{"0", ",", "0", ",", "0", ",", 
              RowBox[{"k1", ".", "k1"}], ",", 
              RowBox[{"k2", ".", "k2"}], ",", 
              RowBox[{
               RowBox[{"k1", ".", "k1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"k1", ".", "k2"}]}], "+", 
               RowBox[{"k2", ".", "k2"}]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"PVC", "[", 
              RowBox[{"0", ",", "0", ",", "1", ",", 
               RowBox[{"k1", ".", "k1"}], ",", 
               RowBox[{"k2", ".", "k2"}], ",", 
               RowBox[{
                RowBox[{"k1", ".", "k1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"k1", ".", "k2"}]}], "+", 
                RowBox[{"k2", ".", "k2"}]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"PVC", "[", 
              RowBox[{"0", ",", "0", ",", "2", ",", 
               RowBox[{"k1", ".", "k1"}], ",", 
               RowBox[{"k2", ".", "k2"}], ",", 
               RowBox[{
                RowBox[{"k1", ".", "k1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"k1", ".", "k2"}]}], "+", 
                RowBox[{"k2", ".", "k2"}]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"PVC", "[", 
              RowBox[{"0", ",", "1", ",", "0", ",", 
               RowBox[{"k1", ".", "k1"}], ",", 
               RowBox[{"k2", ".", "k2"}], ",", 
               RowBox[{
                RowBox[{"k1", ".", "k1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"k1", ".", "k2"}]}], "+", 
                RowBox[{"k2", ".", "k2"}]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"PVC", "[", 
              RowBox[{"0", ",", "1", ",", "1", ",", 
               RowBox[{"k1", ".", "k1"}], ",", 
               RowBox[{"k2", ".", "k2"}], ",", 
               RowBox[{
                RowBox[{"k1", ".", "k1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"k1", ".", "k2"}]}], "+", 
                RowBox[{"k2", ".", "k2"}]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["k1", "\[Mu]2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"PVC", "[", 
             RowBox[{"0", ",", "0", ",", "0", ",", 
              RowBox[{"k1", ".", "k1"}], ",", 
              RowBox[{"k2", ".", "k2"}], ",", 
              RowBox[{
               RowBox[{"k1", ".", "k1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"k1", ".", "k2"}]}], "+", 
               RowBox[{"k2", ".", "k2"}]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"PVC", "[", 
              RowBox[{"0", ",", "0", ",", "1", ",", 
               RowBox[{"k1", ".", "k1"}], ",", 
               RowBox[{"k2", ".", "k2"}], ",", 
               RowBox[{
                RowBox[{"k1", ".", "k1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"k1", ".", "k2"}]}], "+", 
                RowBox[{"k2", ".", "k2"}]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"PVC", "[", 
              RowBox[{"0", ",", "0", ",", "2", ",", 
               RowBox[{"k1", ".", "k1"}], ",", 
               RowBox[{"k2", ".", "k2"}], ",", 
               RowBox[{
                RowBox[{"k1", ".", "k1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"k1", ".", "k2"}]}], "+", 
                RowBox[{"k2", ".", "k2"}]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"PVC", "[", 
              RowBox[{"0", ",", "1", ",", "0", ",", 
               RowBox[{"k1", ".", "k1"}], ",", 
               RowBox[{"k2", ".", "k2"}], ",", 
               RowBox[{
                RowBox[{"k1", ".", "k1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"k1", ".", "k2"}]}], "+", 
                RowBox[{"k2", ".", "k2"}]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"PVC", "[", 
              RowBox[{"0", ",", "1", ",", "1", ",", 
               RowBox[{"k1", ".", "k1"}], ",", 
               RowBox[{"k2", ".", "k2"}], ",", 
               RowBox[{
                RowBox[{"k1", ".", "k1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"k1", ".", "k2"}]}], "+", 
                RowBox[{"k2", ".", "k2"}]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"PVC", "[", 
              RowBox[{"0", ",", "2", ",", "0", ",", 
               RowBox[{"k1", ".", "k1"}], ",", 
               RowBox[{"k2", ".", "k2"}], ",", 
               RowBox[{
                RowBox[{"k1", ".", "k1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"k1", ".", "k2"}]}], "+", 
                RowBox[{"k2", ".", "k2"}]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}], ",", 
               RowBox[{"MWbar", " ", 
                SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[DoubleStruckG]", 
        RowBox[{"\[Mu]1", ",", "\[Mu]2"}]], " ", 
       RowBox[{"PVC", "[", 
        RowBox[{"1", ",", "0", ",", "0", ",", 
         RowBox[{"k1", ".", "k1"}], ",", 
         RowBox[{"k2", ".", "k2"}], ",", 
         RowBox[{
          RowBox[{"k1", ".", "k1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"k1", ".", "k2"}]}], "+", 
          RowBox[{"k2", ".", "k2"}]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.8366387888808613`*^9, {3.836638827529767*^9, 3.836638854152256*^9}, 
   3.836639694680029*^9, 3.836639725298498*^9, 3.836642730573989*^9, 
   3.836643449816978*^9, 3.836643707898797*^9, {3.836643953315385*^9, 
   3.8366439934905252`*^9}, 3.836889235743412*^9, 3.8369049595973177`*^9, 
   3.8369777733851423`*^9, {3.8369781556691303`*^9, 3.836978166530754*^9}, 
   3.836983287413938*^9, 3.83698331880796*^9, 3.836985513168016*^9, 
   3.836986842405245*^9, 3.8370519824052362`*^9, 3.8370564506757298`*^9, 
   3.837223634880577*^9, 3.83724792767684*^9, 3.837249241102477*^9, 
   3.8374979213923607`*^9, 3.8375012042891273`*^9, 3.83776320417255*^9, 
   3.8381001196149693`*^9, 3.838102951719782*^9, 3.839404100033367*^9, 
   3.8394887092984037`*^9, 3.83949875723803*^9, 3.839568563074273*^9, 
   3.83958071557375*^9, 3.839663547146956*^9, 3.839663627337213*^9, 
   3.839912610984103*^9, 3.842524450673386*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"cea9bec6-17d3-4cb1-9ca9-65a38c1b7728"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["g1", "2"], " ", 
   SuperscriptBox["g2", "4"], " ", "vev", " ", "\[Xi]", " ", 
   SubscriptBox["\[DoubleStruckG]", 
    RowBox[{"\[Mu]1", ",", "\[Mu]2"}]], " ", 
   RowBox[{"PVB", "[", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"k1", ".", "k1"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"k1", ".", "k2"}]}], "+", 
      RowBox[{"k2", ".", "k2"}]}], ",", 
     RowBox[{"MWbar", " ", 
      SqrtBox["\[Xi]"]}], ",", 
     RowBox[{"MWbar", " ", 
      SqrtBox["\[Xi]"]}]}], "]"}]}], 
  RowBox[{
   SuperscriptBox["g1", "2"], "+", 
   SuperscriptBox["g2", "2"]}]]], "Output",
 CellChangeTimes->{
  3.8366387888808613`*^9, {3.836638827529767*^9, 3.836638854152256*^9}, 
   3.836639694680029*^9, 3.836639725298498*^9, 3.836642730573989*^9, 
   3.836643449816978*^9, 3.836643707898797*^9, {3.836643953315385*^9, 
   3.8366439934905252`*^9}, 3.836889235743412*^9, 3.8369049595973177`*^9, 
   3.8369777733851423`*^9, {3.8369781556691303`*^9, 3.836978166530754*^9}, 
   3.836983287413938*^9, 3.83698331880796*^9, 3.836985513168016*^9, 
   3.836986842405245*^9, 3.8370519824052362`*^9, 3.8370564506757298`*^9, 
   3.837223634880577*^9, 3.83724792767684*^9, 3.837249241102477*^9, 
   3.8374979213923607`*^9, 3.8375012042891273`*^9, 3.83776320417255*^9, 
   3.8381001196149693`*^9, 3.838102951719782*^9, 3.839404100033367*^9, 
   3.8394887092984037`*^9, 3.83949875723803*^9, 3.839568563074273*^9, 
   3.83958071557375*^9, 3.839663547146956*^9, 3.839663627337213*^9, 
   3.839912610984103*^9, 3.842524450682405*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"95ebd846-42af-4799-bf81-00b5f42e6341"],

Cell[BoxData["\<\"Finished in: 0.0035106 minutes, at: 10/6, 17:54\"\>"], \
"Print",
 CellChangeTimes->{3.8369781664893217`*^9, 3.8369832873903646`*^9, 
  3.836983318735045*^9, 3.8369855131440277`*^9, 3.836986842325077*^9, 
  3.837051982332199*^9, 3.837056450598475*^9, 3.837223634805396*^9, 
  3.837247927602419*^9, 3.837249241044222*^9, 3.8374979213307133`*^9, 
  3.837501204229784*^9, 3.8377632041315317`*^9, 3.8381001195542507`*^9, 
  3.838102951645356*^9, 3.8394040999911203`*^9, 3.839488709227303*^9, 
  3.839498757173167*^9, 3.839568563005898*^9, 3.839580715506853*^9, 
  3.839663547142564*^9, 3.839663627257468*^9, 3.839912610906901*^9, 
  3.842524450685265*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"926e3db0-a427-438a-85bd-1c15ffbe897e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Ws", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"TimingStart", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"num", "=", 
     RowBox[{
      RowBox[{"Contract", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Xi]", "-", "1"}], ")"}], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]1", ",", "\[Mu]4"}]], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]2", ",", "\[Mu]3"}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Xi]", "-", "1"}], ")"}], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]1", ",", "\[Mu]3"}]], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]2", ",", "\[Mu]4"}]]}], "-", 
          RowBox[{"2", "\[Xi]", " ", 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]1", ",", "\[Mu]2"}]], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]3", ",", "\[Mu]4"}]]}]}], ")"}], 
        SubscriptBox["\[DoubleStruckG]", 
         RowBox[{"\[Mu]5", ",", "\[Mu]6"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"aa", " ", 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]5", ",", "\[Mu]3"}]]}], "-", 
          RowBox[{"bb", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Xi]"}], ")"}], 
           SubscriptBox["l", "\[Mu]5"], 
           SubscriptBox["l", "\[Mu]3"]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"cc", " ", 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]6", ",", "\[Mu]4"}]]}], "-", 
          RowBox[{"dd", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Xi]"}], ")"}], 
           SubscriptBox[
            RowBox[{"(", 
             RowBox[{"l", "-", "k1", "-", "k2"}], ")"}], "\[Mu]6"], 
           SubscriptBox[
            RowBox[{"(", 
             RowBox[{"l", "-", "k1", "-", "k2"}], ")"}], "\[Mu]4"]}]}], 
         ")"}]}], "]"}], "/.", "transverse"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Wbub", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"g1", "^", "2"}], 
       RowBox[{"g2", "^", "4"}], 
       RowBox[{
        RowBox[{
         RowBox[{"vev", "/", "2"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g1", "^", "2"}], "+", 
           RowBox[{"g2", "^", "2"}]}], ")"}]}], "/", "\[Xi]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num", ",", 
             RowBox[{"aa", " ", "cc"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"l", "-", "k1", "-", "k2"}], ",", "MWbar"}], "}"}]}], 
          "]"}], "+", "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num", ",", 
             RowBox[{"aa", " ", "dd"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"l", "-", "k1", "-", "k2"}], ",", "MWbar"}], "}"}], ",", 
           
           RowBox[{"{", 
            RowBox[{
             RowBox[{"l", "-", "k1", "-", "k2"}], ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}], "+", "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num", ",", 
             RowBox[{"bb", " ", "cc"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"l", "-", "k1", "-", "k2"}], ",", "MWbar"}], "}"}]}], 
          "]"}], "+", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num", ",", 
             RowBox[{"bb", " ", "dd"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"l", "-", "k1", "-", "k2"}], ",", "MWbar"}], "}"}], ",", 
           
           RowBox[{"{", 
            RowBox[{
             RowBox[{"l", "-", "k1", "-", "k2"}], ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}]}], ")"}]}], "/.", "transverse"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"num2", "=", 
     RowBox[{
      RowBox[{"Contract", "[", 
       RowBox[{
        SubscriptBox["\[DoubleStruckG]", 
         RowBox[{"\[Mu]7", ",", "\[Mu]8"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[Xi]"}], " ", 
              SubscriptBox["k1", "\[Mu]3"]}], "+", 
             RowBox[{"\[Xi]", " ", 
              SubscriptBox["r", "\[Mu]3"]}], "-", 
             SubscriptBox["l", "\[Mu]3"]}], ")"}], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]1", ",", "\[Mu]4"}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Xi]", " ", 
              SubscriptBox["l", "\[Mu]4"]}], "+", 
             RowBox[{"\[Xi]", " ", 
              SubscriptBox["k1", "\[Mu]4"]}], "-", 
             SubscriptBox["r", "\[Mu]4"]}], ")"}], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]1", ",", "\[Mu]3"}]]}], "+", 
          RowBox[{"\[Xi]", 
           SubscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "r"}], "-", "l"}], ")"}], "\[Mu]1"], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]3", ",", "\[Mu]4"}]]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[Xi]"}], " ", 
              SubscriptBox["k2", "\[Mu]5"]}], "+", 
             RowBox[{"\[Xi]", " ", 
              SubscriptBox["q", "\[Mu]5"]}], "-", 
             SubscriptBox["r", "\[Mu]5"]}], ")"}], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]6", ",", "\[Mu]2"}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Xi]", " ", 
              SubscriptBox["r", "\[Mu]6"]}], "+", 
             RowBox[{"\[Xi]", " ", 
              SubscriptBox["k2", "\[Mu]6"]}], "-", 
             SubscriptBox["q", "\[Mu]6"]}], ")"}], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]2", ",", "\[Mu]5"}]]}], "+", 
          RowBox[{"\[Xi]", 
           SubscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "q"}], "-", "r"}], ")"}], "\[Mu]2"], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]6", ",", "\[Mu]5"}]]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"aa", " ", 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]8", ",", "\[Mu]3"}]]}], "-", 
          RowBox[{"bb", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Xi]"}], ")"}], 
           SubscriptBox["l", "\[Mu]8"], 
           SubscriptBox["l", "\[Mu]3"]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"cc", " ", 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]4", ",", "\[Mu]5"}]]}], "-", 
          RowBox[{"dd", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Xi]"}], ")"}], 
           SubscriptBox["r", "\[Mu]4"], 
           SubscriptBox["r", "\[Mu]5"]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ee", " ", 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]7", ",", "\[Mu]6"}]]}], "-", 
          RowBox[{"ff", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Xi]"}], ")"}], 
           SubscriptBox["q", "\[Mu]7"], 
           SubscriptBox["q", "\[Mu]6"]}]}], ")"}]}], "]"}], "/.", 
      "transverse"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Wtri1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "I"}], ")"}], "^", "4"}], 
       RowBox[{"g1", "^", "2"}], 
       RowBox[{"g2", "^", "4"}], 
       RowBox[{
        RowBox[{
         RowBox[{"vev", "/", "2"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g1", "^", "2"}], "+", 
           RowBox[{"g2", "^", "2"}]}], ")"}]}], "/", 
        RowBox[{"\[Xi]", "^", "2"}]}], 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"aa", " ", "cc", " ", "ee"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", " ", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"bb", " ", "cc", " ", "ee"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", " ", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"aa", " ", "dd", " ", "ee"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", " ", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"aa", " ", "cc", " ", "ff"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}], "+", "\[IndentingNewLine]", " ", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"bb", " ", "dd", " ", "ee"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", " ", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"bb", " ", "cc", " ", "ff"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}], "+", "\[IndentingNewLine]", " ", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"aa", " ", "dd", " ", "ff"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}], "+", "\[IndentingNewLine]", " ", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"bb", " ", "dd", " ", "ff"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}]}], ")"}]}], "/.", "transverse"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"num3", "=", 
     RowBox[{
      RowBox[{"Contract", "[", 
       RowBox[{
        SubscriptBox["\[DoubleStruckG]", 
         RowBox[{"\[Mu]7", ",", "\[Mu]8"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[Xi]"}], " ", 
              SubscriptBox["k1", "\[Mu]3"]}], "-", 
             RowBox[{"\[Xi]", " ", 
              SubscriptBox["l", "\[Mu]3"]}], "+", 
             SubscriptBox["r", "\[Mu]3"]}], ")"}], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]1", ",", "\[Mu]4"}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[Xi]"}], " ", 
              SubscriptBox["r", "\[Mu]4"]}], "+", 
             RowBox[{"\[Xi]", " ", 
              SubscriptBox["k1", "\[Mu]4"]}], "+", 
             SubscriptBox["l", "\[Mu]4"]}], ")"}], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]1", ",", "\[Mu]3"}]]}], "+", 
          RowBox[{"\[Xi]", 
           SubscriptBox[
            RowBox[{"(", 
             RowBox[{"r", "+", "l"}], ")"}], "\[Mu]1"], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]3", ",", "\[Mu]4"}]]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[Xi]"}], " ", 
              SubscriptBox["k2", "\[Mu]5"]}], "-", 
             RowBox[{"\[Xi]", " ", 
              SubscriptBox["r", "\[Mu]5"]}], "+", 
             SubscriptBox["q", "\[Mu]5"]}], ")"}], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]6", ",", "\[Mu]2"}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[Xi]"}], " ", 
              SubscriptBox["q", "\[Mu]6"]}], "+", 
             RowBox[{"\[Xi]", " ", 
              SubscriptBox["k2", "\[Mu]6"]}], "+", 
             SubscriptBox["r", "\[Mu]6"]}], ")"}], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]2", ",", "\[Mu]5"}]]}], "+", 
          RowBox[{"\[Xi]", 
           SubscriptBox[
            RowBox[{"(", 
             RowBox[{"q", "+", "r"}], ")"}], "\[Mu]2"], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]6", ",", "\[Mu]5"}]]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"aa", " ", 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]8", ",", "\[Mu]3"}]]}], "-", 
          RowBox[{"bb", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Xi]"}], ")"}], 
           SubscriptBox["l", "\[Mu]8"], 
           SubscriptBox["l", "\[Mu]3"]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"cc", " ", 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]4", ",", "\[Mu]5"}]]}], "-", 
          RowBox[{"dd", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Xi]"}], ")"}], 
           SubscriptBox["r", "\[Mu]4"], 
           SubscriptBox["r", "\[Mu]5"]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ee", " ", 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]7", ",", "\[Mu]6"}]]}], "-", 
          RowBox[{"ff", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Xi]"}], ")"}], 
           SubscriptBox["q", "\[Mu]7"], 
           SubscriptBox["q", "\[Mu]6"]}]}], ")"}]}], "]"}], "/.", 
      "transverse"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Wtri2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "I"}], ")"}], "^", "4"}], 
       RowBox[{"g1", "^", "2"}], 
       RowBox[{"g2", "^", "4"}], 
       RowBox[{
        RowBox[{
         RowBox[{"vev", "/", "2"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g1", "^", "2"}], "+", 
           RowBox[{"g2", "^", "2"}]}], ")"}]}], "/", 
        RowBox[{"\[Xi]", "^", "2"}]}], 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"aa", " ", "cc", " ", "ee"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", " ", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"bb", " ", "cc", " ", "ee"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", " ", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"aa", " ", "dd", " ", "ee"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", " ", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"aa", " ", "cc", " ", "ff"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}], "+", "\[IndentingNewLine]", " ", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"bb", " ", "dd", " ", "ee"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", " ", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"bb", " ", "cc", " ", "ff"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}], "+", "\[IndentingNewLine]", " ", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"aa", " ", "dd", " ", "ff"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}], "+", "\[IndentingNewLine]", " ", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"bb", " ", "dd", " ", "ff"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}]}], ")"}]}], "/.", "transverse"}]}], ";"}], 
   "\[IndentingNewLine]", "TimingFinish"}]}]], "Input",
 CellChangeTimes->{{3.8368892385245934`*^9, 3.836889537393017*^9}, 
   3.8368895821677103`*^9, {3.836889838911298*^9, 3.8368898416549377`*^9}, 
   3.836889948451182*^9, {3.836890057527293*^9, 3.8368900610062532`*^9}, {
   3.836890097909729*^9, 3.836890099421391*^9}, {3.8368901721633673`*^9, 
   3.836890176082573*^9}, {3.836892285370413*^9, 3.8368922873614397`*^9}, {
   3.836894643640645*^9, 3.8368949037022047`*^9}, {3.8368950650332737`*^9, 
   3.836895337622278*^9}, {3.836895379428813*^9, 3.8368954332824078`*^9}, 
   3.8368955908060703`*^9, {3.8368956757299337`*^9, 3.8368956946172447`*^9}, 
   3.836897065140465*^9, {3.836897176448995*^9, 3.836897193343727*^9}, {
   3.836897497251995*^9, 3.8368974976437387`*^9}, {3.8368976054073477`*^9, 
   3.8368976084962482`*^9}, {3.83689898696542*^9, 3.83689899489209*^9}, {
   3.836900274228875*^9, 3.83690045239653*^9}, {3.836978169189961*^9, 
   3.836978189958005*^9}, {3.836986131105946*^9, 3.836986134441121*^9}, 
   3.836986177399922*^9, {3.836988192730954*^9, 3.836988200729912*^9}, {
   3.836991381840621*^9, 3.836991388223392*^9}, 3.837511664296454*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"d832663b-071a-4359-b4ab-c0e3cf502aa6"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Start 10/6, 17:54\"\>"], "Print",
 CellChangeTimes->{
  3.836900459450694*^9, 3.836904976797439*^9, 3.8369778024844427`*^9, 
   3.836978192860952*^9, {3.836983291724594*^9, 3.836983320210761*^9}, 
   3.8369855144067383`*^9, 3.836986178652917*^9, 3.8369868435702353`*^9, 
   3.836988202630323*^9, 3.836991397257263*^9, 3.837051984909355*^9, 
   3.837056453910426*^9, 3.837223636872154*^9, 3.837247928873891*^9, 
   3.837249244359977*^9, 3.83749792326189*^9, 3.837501205928545*^9, 
   3.837511666852249*^9, 3.837763204893156*^9, 3.838100120524458*^9, 
   3.838102952866901*^9, 3.839404102533889*^9, 3.839488709472077*^9, 
   3.839498762748659*^9, 3.83956856372053*^9, 3.8395807162156363`*^9, 
   3.839663548512745*^9, 3.839663629454081*^9, 3.839912615900345*^9, 
   3.842524451280715*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"d69a0b42-99e5-4ec3-8f35-76bd8e286003"],

Cell[BoxData["\<\"Finished in: 0.339582 minutes, at: 10/6, 17:54\"\>"], \
"Print",
 CellChangeTimes->{
  3.836900459450694*^9, 3.836904976797439*^9, 3.8369778024844427`*^9, 
   3.836978192860952*^9, {3.836983291724594*^9, 3.836983320210761*^9}, 
   3.8369855144067383`*^9, 3.836986178652917*^9, 3.8369868435702353`*^9, 
   3.836988202630323*^9, 3.836991397257263*^9, 3.837051984909355*^9, 
   3.837056453910426*^9, 3.837223636872154*^9, 3.837247928873891*^9, 
   3.837249244359977*^9, 3.83749792326189*^9, 3.837501205928545*^9, 
   3.837511666852249*^9, 3.837763204893156*^9, 3.838100120524458*^9, 
   3.838102952866901*^9, 3.839404102533889*^9, 3.839488709472077*^9, 
   3.839498762748659*^9, 3.83956856372053*^9, 3.8395807162156363`*^9, 
   3.839663548512745*^9, 3.839663629454081*^9, 3.839912615900345*^9, 
   3.842524471819613*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"6ad14603-0b0c-41e2-8182-31d0162d6a2b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"full", "=", 
   RowBox[{
   "GPtri1", "+", "GPtri2", "+", "uptri1", "+", "uptri1", "+", "umtri1", "+", 
    "umtri2", "+", "Wtri1", "+", "Wtri2", "+", "GPbub", "+", "upbub", "+", 
    "umbub", "+", "Wbub"}]}], 
  ";"}], "\[IndentingNewLine]", "TimingStart", "\[IndentingNewLine]", 
 RowBox[{"fullrefine", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"LoopRefine", "[", 
    RowBox[{
     RowBox[{"(", "full", ")"}], 
     RowBox[{"(*", 
      RowBox[{"/.", 
       RowBox[{"\[Xi]", "\[Rule]", "1"}]}], "*)"}], "/.", 
     RowBox[{
      RowBox[{
       SubscriptBox["k1", "\[Mu]2"], 
       SubscriptBox["k2", "\[Mu]1"]}], "\[Rule]", 
      RowBox[{"\[CapitalPi]12", "+", 
       RowBox[{
        RowBox[{"k1", ".", "k2"}], " ", 
        SubscriptBox["\[DoubleStruckG]", 
         RowBox[{"\[Mu]1", ",", "\[Mu]2"}]]}]}]}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", "TimingFinish"}], "Input",
 CellChangeTimes->{{3.836905511676152*^9, 3.836905526779015*^9}, 
   3.8369832044674664`*^9, {3.836983585268202*^9, 3.836983585483096*^9}, {
   3.836988172373106*^9, 3.8369881777532787`*^9}, 3.8369882087356873`*^9, {
   3.836988868655138*^9, 3.836988871486105*^9}, 3.836989104846498*^9, 
   3.83699142500008*^9, {3.836991593390554*^9, 3.836991614925098*^9}, 
   3.8372236679093*^9, {3.8372237200321827`*^9, 3.837223721206945*^9}, {
   3.837223985070881*^9, 3.837223987709422*^9}, {3.837769687667996*^9, 
   3.837769690882144*^9}, {3.837769787022563*^9, 3.837769790078609*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"3aeceb29-f21d-4ff4-a703-54843872a519"],

Cell[BoxData["\<\"Start 10/6, 17:54\"\>"], "Print",
 CellChangeTimes->{
  3.836905528114904*^9, 3.8369830942924*^9, 3.8369832172859907`*^9, 
   3.836983586779191*^9, 3.836986818378091*^9, 3.836987403394885*^9, 
   3.836988721077305*^9, 3.836988872155981*^9, 3.836989105296631*^9, {
   3.8369915736384487`*^9, 3.83699161555305*^9}, 3.8370572656538887`*^9, 
   3.837057591169241*^9, 3.837223722004857*^9, 3.837223988134069*^9, 
   3.8372479430912848`*^9, 3.8372492551839733`*^9, 3.8374979317386217`*^9, 
   3.83750121410142*^9, 3.837511750238028*^9, 3.83776321311751*^9, 
   3.838100128662805*^9, 3.838102966277423*^9, 3.839404110737113*^9, 
   3.8394887178919992`*^9, 3.839498771201542*^9, 3.839568572447101*^9, 
   3.839580724470285*^9, 3.8396635567561693`*^9, 3.839663643273384*^9, 
   3.839912629059526*^9, 3.84252447192929*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"3bf2b655-3f55-4717-96ec-d0e78afe78d8"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         FractionBox[
          RowBox[{
           SuperscriptBox["g1", "2"], " ", 
           SuperscriptBox["g2", "2"], " ", "vev", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox["MWbar", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["g2", "2"]}], "+", 
                RowBox[{"4", " ", "\[Lambda]"}]}], ")"}], " ", 
              "\[CapitalPi]12", " ", 
              RowBox[{"Kallen\[Lambda]", "[", 
               RowBox[{
                RowBox[{"k1", ".", "k1"}], ",", 
                RowBox[{"k2", ".", "k2"}], ",", 
                RowBox[{
                 RowBox[{"k1", ".", "k1"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"k1", ".", "k2"}]}], "+", 
                 RowBox[{"k2", ".", "k2"}]}]}], "]"}], " ", 
              RowBox[{"k1", ".", "k2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"k1", ".", "k1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"k1", ".", "k2"}]}], "+", 
                RowBox[{"k2", ".", "k2"}]}], ")"}]}], "+", 
             TemplateBox[{"34"},
              "OutputSizeLimit`Skeleton"]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["g1", "2"], "+", 
             SuperscriptBox["g2", "2"]}], ")"}], " ", 
           SuperscriptBox["MWbar", "6"], " ", 
           SuperscriptBox[
            RowBox[{"Kallen\[Lambda]", "[", 
             RowBox[{
              RowBox[{"k1", ".", "k1"}], ",", 
              RowBox[{"k2", ".", "k2"}], ",", 
              RowBox[{
               RowBox[{"k1", ".", "k1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"k1", ".", "k2"}]}], "+", 
               RowBox[{"k2", ".", "k2"}]}]}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ")"}]}]],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{58., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{50., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 45, 25022359091832312302, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 45, 25022359091832312302, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 45, 25022359091832312302, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{74., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[25022359091832312302 === $SessionID, 
   Out[45], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{
  3.8369055628702583`*^9, 3.836983100163369*^9, 3.836983223379858*^9, 
   3.8369836057643757`*^9, 3.836986823982821*^9, 3.8369874217520323`*^9, 
   3.836988864426372*^9, 3.836989101882573*^9, 3.836989139483172*^9, {
   3.836991581199688*^9, 3.8369916236698847`*^9}, 3.8370572735997133`*^9, 
   3.837057598530291*^9, 3.837223776805832*^9, 3.8372242087325907`*^9, 
   3.837248149799807*^9, 3.837249332042932*^9, 3.837498007429749*^9, 
   3.837501291595326*^9, 3.837511785166073*^9, 3.8377632407633*^9, 
   3.838100156485736*^9, 3.838103045668963*^9, 3.8394041382481213`*^9, 
   3.839488746385651*^9, 3.839498800097354*^9, 3.839568601428052*^9, 
   3.839580751273861*^9, 3.839663585302497*^9, 3.839663727272799*^9, 
   3.8399127027752953`*^9, 3.842524596225165*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"17938a91-e93e-4497-954a-c1b3aa50a6a0"],

Cell[BoxData["\<\"Finished in: 2.07138 minutes, at: 10/6, 17:56\"\>"], "Print",
 CellChangeTimes->{
  3.836905528114904*^9, 3.8369830942924*^9, 3.8369832172859907`*^9, 
   3.836983586779191*^9, 3.836986818378091*^9, 3.836987403394885*^9, 
   3.836988721077305*^9, 3.836988872155981*^9, 3.836989105296631*^9, {
   3.8369915736384487`*^9, 3.83699161555305*^9}, 3.8370572656538887`*^9, 
   3.837057591169241*^9, 3.837223722004857*^9, 3.837223988134069*^9, 
   3.8372479430912848`*^9, 3.8372492551839733`*^9, 3.8374979317386217`*^9, 
   3.83750121410142*^9, 3.837511750238028*^9, 3.83776321311751*^9, 
   3.838100128662805*^9, 3.838102966277423*^9, 3.839404110737113*^9, 
   3.8394887178919992`*^9, 3.839498771201542*^9, 3.839568572447101*^9, 
   3.839580724470285*^9, 3.8396635567561693`*^9, 3.839663643273384*^9, 
   3.839912629059526*^9, 3.8425245962718287`*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"cf606cbf-e91a-487f-acfb-0233c356f775"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{"TimingStart", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPi]lim", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"fullrefine", ",", "\[CapitalPi]12"}], "]"}], "*", 
     RowBox[{
      RowBox[{"ee", "^", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", "^", "2"}], 
        RowBox[{
         RowBox[{"g2", "^", "2"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g1", "^", "2"}], "+", 
           RowBox[{"g2", "^", "2"}]}], ")"}]}]}], ")"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"g1", "\[Rule]", 
       FractionBox[
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", 
            RowBox[{"MWbar", "^", "2"}]}], "+", 
           RowBox[{"MZbar", "^", "2"}]}]]}], "vev"]}], ",", 
      RowBox[{"g2", "\[Rule]", 
       FractionBox[
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"MWbar", "^", "2"}]]}], "vev"]}], ",", 
      RowBox[{"\[Lambda]", "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"MHbar", "^", "2"}], "/", "2"}], "/", 
        RowBox[{"vev", "^", "2"}]}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", "TimingFinish"}], "Input",
 CellChangeTimes->{{3.839488783477614*^9, 3.839488837522463*^9}, {
   3.839489074376647*^9, 3.839489078665722*^9}, {3.839489335604981*^9, 
   3.8394893435241613`*^9}, {3.839489374321958*^9, 3.839489376495275*^9}, 
   3.839489420565756*^9, {3.8399127514714317`*^9, 3.839912767461071*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"dd36e31c-f36e-4d26-9b6b-134f046e1e50"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Start 10/6, 17:56\"\>"], "Print",
 CellChangeTimes->{3.839488837925585*^9, 3.839489082768484*^9, 
  3.839489345050034*^9, 3.839489379045991*^9, 3.839489421116469*^9, 
  3.839498803078062*^9, 3.839568601540947*^9, 3.839580754025063*^9, 
  3.8399127279123363`*^9, 3.839912768259221*^9, 3.8425245964441*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"c2ca6671-ed1e-4589-a06a-2503087d77fe"],

Cell[BoxData["\<\"Finished in: 0.000189967 minutes, at: 10/6, 17:56\"\>"], \
"Print",
 CellChangeTimes->{3.839488837925585*^9, 3.839489082768484*^9, 
  3.839489345050034*^9, 3.839489379045991*^9, 3.839489421116469*^9, 
  3.839498803078062*^9, 3.839568601540947*^9, 3.839580754025063*^9, 
  3.8399127279123363`*^9, 3.839912768259221*^9, 3.842524596491556*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"9d82baca-5684-43dc-9f7d-76785ab3ff64"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"I", "/", "16"}], "/", 
        RowBox[{"Pi", "^", "2"}]}], "*", "\[CapitalPi]lim"}], "\[Equal]", 
      RowBox[{"4", " ", "I", " ", "fHAA1"}]}], ",", "fHAA1"}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "rename", " ", "k2", " ", "as", " ", "p", " ", "for", " ", "the", " ", 
    "offshell", " ", "photon"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"towrite", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"fHAA1", "/.", 
      RowBox[{"First", "[", "%", "]"}]}], ")"}], "/.", 
    RowBox[{"k1", "\[Rule]", "\[Kappa]1"}]}], "/.", 
   RowBox[{"k2", "\[Rule]", "\[Kappa]2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"str", "=", 
   RowBox[{"OpenWrite", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<fHAA1.dat\>\""}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"str", ",", "towrite"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "str", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.839489128738591*^9, 3.8394892379376917`*^9}, {
   3.839489444775546*^9, 3.8394894453302937`*^9}, {3.839489530202224*^9, 
   3.8394895516669073`*^9}, 3.839490067899527*^9, {3.8394902483823967`*^9, 
   3.839490288701219*^9}, {3.839490416998702*^9, 3.839490509745387*^9}, {
   3.839498778604834*^9, 3.839498790904543*^9}, {3.839912780496483*^9, 
   3.839912791641292*^9}, {3.839912824357925*^9, 3.839912834391902*^9}, {
   3.8425243312878323`*^9, 3.84252433151291*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"aa341464-1933-461e-8999-df5d9096a9c6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["ee", "2"], " ", "vev", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SuperscriptBox["MWbar", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["MHbar", "2"]}], 
          SuperscriptBox["vev", "2"]], "+", 
         FractionBox[
          RowBox[{"12", " ", 
           SuperscriptBox["MWbar", "2"]}], 
          SuperscriptBox["vev", "2"]]}], ")"}], " ", 
       RowBox[{"Kallen\[Lambda]", "[", 
        RowBox[{
         RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", 
         RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], "]"}], " ", 
       RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
         RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["vev", "2"]], 
       RowBox[{"8", " ", 
        SuperscriptBox["MWbar", "4"], " ", 
        RowBox[{"DiscB", "[", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", "MWbar", ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"]}], "+", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"17", "-", 
                RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"11", "-", 
                RowBox[{"7", " ", "\[Xi]"}]}], ")"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}]}], 
         ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["vev", "2"]], 
       RowBox[{"8", " ", 
        SuperscriptBox["MWbar", "4"], " ", 
        RowBox[{"DiscB", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", "MWbar", ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["MWbar", "2"], "-", 
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], "+", 
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "3"], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "\[Xi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "\[Xi]"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
            ")"}]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["vev", "2"]], 
       RowBox[{"8", " ", 
        SuperscriptBox["MWbar", "4"], " ", 
        RowBox[{"DiscB", "[", 
         RowBox[{
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", "MWbar", ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MWbar", "2"], "-", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"11", "-", 
                RowBox[{"7", " ", "\[Xi]"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MWbar", "2"]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"4", " ", "\[Xi]"}], "+", 
                   SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"17", "-", 
                   RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["vev", "2"]], 
       RowBox[{"4", " ", 
        SuperscriptBox["MWbar", "4"], " ", 
        RowBox[{"DiscB", "[", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", "MWbar", ",", 
          "MWbar"}], "]"}], " ", 
        RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox["MWbar", "2"]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", 
              SuperscriptBox["MWbar", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", 
              SuperscriptBox["MWbar", "4"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"11", "-", 
                RowBox[{"7", " ", "\[Xi]"}]}], ")"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "11"}], "+", 
                RowBox[{"7", " ", "\[Xi]"}]}], ")"}], " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "17"}], "+", 
                RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"13", "-", 
                   RowBox[{"2", " ", "\[Xi]"}], "+", 
                   SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"19", "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], "-", 
      RowBox[{
       SuperscriptBox["MWbar", "2"], " ", 
       RowBox[{"DiscB", "[", 
        RowBox[{
         RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}]}], "]"}], " ", 
       RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
         RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"16", " ", 
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"]}], "+", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"]}], 
          SuperscriptBox["vev", "2"]], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"8", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"]}], 
             SuperscriptBox["vev", "2"]], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], 
             SuperscriptBox["vev", "2"]], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["MWbar", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"8", " ", 
                 SuperscriptBox["MHbar", "2"], " ", 
                 SuperscriptBox["MWbar", "2"]}], 
                SuperscriptBox["vev", "2"]], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                SuperscriptBox["vev", "2"]]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"17", "-", 
                RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"]}], 
             SuperscriptBox["vev", "2"]], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"37", "-", 
                   RowBox[{"24", " ", "\[Xi]"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
                RowBox[{"6", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], 
             SuperscriptBox["vev", "2"]], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["MWbar", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["MWbar", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["MHbar", "2"]}], 
                    SuperscriptBox["vev", "2"]]}], "+", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], 
                   SuperscriptBox["vev", "2"]]}], ")"}]}], "-", 
               FractionBox[
                RowBox[{"8", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                SuperscriptBox["vev", "2"]]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"8", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"]}], 
             SuperscriptBox["vev", "2"]], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"11", "-", 
                   RowBox[{"7", " ", "\[Xi]"}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], 
             SuperscriptBox["vev", "2"]], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["MWbar", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"8", " ", 
                 SuperscriptBox["MHbar", "2"], " ", 
                 SuperscriptBox["MWbar", "2"]}], 
                SuperscriptBox["vev", "2"]], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "11"}], "+", 
                   RowBox[{"7", " ", "\[Xi]"}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                SuperscriptBox["vev", "2"]]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "-", 
      RowBox[{
       SuperscriptBox["MWbar", "2"], " ", 
       RowBox[{"DiscB", "[", 
        RowBox[{
         RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}]}], "]"}], " ", 
       RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
         RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"8", " ", 
            SuperscriptBox["MWbar", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["MWbar", "2"]}], "+", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
               RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "+", "\[Xi]"}], ")"}], " ", 
               RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], 
           SuperscriptBox["vev", "2"]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"8", " ", 
               SuperscriptBox["MHbar", "2"], " ", 
               SuperscriptBox["MWbar", "4"]}], 
              SuperscriptBox["vev", "2"]]}], "-", 
            FractionBox[
             RowBox[{"8", " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
             SuperscriptBox["vev", "2"]], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
             SuperscriptBox["vev", "2"]], "+", 
            FractionBox[
             RowBox[{"8", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"]}], "+", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], 
             SuperscriptBox["vev", "2"]]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "11"}], "+", 
                 RowBox[{"7", " ", "\[Xi]"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["MWbar", "2"]}], "+", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], 
              SuperscriptBox["vev", "2"]]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"8", " ", 
                  SuperscriptBox["MHbar", "2"], " ", 
                  SuperscriptBox["MWbar", "4"]}], 
                 SuperscriptBox["vev", "2"]]}], "-", 
               FractionBox[
                RowBox[{"8", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                SuperscriptBox["vev", "2"]], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
                SuperscriptBox["vev", "2"]]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SuperscriptBox["MWbar", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["MHbar", "2"]}], 
                    SuperscriptBox["vev", "2"]]}], "+", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], 
                   SuperscriptBox["vev", "2"]]}], ")"}]}], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"37", "-", 
                   RowBox[{"24", " ", "\[Xi]"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                SuperscriptBox["vev", "2"]], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"17", "-", 
                   RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
                SuperscriptBox["vev", "2"]]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["vev", "2"]], 
       RowBox[{"4", " ", 
        SuperscriptBox["MWbar", "4"], " ", 
        RowBox[{"DiscB", "[", 
         RowBox[{
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", "MWbar", ",", 
          "MWbar"}], "]"}], " ", 
        RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"]}], "-", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              SuperscriptBox["MWbar", "4"]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "2"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "11"}], "+", 
                 RowBox[{"7", " ", "\[Xi]"}]}], ")"}]}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"]}], "-", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "3"]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"13", "-", 
                   RowBox[{"2", " ", "\[Xi]"}], "+", 
                   SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"19", "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "17"}], "+", 
                   RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["vev", "2"]], 
       RowBox[{"4", " ", 
        SuperscriptBox["MWbar", "4"], " ", 
        RowBox[{"DiscB", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", "MWbar", ",", 
          "MWbar"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "4"], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"17", "+", 
                RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", "\[Xi]"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
            ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "12"}], " ", 
              SuperscriptBox["MWbar", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["MWbar", "2"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[Xi]"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "11"}], "+", 
                   RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
                RowBox[{"5", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"]}], "+", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "12"}], " ", 
                 SuperscriptBox["MWbar", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"5", "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"48", " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "4"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MWbar", "2"], "-", 
                RowBox[{"\[Xi]", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"12", " ", 
                 SuperscriptBox["MWbar", "4"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
                RowBox[{"5", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "\[Xi]"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"144", " ", 
                 SuperscriptBox["MWbar", "4"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"11", "-", 
                   RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"17", "+", 
                   RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], "-", 
      RowBox[{
       SuperscriptBox["MWbar", "2"], " ", 
       RowBox[{"DiscB", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
         RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"16", " ", 
            SuperscriptBox["MWbar", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "4"], " ", 
            RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
           SuperscriptBox["vev", "2"]]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"8", " ", 
               SuperscriptBox["MHbar", "2"], " ", 
               SuperscriptBox["MWbar", "4"]}], 
              SuperscriptBox["vev", "2"]]}], "-", 
            FractionBox[
             RowBox[{"8", " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
             SuperscriptBox["vev", "2"]], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
             SuperscriptBox["vev", "2"]], "+", 
            FractionBox[
             RowBox[{"8", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"]}], "+", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], 
             SuperscriptBox["vev", "2"]]}], ")"}]}], "-", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["MWbar", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"17", "+", 
                RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"5", "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}]}], 
            ")"}]}], 
          SuperscriptBox["vev", "2"]], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"8", " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"]}], 
              SuperscriptBox["vev", "2"]]}], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
                RowBox[{"5", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], 
             SuperscriptBox["vev", "2"]], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "20"}], "+", 
                   RowBox[{"9", " ", "\[Xi]"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
                RowBox[{"5", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], 
             SuperscriptBox["vev", "2"]], "+", 
            RowBox[{
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"16", " ", 
                 SuperscriptBox["MHbar", "2"], " ", 
                 SuperscriptBox["MWbar", "4"]}], 
                SuperscriptBox["vev", "2"]], "+", 
               FractionBox[
                RowBox[{"8", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   RowBox[{"3", " ", "\[Xi]"}], "+", 
                   SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                SuperscriptBox["vev", "2"]], "-", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", "\[Xi]"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
                SuperscriptBox["vev", "2"]]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"32", " ", 
              SuperscriptBox["MHbar", "2"], " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
             SuperscriptBox["vev", "2"]], "+", 
            FractionBox[
             RowBox[{"32", " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "3"]}], 
             SuperscriptBox["vev", "2"]], "-", 
            FractionBox[
             RowBox[{"16", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "4"]}], 
             SuperscriptBox["vev", "2"]], "-", 
            FractionBox[
             RowBox[{"32", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MWbar", "2"], "+", 
                RowBox[{"\[Xi]", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], 
             SuperscriptBox["vev", "2"]], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"8", " ", 
                 SuperscriptBox["MHbar", "2"], " ", 
                 SuperscriptBox["MWbar", "4"]}], 
                SuperscriptBox["vev", "2"]], "+", 
               FractionBox[
                RowBox[{"16", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", 
                   SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                SuperscriptBox["vev", "2"]], "-", 
               FractionBox[
                RowBox[{"20", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "\[Xi]"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
                SuperscriptBox["vev", "2"]]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"96", " ", 
                 SuperscriptBox["MHbar", "2"], " ", 
                 SuperscriptBox["MWbar", "4"]}], 
                SuperscriptBox["vev", "2"]], "+", 
               FractionBox[
                RowBox[{"8", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "20"}], "+", 
                   RowBox[{"9", " ", "\[Xi]"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                SuperscriptBox["vev", "2"]], "-", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"17", "+", 
                   RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
                SuperscriptBox["vev", "2"]]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["vev", "2"]], 
       RowBox[{"4", " ", 
        SuperscriptBox["MWbar", "6"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "-", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "3"], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"23", "-", 
                RowBox[{"38", " ", "\[Xi]"}], "+", 
                RowBox[{"15", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"11", "-", 
                RowBox[{"5", " ", "\[Xi]"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"29", "-", 
                   RowBox[{"38", " ", "\[Xi]"}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"23", "-", 
                   RowBox[{"15", " ", "\[Xi]"}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"7", "-", 
                   RowBox[{"34", " ", "\[Xi]"}], "+", 
                   RowBox[{"11", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "\[Xi]"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"14", "-", 
                   RowBox[{"35", " ", "\[Xi]"}], "+", 
                   RowBox[{"13", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{"14", "-", 
                RowBox[{"35", " ", "\[Xi]"}], "+", 
                RowBox[{"13", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MWbar", "2"]}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "3"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"11", "-", 
                   RowBox[{"5", " ", "\[Xi]"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MWbar", "2"]}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "29"}], "+", 
                   RowBox[{"9", " ", "\[Xi]"}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"67", "-", 
                   RowBox[{"58", " ", "\[Xi]"}], "+", 
                   RowBox[{"23", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox["1", "\[Xi]"], "]"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["vev", "2"]], 
       RowBox[{"4", " ", 
        SuperscriptBox["MWbar", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["MWbar", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", 
                 SuperscriptBox["MWbar", "2"]}], "+", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"]}], "+", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}]}], ")"}]}],
           "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", 
              SuperscriptBox["MWbar", "8"]}], "+", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["MWbar", "2"]}], "-", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["MWbar", "2"]}], "+", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"16", " ", 
                 SuperscriptBox["MWbar", "4"]}], "-", 
                RowBox[{"10", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
               ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"20", " ", 
                 SuperscriptBox["MWbar", "4"]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["MWbar", "2"]}], "+", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "12"}], " ", 
                 SuperscriptBox["MWbar", "4"]}], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"80", " ", 
                 SuperscriptBox["MWbar", "6"]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "96"}], " ", 
              SuperscriptBox["MWbar", "8"]}], "+", 
             RowBox[{"72", " ", 
              SuperscriptBox["MWbar", "6"], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "3"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", 
                 SuperscriptBox["MWbar", "2"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "4"]}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"72", " ", 
                 SuperscriptBox["MWbar", "6"]}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
                RowBox[{"32", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
                "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "3"]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"ScalarC0", "[", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", "MWbar", ",", 
          "MWbar", ",", "MWbar"}], "]"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["vev", "2"]], 
       RowBox[{"4", " ", 
        SuperscriptBox["MWbar", "2"], " ", 
        RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["MWbar", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "-", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "4"], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["MWbar", "6"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "3"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Xi]"}], ")"}]}], "-", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["MWbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"14", " ", "\[Xi]"}], "-", 
                RowBox[{"9", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"9", " ", "\[Xi]"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "3"]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"6", " ", "\[Xi]"}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   RowBox[{"5", " ", "\[Xi]"}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
                RowBox[{"10", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"13", " ", "\[Xi]"}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "+", 
                RowBox[{"8", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "-", 
                   RowBox[{"6", " ", "\[Xi]"}], "+", 
                   SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
               ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"6", " ", "\[Xi]"}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
                RowBox[{"10", " ", 
                 SuperscriptBox["MWbar", "2"], " ", "\[Xi]", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["MWbar", "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Xi]"}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "37"}], "+", 
                   RowBox[{"20", " ", "\[Xi]"}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"23", "+", 
                   RowBox[{"9", " ", "\[Xi]"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
                "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "3"]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"ScalarC0", "[", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", "MWbar", ",", 
          "MWbar", ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}]}], "]"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["vev", "2"]], 
       RowBox[{"4", " ", 
        SuperscriptBox["MWbar", "2"], " ", 
        RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
        RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "3"], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", "\[Xi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"]}], "+", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]", "+", 
                   SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
                RowBox[{"3", " ", "\[Xi]", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"5", " ", "\[Xi]"}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
                RowBox[{"5", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"4", " ", "\[Xi]"}], "+", 
                   SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
               ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "-", 
                   RowBox[{"2", " ", "\[Xi]"}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["MWbar", "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"10", " ", "\[Xi]"}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
                "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "3"]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"ScalarC0", "[", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", "MWbar", ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}], ",", "MWbar"}], "]"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["vev", "2"]], 
       RowBox[{"4", " ", 
        SuperscriptBox["MWbar", "2"], " ", 
        RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["MWbar", "2"]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["MWbar", "2"], " ", "\[Xi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "4"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["MWbar", "2"]}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "\[Xi]"}], ")"}]}], "+", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["MWbar", "4"]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", "\[Xi]"}], 
             "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["MWbar", "2"], " ", "\[Xi]", " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "\[Xi]"}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
                RowBox[{"5", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "3"]}], "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "\[Xi]"}], ")"}]}], "-", 
                RowBox[{"10", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MWbar", "2"]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"2", " ", "\[Xi]"}], "+", 
                   SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"ScalarC0", "[", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", "MWbar", ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}], ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}]}], "]"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["vev", "2"]], 
       RowBox[{"4", " ", 
        SuperscriptBox["MWbar", "2"], " ", 
        RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["MWbar", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"]}], "+", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["MWbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], "-", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"]}], "-", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Xi]"}], ")"}]}], "-", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["MWbar", "2"]}], "+", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", "\[Xi]"}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"]}], "-", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "-", 
                   RowBox[{"5", " ", "\[Xi]"}]}], ")"}]}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox["MWbar", "2"], " ", "\[Xi]", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"5", " ", "\[Xi]"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"5", " ", "\[Xi]"}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"]}], "-", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", 
                 SuperscriptBox["MWbar", "2"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"9", " ", "\[Xi]"}]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"23", "+", 
                   RowBox[{"9", " ", "\[Xi]"}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["MWbar", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "-", 
                   RowBox[{"14", " ", "\[Xi]"}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "37"}], "+", 
                   RowBox[{"20", " ", "\[Xi]"}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"13", " ", "\[Xi]"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
                "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "3"]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"ScalarC0", "[", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}], ",", "MWbar", ",", "MWbar"}], "]"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["vev", "2"]], 
       RowBox[{"4", " ", 
        SuperscriptBox["MWbar", "2"], " ", 
        RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
        RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "3"], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], "-", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"3", " ", "\[Xi]"}], "+", 
                   SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", "\[Xi]"}], 
                "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "-", 
                   RowBox[{"9", " ", "\[Xi]"}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
                RowBox[{"10", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"4", " ", "\[Xi]"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "-", 
                   RowBox[{"11", " ", "\[Xi]"}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "+", 
                RowBox[{"8", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", "\[Xi]"}], 
                "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
               ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "-", 
                   RowBox[{"14", " ", "\[Xi]"}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"5", " ", "\[Xi]"}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", 
                 SuperscriptBox["MWbar", "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
                 "\[Xi]"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "-", 
                   RowBox[{"18", " ", "\[Xi]"}], "+", 
                   RowBox[{"17", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"6", "-", 
                   RowBox[{"11", " ", "\[Xi]"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
                "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "3"]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"ScalarC0", "[", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}], ",", "MWbar", ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}]}], "]"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["vev", "2"]], 
       RowBox[{"4", " ", 
        SuperscriptBox["MWbar", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["MWbar", "2"]}], "+", 
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}]}], ")"}], " ", 
        RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["MWbar", "2"], " ", "\[Xi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["MWbar", "2"]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "3"], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}]}], ")"}]}],
           "+", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["MWbar", "6"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "3"]}], "+", 
             RowBox[{
              SuperscriptBox["MWbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"2", " ", "\[Xi]"}], "+", 
                SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "\[Xi]"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "3"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"2", " ", "\[Xi]"}], "+", 
                   SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
                RowBox[{"5", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MWbar", "4"]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"2", " ", "\[Xi]"}], "+", 
                   SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"ScalarC0", "[", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}], ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}], ",", "MWbar"}], "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
         RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["MWbar", "2"], " ", "\[Xi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
          RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["MWbar", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"]}], "+", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], 
          SuperscriptBox["vev", "2"]], "-", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "-", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"]}], "+", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], 
          SuperscriptBox["vev", "2"]], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["MWbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"8", " ", 
               SuperscriptBox["MHbar", "2"], " ", 
               SuperscriptBox["MWbar", "4"]}], 
              SuperscriptBox["vev", "2"]]}], "-", 
            FractionBox[
             RowBox[{"8", " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
             SuperscriptBox["vev", "2"]], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
             SuperscriptBox["vev", "2"]], "+", 
            FractionBox[
             RowBox[{"8", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"]}], "+", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], 
             SuperscriptBox["vev", "2"]]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"ScalarC0", "[", 
        RowBox[{
         RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", 
         RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"64", " ", 
    SuperscriptBox["MWbar", "6"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Kallen\[Lambda]", "[", 
      RowBox[{
       RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", 
       RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", 
       RowBox[{
        RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
        RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
      RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8394891706274357`*^9, 3.839489218909162*^9}, 
   3.839489317011764*^9, 3.839489348758382*^9, 3.839489381952077*^9, {
   3.839489423767893*^9, 3.8394894455852413`*^9}, 3.839489552773888*^9, 
   3.839490068664661*^9, 3.839490289496442*^9, {3.839490439902534*^9, 
   3.839490476023467*^9}, 3.83949051069444*^9, 3.83949883168414*^9, 
   3.839568631240527*^9, 3.83958078198392*^9, 3.8399127927721233`*^9, {
   3.8399128273585577`*^9, 3.83991283475793*^9}, 3.8425245966436157`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"98abafef-af88-488c-8367-67153be19743"]
}, Open  ]]
},
Evaluator->"Local",
WindowSize->{1654, 1395},
WindowMargins->{{-20, Automatic}, {Automatic, 0}},
WindowStatusArea->None,
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 18, 2020)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"cd0c85cb-b767-4197-b17f-d3cbadf3d883"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 299, 5, 41, "Input",ExpressionUUID->"4ebd0c3e-3784-4031-9ceb-ee81d9574324"],
Cell[702, 20, 3769, 98, 210, "Input",ExpressionUUID->"e2b11bce-5ce6-4da8-b63e-9ec285c6779d"],
Cell[CellGroupData[{
Cell[4496, 122, 381, 7, 63, "Input",ExpressionUUID->"0d30a8e4-9959-429b-ae79-a7790c13b338"],
Cell[4880, 131, 1068, 16, 46, "Print",ExpressionUUID->"5e1b2ee5-d650-4a04-b17a-2b85eca82250"],
Cell[5951, 149, 894, 15, 41, "Output",ExpressionUUID->"b9dafa08-c847-4440-acff-63f6d1ec5def"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6882, 169, 4927, 126, 218, "Input",ExpressionUUID->"f814c1ea-151d-40fa-96de-67e7abbce50d"],
Cell[11812, 297, 11433, 267, 302, "Output",ExpressionUUID->"bebc274b-5e68-4da0-8933-a048492b8e5f"],
Cell[23248, 566, 5252, 124, 137, "Output",ExpressionUUID->"079c3264-99a4-4ee9-bb57-50f1a57e5d9c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28537, 695, 1819, 48, 109, "Input",ExpressionUUID->"0611814d-2130-49ea-aebc-874abc404f7c"],
Cell[CellGroupData[{
Cell[30381, 747, 489, 9, 24, "Print",ExpressionUUID->"5daed369-a825-4f7a-b610-7f51c0d9948a"],
Cell[30873, 758, 520, 10, 24, "Print",ExpressionUUID->"98e842ce-6f8b-463e-9e48-ea81495af3d2"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[31442, 774, 1753, 42, 147, "Input",ExpressionUUID->"5780ce1b-2cc8-4949-83ad-53fdd36b40f8"],
Cell[33198, 818, 10732, 252, 239, "Output",ExpressionUUID->"5cf69200-7573-4b1c-bc5a-5bd11e0d0c97"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43967, 1075, 5995, 157, 260, "Input",ExpressionUUID->"c257bd55-38f9-4d85-8054-55b486f45fb9"],
Cell[49965, 1234, 829, 13, 24, "Print",ExpressionUUID->"a2ac42f0-9d3f-40d5-81f6-79f931ac5914"],
Cell[50797, 1249, 13464, 330, 319, "Output",ExpressionUUID->"98082e29-1a8b-4cac-ac45-4f1a658c2898"],
Cell[64264, 1581, 13464, 330, 319, "Output",ExpressionUUID->"1e4d9987-133c-46c7-9921-f7dbfd192df4"],
Cell[77731, 1913, 2504, 49, 67, "Output",ExpressionUUID->"6b303ea8-7a7f-4605-9c47-9fe2c66b7f7c"],
Cell[80238, 1964, 862, 14, 24, "Print",ExpressionUUID->"318988ff-677e-4976-8a28-2c2ab0358e68"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81137, 1983, 4590, 125, 216, "Input",ExpressionUUID->"085d9583-cc3c-40c7-b6e2-3530bf258e47"],
Cell[85730, 2110, 742, 12, 24, "Print",ExpressionUUID->"23bbf54b-e75e-487c-911c-c0879a93cada"],
Cell[86475, 2124, 12984, 318, 319, "Output",ExpressionUUID->"3166d17e-3583-4f5d-b62c-43235313907c"],
Cell[99462, 2444, 12984, 318, 319, "Output",ExpressionUUID->"cea9bec6-17d3-4cb1-9ca9-65a38c1b7728"],
Cell[112449, 2764, 1663, 35, 67, "Output",ExpressionUUID->"95ebd846-42af-4799-bf81-00b5f42e6341"],
Cell[114115, 2801, 774, 13, 24, "Print",ExpressionUUID->"926e3db0-a427-438a-85bd-1c15ffbe897e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114926, 2819, 26249, 676, 703, "Input",ExpressionUUID->"d832663b-071a-4359-b4ab-c0e3cf502aa6"],
Cell[CellGroupData[{
Cell[141200, 3499, 909, 15, 24, "Print",ExpressionUUID->"d69a0b42-99e5-4ec3-8f35-76bd8e286003"],
Cell[142112, 3516, 940, 16, 24, "Print",ExpressionUUID->"6ad14603-0b0c-41e2-8182-31d0162d6a2b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[143101, 3538, 1586, 34, 107, "Input",ExpressionUUID->"3aeceb29-f21d-4ff4-a703-54843872a519"],
Cell[144690, 3574, 935, 15, 24, "Print",ExpressionUUID->"3bf2b655-3f55-4717-96ec-d0e78afe78d8"],
Cell[145628, 3591, 11511, 289, 122, "Output",ExpressionUUID->"17938a91-e93e-4497-954a-c1b3aa50a6a0"],
Cell[157142, 3882, 966, 15, 24, "Print",ExpressionUUID->"cf606cbf-e91a-487f-acfb-0233c356f775"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158145, 3902, 1601, 43, 109, "Input",ExpressionUUID->"dd36e31c-f36e-4d26-9b6b-134f046e1e50"],
Cell[CellGroupData[{
Cell[159771, 3949, 427, 7, 24, "Print",ExpressionUUID->"c2ca6671-ed1e-4589-a06a-2503087d77fe"],
Cell[160201, 3958, 463, 8, 24, "Print",ExpressionUUID->"9d82baca-5684-43dc-9f7d-76785ab3ff64"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[160713, 3972, 1729, 42, 147, "Input",ExpressionUUID->"aa341464-1933-461e-8999-df5d9096a9c6"],
Cell[162445, 4016, 138386, 3399, 2550, "Output",ExpressionUUID->"98abafef-af88-488c-8367-67153be19743"]
}, Open  ]]
}
]
*)



==> anc/HZAmanual.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    407205,      10018]
NotebookOptionsPosition[    402198,       9924]
NotebookOutlinePosition[    402702,       9943]
CellTagsIndexPosition[    402659,       9940]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.771567064358963*^9, 3.7715670651432867`*^9}, {
  3.788521283212531*^9, 3.788521285258569*^9}, {3.788695065882996*^9, 
  3.7886950681215467`*^9}},
 CellLabel->
  "In[197]:=",ExpressionUUID->"4ebd0c3e-3784-4031-9ceb-ee81d9574324"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Useful", " ", "timing", " ", "functions"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"TimingStart", ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{
        RowBox[{"Set", "[", 
         RowBox[{"timer", ",", 
          RowBox[{"AbsoluteTime", "[", "]"}]}], "]"}], ";", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Start \>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "<>", "\"\</\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], "<>", "\"\<, \>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "4", "]"}], "]"}], "]"}], "<>", "\"\<:\>\"", "<>", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Date", "[", "]"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}], "<", "10"}], ",", 
            RowBox[{"\"\<0\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"Date", "[", "]"}], ")"}], "[", 
               RowBox[{"[", "5", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Date", "[", "]"}], ")"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "]"}]}], 
         "\[IndentingNewLine]", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TimingFinish", ":=", 
     RowBox[{"Print", "[", "\[IndentingNewLine]", 
      RowBox[{"\"\<Finished in: \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AbsoluteTime", "[", "]"}], "-", "timer"}], ")"}], "/", 
         "60."}], "]"}], "<>", "\"\< minutes, at: \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Date", "[", "]"}], ")"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], "<>", "\"\</\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Date", "[", "]"}], ")"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}], "<>", "\"\<, \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Date", "[", "]"}], ")"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}], "<>", "\"\<:\>\"", "<>", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Date", "[", "]"}], "[", 
           RowBox[{"[", "5", "]"}], "]"}], "<", "10"}], ",", 
         RowBox[{"\"\<0\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "5", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"ToString", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Date", "[", "]"}], ")"}], "[", 
           RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.793788210535432*^9, {3.79706502345557*^9, 3.797065024091278*^9}, {
   3.812699921821989*^9, 3.812699927581559*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"e2b11bce-5ce6-4da8-b63e-9ec285c6779d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"<<", "X`"}], "\[IndentingNewLine]", 
 RowBox[{"SetOptions", "[", 
  RowBox[{"LoopIntegrate", ",", 
   RowBox[{"Apart", "\[Rule]", "True"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8366349164311523`*^9, 3.8366349173259497`*^9}, {
   3.837222127609888*^9, 3.837222127894784*^9}, 3.8372221837929573`*^9, 
   3.837226124220216*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"0d30a8e4-9959-429b-ae79-a7790c13b338"],

Cell[BoxData["\<\"\\!\\(\\*TemplateBox[List[\\\"\\\\\\\"Package-X v2.1.1, by \
Hiren H. Patel\\\\\\\\nFor more information, see the \\\\\\\"\\\", \
TemplateBox[List[\\\"\\\\\\\"guide\\\\\\\"\\\", \\\"paclet:X/guide/PackageX\\\
\"], \\\"HyperlinkPaclet\\\"]], \\\"RowDefault\\\"]\\)\"\>"], "Print",
 CellChangeTimes->{3.836634921592359*^9, 3.836641495747779*^9, 
  3.8368892297825527`*^9, 3.83697776751712*^9, 3.836983283425664*^9, 
  3.8369855033886538`*^9, 3.837051978344377*^9, 3.837056445785945*^9, 
  3.8370677261661377`*^9, 3.837222135458529*^9, 3.8372221847016487`*^9, 
  3.8372261253786373`*^9, 3.837754403834662*^9, 3.8377615436645527`*^9, 
  3.838116876756583*^9, 3.838187401627178*^9, 3.838189671650764*^9, 
  3.838198062665721*^9, 3.8382635367973547`*^9, 3.8382788949212103`*^9, 
  3.839490902369276*^9, 3.839498860415457*^9, 3.83956894053233*^9, 
  3.839581103479985*^9, 3.83991305816975*^9, 3.840521012755558*^9, 
  3.840598491428488*^9, 3.842524476088297*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"1a8b929b-933a-4abd-a8b8-80069ba632d2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Apart", "\[Rule]", "True"}], ",", 
   RowBox[{"Cancel", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"Dimensions", "\[Rule]", "4"}], ",", 
   RowBox[{"DiracAlgebra", "\[RuleDelayed]", "$DiracAlgebra"}], ",", 
   RowBox[{"Organization", "\[Rule]", "Automatic"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8372261253877983`*^9, 3.837754403918849*^9, 
  3.8377615436672897`*^9, 3.838116876759993*^9, 3.838187401629784*^9, 
  3.838189671653965*^9, 3.838198062669182*^9, 3.838263536800894*^9, 
  3.838278894924917*^9, 3.8394909023729877`*^9, 3.8394988604193907`*^9, 
  3.839568940536249*^9, 3.839581103484235*^9, 3.839913058172703*^9, 
  3.840521012759741*^9, 3.840598491431591*^9, 3.8425244760949287`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"20de90f4-771c-48e9-81ce-76b990701f9e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "top", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"r", "=", 
     RowBox[{"l", "-", "k1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"q", "=", 
     RowBox[{"l", "-", "k1", "-", "k2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"transverse", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["k1", "\[Mu]1"], "\[Rule]", "0"}], ",", 
       RowBox[{
        SubscriptBox["k2", "\[Mu]2"], "\[Rule]", "0"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"topsum", "=", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "I"}], ")"}], "^", "3"}]}], 
     RowBox[{"I", "^", "3"}], "Nc", " ", "MTbar", " ", "el", " ", 
     RowBox[{"Qu", "/", "vev"}], " ", 
     RowBox[{"LoopIntegrate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Spur", "[", 
         RowBox[{
          SubscriptBox["\[Gamma]", "\[Mu]1"], ",", 
          RowBox[{
           RowBox[{"l", ".", "\[Gamma]"}], "+", 
           RowBox[{"MTbar", " ", "\[DoubleStruckOne]"}]}], ",", 
          RowBox[{
           RowBox[{"q", ".", "\[Gamma]"}], "+", 
           RowBox[{"MTbar", " ", "\[DoubleStruckOne]"}]}], ",", 
          SubscriptBox["\[Gamma]", "\[Mu]2"], ",", 
          RowBox[{
           RowBox[{"gL", " ", "\[DoubleStruckCapitalP]L"}], "+", 
           RowBox[{"gR", " ", "\[DoubleStruckCapitalP]R"}]}], ",", 
          RowBox[{
           RowBox[{"r", ".", "\[Gamma]"}], "+", 
           RowBox[{"MTbar", " ", "\[DoubleStruckOne]"}]}]}], "]"}], "+", 
        RowBox[{"Spur", "[", 
         RowBox[{
          SubscriptBox["\[Gamma]", "\[Mu]1"], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"r", ".", "\[Gamma]"}]}], "+", 
           RowBox[{"MTbar", " ", "\[DoubleStruckOne]"}]}], ",", 
          SubscriptBox["\[Gamma]", "\[Mu]2"], ",", 
          RowBox[{
           RowBox[{"gL", " ", "\[DoubleStruckCapitalP]L"}], "+", 
           RowBox[{"gR", " ", "\[DoubleStruckCapitalP]R"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"q", ".", "\[Gamma]"}]}], "+", 
           RowBox[{"MTbar", " ", "\[DoubleStruckOne]"}]}], ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"l", ".", "\[Gamma]"}]}], "+", 
           RowBox[{"MTbar", " ", "\[DoubleStruckOne]"}]}]}], "]"}]}], ",", 
       "l", ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "MTbar"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", "MTbar"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "MTbar"}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"topproj", "=", 
     RowBox[{"topsum", "/.", 
      RowBox[{
       RowBox[{
        SubscriptBox["k1", "\[Mu]2"], 
        SubscriptBox["k2", "\[Mu]1"]}], "\[Rule]", 
       RowBox[{"\[CapitalPi]12", "+", 
        RowBox[{
         RowBox[{"k1", ".", "k2"}], " ", 
         SubscriptBox["\[DoubleStruckG]", 
          RowBox[{"\[Mu]1", ",", "\[Mu]2"}]]}]}]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.840093076082597*^9, 3.840093373879655*^9}, {
   3.840093427655896*^9, 3.8400936281633453`*^9}, {3.8400936676745377`*^9, 
   3.840093708160068*^9}, {3.8400937892819357`*^9, 3.8400937928809233`*^9}, {
   3.840093850482852*^9, 3.840093851037121*^9}, {3.840093922108574*^9, 
   3.840093968713485*^9}, {3.84009440913527*^9, 3.840094509470374*^9}, {
   3.840094553556398*^9, 3.840094596576624*^9}, {3.840094632472989*^9, 
   3.8400948295455112`*^9}, {3.840095045876595*^9, 3.840095069923181*^9}, {
   3.840095104305266*^9, 3.8400951059242353`*^9}, {3.840095703352374*^9, 
   3.840095747407062*^9}, {3.8400958042438707`*^9, 3.840095816438078*^9}, 
   3.840096191744409*^9, {3.8400967387713327`*^9, 3.840096739295162*^9}, 
   3.840096773046212*^9, {3.8405210888140097`*^9, 3.840521090853622*^9}, {
   3.8405211250085583`*^9, 3.8405211571997633`*^9}, {3.840521632571682*^9, 
   3.8405216365004683`*^9}, {3.8405217064621983`*^9, 3.840521831607635*^9}, {
   3.840522665034088*^9, 3.840522668452755*^9}, {3.8405227044987288`*^9, 
   3.840522704903247*^9}, 3.840525041651176*^9, {3.840528747809413*^9, 
   3.8405287934547377`*^9}, {3.840529486719887*^9, 3.840529500114389*^9}, {
   3.84052956899607*^9, 3.840529573240247*^9}, 3.840530369360569*^9, {
   3.840530819759836*^9, 3.840530826326796*^9}, {3.840530971348658*^9, 
   3.840530971693989*^9}, {3.840532028638101*^9, 3.840532055772274*^9}, 
   3.840532140615946*^9, {3.840532229055225*^9, 3.840532232939543*^9}, {
   3.8405339217660427`*^9, 3.8405339421652517`*^9}, {3.840534640726355*^9, 
   3.840534646695237*^9}, {3.840534838186818*^9, 3.840534838456191*^9}, 
   3.8405985209837523`*^9, {3.8405986336051903`*^9, 3.840598648694862*^9}, {
   3.840598995184701*^9, 3.840598999339239*^9}, {3.842524348902807*^9, 
   3.842524355431629*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"65af2848-7340-4e00-9c69-7c3de07e2aae"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", "vev"], 
   RowBox[{"el", " ", "MTbar", " ", "Nc", " ", "Qu", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k2", "\[Mu]1"], " ", 
       SubscriptBox["k2", "\[Mu]2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "gL", " ", "MTbar"}], "+", 
            RowBox[{"8", " ", "gR", " ", "MTbar"}]}], ")"}], " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "0", ",", "1", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", "gL", " ", "MTbar"}], "+", 
            RowBox[{"16", " ", "gR", " ", "MTbar"}]}], ")"}], " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "0", ",", "2", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SubscriptBox["k1", "\[Mu]2"], " ", 
       SubscriptBox["k2", "\[Mu]1"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "gL", " ", "MTbar"}], "+", 
            RowBox[{"4", " ", "gR", " ", "MTbar"}]}], ")"}], " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "0", ",", "0", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", "gL", " ", "MTbar"}], "+", 
            RowBox[{"16", " ", "gR", " ", "MTbar"}]}], ")"}], " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "0", ",", "1", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", "gL", " ", "MTbar"}], "+", 
            RowBox[{"16", " ", "gR", " ", "MTbar"}]}], ")"}], " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "0", ",", "2", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", "gL", " ", "MTbar"}], "+", 
            RowBox[{"16", " ", "gR", " ", "MTbar"}]}], ")"}], " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "1", ",", "1", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SubscriptBox["k1", "\[Mu]1"], " ", 
       SubscriptBox["k2", "\[Mu]2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "gL", " ", "MTbar"}], "+", 
            RowBox[{"4", " ", "gR", " ", "MTbar"}]}], ")"}], " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "0", ",", "0", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", "gL", " ", "MTbar"}], "+", 
            RowBox[{"16", " ", "gR", " ", "MTbar"}]}], ")"}], " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "0", ",", "1", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", "gL", " ", "MTbar"}], "+", 
            RowBox[{"16", " ", "gR", " ", "MTbar"}]}], ")"}], " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "0", ",", "2", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "gL", " ", "MTbar"}], "+", 
            RowBox[{"8", " ", "gR", " ", "MTbar"}]}], ")"}], " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "1", ",", "0", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", "gL", " ", "MTbar"}], "+", 
            RowBox[{"16", " ", "gR", " ", "MTbar"}]}], ")"}], " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "1", ",", "1", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SubscriptBox["k1", "\[Mu]1"], " ", 
       SubscriptBox["k1", "\[Mu]2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", "gL", " ", "MTbar"}], "+", 
            RowBox[{"8", " ", "gR", " ", "MTbar"}]}], ")"}], " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "0", ",", "0", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", "gL", " ", "MTbar"}], "+", 
            RowBox[{"24", " ", "gR", " ", "MTbar"}]}], ")"}], " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "0", ",", "1", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", "gL", " ", "MTbar"}], "+", 
            RowBox[{"16", " ", "gR", " ", "MTbar"}]}], ")"}], " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "0", ",", "2", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24", " ", "gL", " ", "MTbar"}], "+", 
            RowBox[{"24", " ", "gR", " ", "MTbar"}]}], ")"}], " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "1", ",", "0", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", "gL", " ", "MTbar"}], "+", 
            RowBox[{"16", " ", "gR", " ", "MTbar"}]}], ")"}], " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "1", ",", "1", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", "gL", " ", "MTbar"}], "+", 
            RowBox[{"16", " ", "gR", " ", "MTbar"}]}], ")"}], " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "2", ",", "0", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SubscriptBox["\[DoubleStruckG]", 
        RowBox[{"\[Mu]1", ",", "\[Mu]2"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "gL", " ", "MTbar"}], "-", 
            RowBox[{"4", " ", "gR", " ", "MTbar"}]}], ")"}], " ", 
          RowBox[{"PVB", "[", 
           RowBox[{"0", ",", "0", ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar"}], 
           "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "gL", " ", "MTbar", " ", 
             RowBox[{"k1", ".", "k2"}]}], "-", 
            RowBox[{"4", " ", "gR", " ", "MTbar", " ", 
             RowBox[{"k1", ".", "k2"}]}]}], ")"}], " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "0", ",", "0", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"16", " ", "gL", " ", "MTbar"}], "+", 
            RowBox[{"16", " ", "gR", " ", "MTbar"}]}], ")"}], " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"1", ",", "0", ",", "0", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", "MTbar", ",", "MTbar", ",", 
            "MTbar"}], "]"}]}]}], ")"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.840093266177547*^9, 3.8400933117265377`*^9}, 
   3.840093349493082*^9, {3.840093491792934*^9, 3.840093528670157*^9}, {
   3.8400935931367807`*^9, 3.840093628581366*^9}, {3.8400936706124563`*^9, 
   3.840093709133421*^9}, 3.840093793476989*^9, {3.840093898657754*^9, 
   3.84009396914466*^9}, {3.840094412367545*^9, 3.840094459175561*^9}, 
   3.8400944941595573`*^9, {3.840094574698333*^9, 3.840094597483747*^9}, {
   3.8400946629147587`*^9, 3.8400946777999907`*^9}, {3.8400947529381723`*^9, 
   3.84009483116549*^9}, 3.840095071811051*^9, 3.840095106764113*^9, {
   3.84009571257666*^9, 3.840095748095448*^9}, {3.8400958065518312`*^9, 
   3.840095816997594*^9}, 3.840096192492302*^9, {3.840096752570203*^9, 
   3.8400967742028227`*^9}, 3.8405211747707872`*^9, 3.8405216407367363`*^9, 
   3.84052180080363*^9, 3.8405218322958403`*^9, 3.8405226688236628`*^9, 
   3.8405227054697657`*^9, {3.8405287667471848`*^9, 3.840528795515279*^9}, 
   3.840529509259903*^9, 3.840529575356461*^9, 3.8405303704767313`*^9, 
   3.840530827810321*^9, 3.840530974322117*^9, 3.8405320571863537`*^9, 
   3.840532157165758*^9, 3.840532235191525*^9, 3.840533959277178*^9, 
   3.8405346563044*^9, 3.840534841317422*^9, 3.840598500652239*^9, 
   3.8405986501443443`*^9, 3.840599001946003*^9, 3.8425244767815237`*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"ab567211-6515-4d03-a6ef-3a687d7ef448"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{"TimingStart", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPi]lim", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"LoopRefine", "[", "topproj", "]"}], ",", "\[CapitalPi]12"}], 
       "]"}], "*", 
      RowBox[{
       RowBox[{"ee", "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"g1", "^", "2"}], 
         RowBox[{
          RowBox[{"g2", "^", "2"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"g1", "^", "2"}], "+", 
            RowBox[{"g2", "^", "2"}]}], ")"}]}]}], ")"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"g1", "\[Rule]", 
        FractionBox[
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{
            RowBox[{"-", 
             RowBox[{"MWbar", "^", "2"}]}], "+", 
            RowBox[{"MZbar", "^", "2"}]}]]}], "vev"]}], ",", 
       RowBox[{"g2", "\[Rule]", 
        FractionBox[
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"MWbar", "^", "2"}]]}], "vev"]}], ",", 
       RowBox[{"\[Lambda]", "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"MHbar", "^", "2"}], "/", "2"}], "/", 
         RowBox[{"vev", "^", "2"}]}]}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", "TimingFinish"}], "Input",
 CellLabel->"In[10]:=",ExpressionUUID->"a3fb64df-c9a3-463b-8ec1-91385d5bf73f"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Start 10/6, 17:54\"\>"], "Print",
 CellChangeTimes->{3.840598591322228*^9, 3.840599262342864*^9, 
  3.842524476961603*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"d4764d3e-524e-4f30-90c8-d5b1b0fff438"],

Cell[BoxData["\<\"Finished in: 0.00962692 minutes, at: 10/6, 17:54\"\>"], \
"Print",
 CellChangeTimes->{3.840598591322228*^9, 3.840599262342864*^9, 
  3.84252447753449*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"e1309ab0-35bc-4545-93ce-69039f697e89"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"I", "/", "16"}], "/", 
        RowBox[{"Pi", "^", "2"}]}], "*", "\[CapitalPi]lim"}], "\[Equal]", 
      RowBox[{"2", " ", "I", " ", "fHAZ1t"}]}], ",", "fHAZ1t"}], "]"}], ";"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "rename", " ", "k2", " ", "as", " ", "p", " ", "for", " ", "the", " ", 
    "offshell", " ", "photon"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"towrite", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"fHAZ1t", "/.", 
        RowBox[{"First", "[", "%", "]"}]}], ")"}], "/.", 
      RowBox[{"k1", "\[Rule]", "\[Kappa]1"}]}], "/.", 
     RowBox[{"k2", "\[Rule]", "\[Kappa]2"}]}], "/.", 
    RowBox[{"gL", "->", 
     RowBox[{
      RowBox[{
       RowBox[{"el", "/", "s2w"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"8", 
           RowBox[{"swbar", "^", "2"}]}]}], ")"}], "/", "3"}]}], "-", 
      "gR"}]}]}], "/.", 
   RowBox[{"s2w", "\[Rule]", 
    RowBox[{"2", "cwbar", " ", "swbar"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"str", "=", 
   RowBox[{"OpenWrite", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<fHAZ1t.dat\>\""}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"str", ",", "towrite"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "str", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.840598668059804*^9, 3.840598676520523*^9}, {
  3.8405989318547297`*^9, 3.8405989809638577`*^9}, {3.8405992685476*^9, 
  3.840599268892799*^9}, {3.8405996931729097`*^9, 3.840599693427122*^9}, {
  3.8425243642212152`*^9, 3.842524364415207*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"1aa0175c-64cd-4138-9676-e06c06109aad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["ee", "2"], " ", 
    SuperscriptBox["el", "2"], " ", 
    SuperscriptBox["MTbar", "2"], " ", 
    SuperscriptBox["MZbar", "2"], " ", "Nc", " ", "Qu", " ", 
    RowBox[{"(", 
     RowBox[{"3", "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["swbar", "2"]}]}], ")"}], " ", "vev", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Kallen\[Lambda]", "[", 
        RowBox[{
         RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", 
         RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], "]"}], " ", 
       RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"DiscB", "[", 
        RowBox[{
         RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", "MTbar", ",", 
         "MTbar"}], "]"}], " ", 
       RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"DiscB", "[", 
        RowBox[{
         RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", "MTbar", ",", 
         "MTbar"}], "]"}], " ", 
       RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], "+", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{"2", " ", 
       RowBox[{"DiscB", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", "MTbar", ",", 
         "MTbar"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], "+", 
            RowBox[{"6", " ", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["MTbar", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
          RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["MTbar", "2"]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}]}], ")"}], 
       " ", 
       RowBox[{"ScalarC0", "[", 
        RowBox[{
         RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", 
         RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", "MTbar", ",", 
         "MTbar", ",", "MTbar"}], "]"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"48", " ", "cwbar", " ", 
    SuperscriptBox["MWbar", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["MWbar", "2"]}], "+", 
      SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", "swbar", " ", 
    SuperscriptBox[
     RowBox[{"Kallen\[Lambda]", "[", 
      RowBox[{
       RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", 
       RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", 
       RowBox[{
        RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
        RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], "]"}], "2"]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.840598710817664*^9, {3.8405989395032673`*^9, 3.840598982750922*^9}, 
   3.84059909608103*^9, {3.8405992591005173`*^9, 3.840599271011742*^9}, 
   3.8405996941151133`*^9, 3.84252447767316*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"f295b615-448a-4bc3-ac38-855ce592b221"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "goldstones", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"TimingStart", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"r", "=", 
     RowBox[{"l", "-", "k1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"q", "=", 
     RowBox[{"l", "-", "k1", "-", "k2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"transverse", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["k1", "\[Mu]1"], "\[Rule]", "0"}], ",", 
       RowBox[{
        SubscriptBox["k2", "\[Mu]2"], "\[Rule]", "0"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"GPbub", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"I", "^", "2"}]}], "vev", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", "\[Lambda]"}], "+", 
        RowBox[{
         RowBox[{"g2", "^", "2"}], "\[Xi]"}]}], ")"}], "g1", " ", "g2", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"g1", "^", "2"}], "-", 
          RowBox[{"g2", "^", "2"}]}], ")"}], "/", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"g1", "^", "2"}], "+", 
         RowBox[{"g2", "^", "2"}]}], ")"}]}], 
      RowBox[{"LoopIntegrate", "[", 
       RowBox[{
        SubscriptBox["\[DoubleStruckG]", 
         RowBox[{"\[Mu]1", ",", "\[Mu]2"}]], ",", "l", ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], "]"}]}],
      "/.", "transverse"}]}], "\[IndentingNewLine]", 
   RowBox[{"GPtri1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"I", "^", "4"}]}], "g1", " ", "g2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", "^", "2"}], "-", 
        RowBox[{"g2", "^", "2"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", "\[Lambda]"}], "+", 
        RowBox[{
         RowBox[{"g2", "^", "2"}], " ", "\[Xi]"}]}], ")"}], 
      RowBox[{
       RowBox[{"vev", "/", "4"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"g1", "^", "2"}], "+", 
         RowBox[{"g2", "^", "2"}]}], ")"}]}], 
      RowBox[{"LoopIntegrate", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox[
          RowBox[{"(", 
           RowBox[{"l", "+", "r"}], ")"}], "\[Mu]1"], 
         SubscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "+", "q"}], ")"}], "\[Mu]2"]}], ",", "l", ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], "]"}]}],
      "/.", "transverse"}]}], "\[IndentingNewLine]", 
   RowBox[{"GPtri2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"I", "^", "4"}]}], "g1", " ", "g2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", "^", "2"}], "-", 
        RowBox[{"g2", "^", "2"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", "\[Lambda]"}], "+", 
        RowBox[{
         RowBox[{"g2", "^", "2"}], " ", "\[Xi]"}]}], ")"}], 
      RowBox[{
       RowBox[{"vev", "/", "4"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"g1", "^", "2"}], "+", 
         RowBox[{"g2", "^", "2"}]}], ")"}]}], 
      RowBox[{"LoopIntegrate", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "l"}], "-", "r"}], ")"}], "\[Mu]1"], 
         SubscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "r"}], "-", "q"}], ")"}], "\[Mu]2"]}], ",", "l", ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], "]"}]}],
      "/.", "transverse"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "TimingFinish"}]}]], "Input",
 CellChangeTimes->{{3.83663492788758*^9, 3.8366349553485613`*^9}, {
   3.8366350403216352`*^9, 3.836635173540763*^9}, {3.836635414075705*^9, 
   3.8366355046000032`*^9}, 3.836635536299698*^9, {3.836637498427436*^9, 
   3.8366375007300673`*^9}, {3.8366375432410088`*^9, 3.836637590046405*^9}, {
   3.8366376282695932`*^9, 3.836637653028195*^9}, {3.836637687970729*^9, 
   3.83663774685614*^9}, 3.836637815390674*^9, {3.836637869220429*^9, 
   3.836637913513961*^9}, {3.836639653418337*^9, 3.836639675473057*^9}, {
   3.836639712799999*^9, 3.836639716703463*^9}, {3.8366403028652267`*^9, 
   3.83664034040746*^9}, {3.836640489746653*^9, 3.836640507505069*^9}, {
   3.836640575191244*^9, 3.8366405810223093`*^9}, {3.836640669235993*^9, 
   3.8366406883091593`*^9}, {3.836641118098637*^9, 3.8366411519368353`*^9}, {
   3.836641361186054*^9, 3.836641362624421*^9}, {3.836641416478981*^9, 
   3.836641426710635*^9}, {3.836641457565407*^9, 3.836641464180595*^9}, {
   3.8366414998927*^9, 3.8366415281062603`*^9}, {3.836642333149804*^9, 
   3.8366423360603*^9}, {3.8366426044755287`*^9, 3.8366426598488703`*^9}, {
   3.836642714358987*^9, 3.836642727391926*^9}, 3.83690495707123*^9, {
   3.8369781175883293`*^9, 3.836978128443136*^9}, 3.836983303188274*^9, 
   3.836985510005447*^9, 3.836986840121312*^9, {3.8370666784204683`*^9, 
   3.8370666839536877`*^9}, {3.83706714627248*^9, 3.837067183526724*^9}, {
   3.837067717628408*^9, 3.83706782239863*^9}, 3.8370683019324207`*^9, {
   3.8370686678791513`*^9, 3.837068675789114*^9}, 3.837761548906622*^9, 
   3.838118158705879*^9, 3.838189666151245*^9, 3.839913063764366*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"c257bd55-38f9-4d85-8054-55b486f45fb9"],

Cell[BoxData["\<\"Start 10/6, 17:54\"\>"], "Print",
 CellChangeTimes->{
  3.8369781352022533`*^9, {3.836983284731905*^9, 3.8369833123262377`*^9}, 
   3.836985511965506*^9, 3.8369868405809402`*^9, 3.837051979425507*^9, 
   3.837056445894889*^9, 3.8370671871591177`*^9, {3.837067799051776*^9, 
   3.837067823599525*^9}, 3.8370684091658287`*^9, 3.837068676704979*^9, 
   3.8372221424580708`*^9, 3.837222185912705*^9, 3.837226131676512*^9, 
   3.837754404149577*^9, 3.837761549448018*^9, 3.838116878919718*^9, 
   3.83811815939017*^9, 3.838187401758333*^9, 3.838189671790689*^9, 
   3.838198062812134*^9, 3.838263536934537*^9, 3.838278895072989*^9, 
   3.839490902506536*^9, 3.839498861508305*^9, 3.839568941463016*^9, 
   3.839581103625724*^9, 3.839913064551751*^9, 3.842524477756152*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"412b15ee-a845-4cc3-8827-dc6b0f3c3a34"],

Cell[BoxData[
 FractionBox[
  RowBox[{"g1", " ", "g2", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["g1", "2"], "-", 
     SuperscriptBox["g2", "2"]}], ")"}], " ", "vev", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", "\[Lambda]"}], "+", 
     RowBox[{
      SuperscriptBox["g2", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
   SubscriptBox["\[DoubleStruckG]", 
    RowBox[{"\[Mu]1", ",", "\[Mu]2"}]], " ", 
   RowBox[{"PVB", "[", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"k1", ".", "k1"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"k1", ".", "k2"}]}], "+", 
      RowBox[{"k2", ".", "k2"}]}], ",", 
     RowBox[{"MWbar", " ", 
      SqrtBox["\[Xi]"]}], ",", 
     RowBox[{"MWbar", " ", 
      SqrtBox["\[Xi]"]}]}], "]"}]}], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["g1", "2"], "+", 
     SuperscriptBox["g2", "2"]}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.836635110031932*^9, 3.836635162648302*^9}, {
   3.836635454097149*^9, 3.836635504986794*^9}, 3.8366355368338413`*^9, 
   3.836637502772832*^9, {3.836637553358638*^9, 3.8366375910165377`*^9}, 
   3.836637633144198*^9, 3.836637694396825*^9, {3.8366377271538258`*^9, 
   3.8366377586767817`*^9}, 3.836637816916038*^9, 3.836637871547194*^9, 
   3.836637914084139*^9, 3.836639677705312*^9, 3.83663971781212*^9, {
   3.836640309437374*^9, 3.836640340820551*^9}, {3.836640497921749*^9, 
   3.83664050821202*^9}, 3.836640581509856*^9, 3.836640688742097*^9, {
   3.836641142399387*^9, 3.836641152554554*^9}, 3.836641363730879*^9, {
   3.836641459954336*^9, 3.836641464779002*^9}, {3.836641500306301*^9, 
   3.836641528509857*^9}, 3.836642336471445*^9, {3.8366426188711243`*^9, 
   3.8366426604828978`*^9}, {3.8366427163924723`*^9, 3.836642728078272*^9}, 
   3.8368892343910923`*^9, 3.836904957764996*^9, 3.836977768838105*^9, 
   3.8369781352573547`*^9, {3.8369832847840767`*^9, 3.836983312407158*^9}, 
   3.836985512020698*^9, 3.836986840661335*^9, 3.837051979516695*^9, 
   3.837056445979735*^9, 3.8370671871642237`*^9, {3.837067799118774*^9, 
   3.837067823642623*^9}, 3.837068409209873*^9, 3.83706867675439*^9, 
   3.837222142505927*^9, 3.837222185958826*^9, 3.837226131727046*^9, 
   3.837754404216752*^9, 3.837761549493127*^9, 3.83811687897149*^9, 
   3.8381181594406652`*^9, 3.838187401806096*^9, 3.8381896717933187`*^9, 
   3.838198062865438*^9, 3.8382635369406548`*^9, 3.838278895138129*^9, 
   3.839490902559341*^9, 3.8394988615617733`*^9, 3.839568941471744*^9, 
   3.839581103678522*^9, 3.83991306460116*^9, 3.842524477823469*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"23046a97-41b9-4ddc-b94e-3a1259965db4"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["g1", "2"], "+", 
       SuperscriptBox["g2", "2"]}], ")"}]}]], 
   RowBox[{"g1", " ", "g2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g1", "2"], "-", 
      SuperscriptBox["g2", "2"]}], ")"}], " ", "vev", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "\[Lambda]"}], "+", 
      RowBox[{
       SuperscriptBox["g2", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k1", "\[Mu]2"], " ", 
       SubscriptBox["k2", "\[Mu]1"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "0", ",", "1", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "0", ",", "2", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "1", ",", "1", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[DoubleStruckG]", 
        RowBox[{"\[Mu]1", ",", "\[Mu]2"}]], " ", 
       RowBox[{"PVC", "[", 
        RowBox[{"1", ",", "0", ",", "0", ",", 
         RowBox[{"k1", ".", "k1"}], ",", 
         RowBox[{"k2", ".", "k2"}], ",", 
         RowBox[{
          RowBox[{"k1", ".", "k1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"k1", ".", "k2"}]}], "+", 
          RowBox[{"k2", ".", "k2"}]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.836635110031932*^9, 3.836635162648302*^9}, {
   3.836635454097149*^9, 3.836635504986794*^9}, 3.8366355368338413`*^9, 
   3.836637502772832*^9, {3.836637553358638*^9, 3.8366375910165377`*^9}, 
   3.836637633144198*^9, 3.836637694396825*^9, {3.8366377271538258`*^9, 
   3.8366377586767817`*^9}, 3.836637816916038*^9, 3.836637871547194*^9, 
   3.836637914084139*^9, 3.836639677705312*^9, 3.83663971781212*^9, {
   3.836640309437374*^9, 3.836640340820551*^9}, {3.836640497921749*^9, 
   3.83664050821202*^9}, 3.836640581509856*^9, 3.836640688742097*^9, {
   3.836641142399387*^9, 3.836641152554554*^9}, 3.836641363730879*^9, {
   3.836641459954336*^9, 3.836641464779002*^9}, {3.836641500306301*^9, 
   3.836641528509857*^9}, 3.836642336471445*^9, {3.8366426188711243`*^9, 
   3.8366426604828978`*^9}, {3.8366427163924723`*^9, 3.836642728078272*^9}, 
   3.8368892343910923`*^9, 3.836904957764996*^9, 3.836977768838105*^9, 
   3.8369781352573547`*^9, {3.8369832847840767`*^9, 3.836983312407158*^9}, 
   3.836985512020698*^9, 3.836986840661335*^9, 3.837051979516695*^9, 
   3.837056445979735*^9, 3.8370671871642237`*^9, {3.837067799118774*^9, 
   3.837067823642623*^9}, 3.837068409209873*^9, 3.83706867675439*^9, 
   3.837222142505927*^9, 3.837222185958826*^9, 3.837226131727046*^9, 
   3.837754404216752*^9, 3.837761549493127*^9, 3.83811687897149*^9, 
   3.8381181594406652`*^9, 3.838187401806096*^9, 3.8381896717933187`*^9, 
   3.838198062865438*^9, 3.8382635369406548`*^9, 3.838278895138129*^9, 
   3.839490902559341*^9, 3.8394988615617733`*^9, 3.839568941471744*^9, 
   3.839581103678522*^9, 3.83991306460116*^9, 3.8425244778288383`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"310380cb-3909-4bd9-b597-85db1c1e7d5e"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["g1", "2"], "+", 
       SuperscriptBox["g2", "2"]}], ")"}]}]], 
   RowBox[{"g1", " ", "g2", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g1", "2"], "-", 
      SuperscriptBox["g2", "2"]}], ")"}], " ", "vev", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", "\[Lambda]"}], "+", 
      RowBox[{
       SuperscriptBox["g2", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k1", "\[Mu]2"], " ", 
       SubscriptBox["k2", "\[Mu]1"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "0", ",", "1", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "0", ",", "2", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "1", ",", "1", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[DoubleStruckG]", 
        RowBox[{"\[Mu]1", ",", "\[Mu]2"}]], " ", 
       RowBox[{"PVC", "[", 
        RowBox[{"1", ",", "0", ",", "0", ",", 
         RowBox[{"k1", ".", "k1"}], ",", 
         RowBox[{"k2", ".", "k2"}], ",", 
         RowBox[{
          RowBox[{"k1", ".", "k1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"k1", ".", "k2"}]}], "+", 
          RowBox[{"k2", ".", "k2"}]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.836635110031932*^9, 3.836635162648302*^9}, {
   3.836635454097149*^9, 3.836635504986794*^9}, 3.8366355368338413`*^9, 
   3.836637502772832*^9, {3.836637553358638*^9, 3.8366375910165377`*^9}, 
   3.836637633144198*^9, 3.836637694396825*^9, {3.8366377271538258`*^9, 
   3.8366377586767817`*^9}, 3.836637816916038*^9, 3.836637871547194*^9, 
   3.836637914084139*^9, 3.836639677705312*^9, 3.83663971781212*^9, {
   3.836640309437374*^9, 3.836640340820551*^9}, {3.836640497921749*^9, 
   3.83664050821202*^9}, 3.836640581509856*^9, 3.836640688742097*^9, {
   3.836641142399387*^9, 3.836641152554554*^9}, 3.836641363730879*^9, {
   3.836641459954336*^9, 3.836641464779002*^9}, {3.836641500306301*^9, 
   3.836641528509857*^9}, 3.836642336471445*^9, {3.8366426188711243`*^9, 
   3.8366426604828978`*^9}, {3.8366427163924723`*^9, 3.836642728078272*^9}, 
   3.8368892343910923`*^9, 3.836904957764996*^9, 3.836977768838105*^9, 
   3.8369781352573547`*^9, {3.8369832847840767`*^9, 3.836983312407158*^9}, 
   3.836985512020698*^9, 3.836986840661335*^9, 3.837051979516695*^9, 
   3.837056445979735*^9, 3.8370671871642237`*^9, {3.837067799118774*^9, 
   3.837067823642623*^9}, 3.837068409209873*^9, 3.83706867675439*^9, 
   3.837222142505927*^9, 3.837222185958826*^9, 3.837226131727046*^9, 
   3.837754404216752*^9, 3.837761549493127*^9, 3.83811687897149*^9, 
   3.8381181594406652`*^9, 3.838187401806096*^9, 3.8381896717933187`*^9, 
   3.838198062865438*^9, 3.8382635369406548`*^9, 3.838278895138129*^9, 
   3.839490902559341*^9, 3.8394988615617733`*^9, 3.839568941471744*^9, 
   3.839581103678522*^9, 3.83991306460116*^9, 3.842524477902484*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"41c3ffb0-2a99-46d2-ba40-0b6d4ad07678"],

Cell[BoxData["\<\"Finished in: 0.00174342 minutes, at: 10/6, 17:54\"\>"], \
"Print",
 CellChangeTimes->{
  3.8369781352022533`*^9, {3.836983284731905*^9, 3.8369833123262377`*^9}, 
   3.836985511965506*^9, 3.8369868405809402`*^9, 3.837051979425507*^9, 
   3.837056445894889*^9, 3.8370671871591177`*^9, {3.837067799051776*^9, 
   3.837067823599525*^9}, 3.8370684091658287`*^9, 3.837068676704979*^9, 
   3.8372221424580708`*^9, 3.837222185912705*^9, 3.837226131676512*^9, 
   3.837754404149577*^9, 3.837761549448018*^9, 3.838116878919718*^9, 
   3.83811815939017*^9, 3.838187401758333*^9, 3.838189671790689*^9, 
   3.838198062812134*^9, 3.838263536934537*^9, 3.838278895072989*^9, 
   3.839490902506536*^9, 3.839498861508305*^9, 3.839568941463016*^9, 
   3.839581103625724*^9, 3.839913064551751*^9, 3.8425244779060087`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"afc24683-bed3-4c99-9c57-80f13aa22fbf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "ghosts", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"TimingStart", "\[IndentingNewLine]", 
   RowBox[{"upbub", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "*", 
      RowBox[{"I", "^", "2"}], "g1", " ", 
      RowBox[{"g2", "^", "5"}], " ", "vev", " ", 
      RowBox[{"\[Xi]", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"g1", "^", "2"}], "+", 
         RowBox[{"g2", "^", "2"}]}], ")"}]}], 
      SubscriptBox["\[DoubleStruckG]", 
       RowBox[{"\[Mu]1", ",", "\[Mu]2"}]], 
      RowBox[{"LoopIntegrate", "[", 
       RowBox[{"1", ",", "l", ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], "]"}]}],
      "/.", "transverse"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"umbub", "=", "upbub"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"uptri1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "*", 
      RowBox[{"I", "^", "4"}], "g1", " ", 
      RowBox[{"g2", "^", "5"}], " ", "vev", " ", 
      RowBox[{
       RowBox[{"\[Xi]", "/", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"g1", "^", "2"}], "+", 
         RowBox[{"g2", "^", "2"}]}], ")"}]}], 
      RowBox[{"LoopIntegrate", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox[
          RowBox[{"(", 
           RowBox[{"l", "+", "r"}], ")"}], "\[Mu]1"], 
         SubscriptBox[
          RowBox[{"(", 
           RowBox[{"r", "+", "q"}], ")"}], "\[Mu]2"]}], ",", "l", ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], "]"}]}],
      "/.", "transverse"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"umtri1", "=", "uptri1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"uptri2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "*", 
      RowBox[{"I", "^", "4"}], "g1", " ", 
      RowBox[{"g2", "^", "5"}], " ", "vev", " ", 
      RowBox[{
       RowBox[{"\[Xi]", "/", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"g1", "^", "2"}], "+", 
         RowBox[{"g2", "^", "2"}]}], ")"}]}], 
      RowBox[{"LoopIntegrate", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "l"}], "-", "r"}], ")"}], "\[Mu]1"], 
         SubscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "r"}], "-", "q"}], ")"}], "\[Mu]2"]}], ",", "l", ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], "]"}]}],
      "/.", "transverse"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"umtri2", "=", "uptri2"}], ";"}], "\[IndentingNewLine]", 
   "TimingFinish"}]}]], "Input",
 CellChangeTimes->{{3.837069512461087*^9, 3.837069574858423*^9}, {
  3.837069661311578*^9, 3.837069664798736*^9}, {3.837069887200314*^9, 
  3.8370699154707336`*^9}, {3.837070033793518*^9, 3.837070034272855*^9}, {
  3.8370700760720463`*^9, 3.8370700785431004`*^9}, {3.83707015516531*^9, 
  3.837070180961513*^9}, {3.837070275831102*^9, 3.8370702941811438`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"4b81a2cb-3d5f-480b-a8f7-1dadea37f7f5"],

Cell[BoxData["\<\"Start 10/6, 17:54\"\>"], "Print",
 CellChangeTimes->{{3.8370695670616207`*^9, 3.837069575063678*^9}, 
   3.837069665515407*^9, 3.837069917361683*^9, 3.837070035160475*^9, 
   3.837070079012113*^9, 3.8370702948132477`*^9, {3.837222163985868*^9, 
   3.837222187156921*^9}, 3.837226184029996*^9, 3.8377544044219913`*^9, 
   3.837761551234136*^9, 3.838116879916327*^9, 3.8381181606756697`*^9, 
   3.838187402582176*^9, 3.838189672770486*^9, 3.838198064049406*^9, 
   3.8382635383844976`*^9, 3.838278895916532*^9, 3.839490903432707*^9, 
   3.8394988622410393`*^9, 3.8395689417359667`*^9, 3.839581107563574*^9, 
   3.839913066810774*^9, 3.842524479011828*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"11dba22d-2455-4ddd-8672-4dded3fece78"],

Cell[BoxData[
 FractionBox[
  RowBox[{"g1", " ", 
   SuperscriptBox["g2", "5"], " ", "vev", " ", "\[Xi]", " ", 
   SubscriptBox["\[DoubleStruckG]", 
    RowBox[{"\[Mu]1", ",", "\[Mu]2"}]], " ", 
   RowBox[{"PVB", "[", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"k1", ".", "k1"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"k1", ".", "k2"}]}], "+", 
      RowBox[{"k2", ".", "k2"}]}], ",", 
     RowBox[{"MWbar", " ", 
      SqrtBox["\[Xi]"]}], ",", 
     RowBox[{"MWbar", " ", 
      SqrtBox["\[Xi]"]}]}], "]"}]}], 
  RowBox[{
   SuperscriptBox["g1", "2"], "+", 
   SuperscriptBox["g2", "2"]}]]], "Output",
 CellChangeTimes->{{3.837069567062942*^9, 3.837069575065186*^9}, 
   3.837069665516677*^9, 3.837069917362748*^9, 3.83707003516173*^9, 
   3.837070079013172*^9, 3.8370702948143787`*^9, {3.837222164017972*^9, 
   3.837222187162355*^9}, 3.8372261840315037`*^9, 3.837754404486706*^9, 
   3.837761551257534*^9, 3.838116879917762*^9, 3.8381181606771603`*^9, 
   3.838187402589122*^9, 3.838189672772353*^9, 3.83819806405125*^9, 
   3.838263538386092*^9, 3.838278895976346*^9, 3.839490903437992*^9, 
   3.8394988622430067`*^9, 3.839568941738628*^9, 3.8395811075939083`*^9, 
   3.83991306683569*^9, 3.842524479014709*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"8dbf3e12-66cf-4d07-8e62-ce01b074a862"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["g1", "2"], "+", 
       SuperscriptBox["g2", "2"]}], ")"}]}]], 
   RowBox[{"g1", " ", 
    SuperscriptBox["g2", "5"], " ", "vev", " ", "\[Xi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k1", "\[Mu]2"], " ", 
       SubscriptBox["k2", "\[Mu]1"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "0", ",", "1", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "0", ",", "2", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "1", ",", "1", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[DoubleStruckG]", 
        RowBox[{"\[Mu]1", ",", "\[Mu]2"}]], " ", 
       RowBox[{"PVC", "[", 
        RowBox[{"1", ",", "0", ",", "0", ",", 
         RowBox[{"k1", ".", "k1"}], ",", 
         RowBox[{"k2", ".", "k2"}], ",", 
         RowBox[{
          RowBox[{"k1", ".", "k1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"k1", ".", "k2"}]}], "+", 
          RowBox[{"k2", ".", "k2"}]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.837069567062942*^9, 3.837069575065186*^9}, 
   3.837069665516677*^9, 3.837069917362748*^9, 3.83707003516173*^9, 
   3.837070079013172*^9, 3.8370702948143787`*^9, {3.837222164017972*^9, 
   3.837222187162355*^9}, 3.8372261840315037`*^9, 3.837754404486706*^9, 
   3.837761551257534*^9, 3.838116879917762*^9, 3.8381181606771603`*^9, 
   3.838187402589122*^9, 3.838189672772353*^9, 3.83819806405125*^9, 
   3.838263538386092*^9, 3.838278895976346*^9, 3.839490903437992*^9, 
   3.8394988622430067`*^9, 3.839568941738628*^9, 3.8395811075939083`*^9, 
   3.83991306683569*^9, 3.842524479083475*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"983bd25e-7bef-4018-b99c-bdb2f52aa490"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["g1", "2"], "+", 
       SuperscriptBox["g2", "2"]}], ")"}]}]], 
   RowBox[{"g1", " ", 
    SuperscriptBox["g2", "5"], " ", "vev", " ", "\[Xi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["k1", "\[Mu]2"], " ", 
       SubscriptBox["k2", "\[Mu]1"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "0", ",", "1", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "0", ",", "2", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"PVC", "[", 
           RowBox[{"0", ",", "1", ",", "1", ",", 
            RowBox[{"k1", ".", "k1"}], ",", 
            RowBox[{"k2", ".", "k2"}], ",", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}], ",", 
            RowBox[{"MWbar", " ", 
             SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SubscriptBox["\[DoubleStruckG]", 
        RowBox[{"\[Mu]1", ",", "\[Mu]2"}]], " ", 
       RowBox[{"PVC", "[", 
        RowBox[{"1", ",", "0", ",", "0", ",", 
         RowBox[{"k1", ".", "k1"}], ",", 
         RowBox[{"k2", ".", "k2"}], ",", 
         RowBox[{
          RowBox[{"k1", ".", "k1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"k1", ".", "k2"}]}], "+", 
          RowBox[{"k2", ".", "k2"}]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{{3.837069567062942*^9, 3.837069575065186*^9}, 
   3.837069665516677*^9, 3.837069917362748*^9, 3.83707003516173*^9, 
   3.837070079013172*^9, 3.8370702948143787`*^9, {3.837222164017972*^9, 
   3.837222187162355*^9}, 3.8372261840315037`*^9, 3.837754404486706*^9, 
   3.837761551257534*^9, 3.838116879917762*^9, 3.8381181606771603`*^9, 
   3.838187402589122*^9, 3.838189672772353*^9, 3.83819806405125*^9, 
   3.838263538386092*^9, 3.838278895976346*^9, 3.839490903437992*^9, 
   3.8394988622430067`*^9, 3.839568941738628*^9, 3.8395811075939083`*^9, 
   3.83991306683569*^9, 3.842524479090845*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"d4f8a138-6798-4712-a6a7-8d5d23655574"],

Cell[BoxData["\<\"Finished in: 0.00123245 minutes, at: 10/6, 17:54\"\>"], \
"Print",
 CellChangeTimes->{{3.8370695670616207`*^9, 3.837069575063678*^9}, 
   3.837069665515407*^9, 3.837069917361683*^9, 3.837070035160475*^9, 
   3.837070079012113*^9, 3.8370702948132477`*^9, {3.837222163985868*^9, 
   3.837222187156921*^9}, 3.837226184029996*^9, 3.8377544044219913`*^9, 
   3.837761551234136*^9, 3.838116879916327*^9, 3.8381181606756697`*^9, 
   3.838187402582176*^9, 3.838189672770486*^9, 3.838198064049406*^9, 
   3.8382635383844976`*^9, 3.838278895916532*^9, 3.839490903432707*^9, 
   3.8394988622410393`*^9, 3.8395689417359667`*^9, 3.839581107563574*^9, 
   3.839913066810774*^9, 3.8425244790960093`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"2a1d5389-ca61-4ea8-96d7-a0bf29c61a29"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"single", " ", "internal", " ", "W"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"TimingStart", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"num", "=", 
     RowBox[{
      RowBox[{"Contract", "[", 
       RowBox[{
        SubscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "l"}], "+", "q"}], ")"}], "\[Rho]"], 
        SubscriptBox["\[DoubleStruckG]", 
         RowBox[{"\[Sigma]1", ",", "\[Mu]2"}]], 
        SubscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "r"}], "-", "l"}], ")"}], "\[Mu]1"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"aa", " ", 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Rho]", ",", "\[Sigma]1"}]]}], "-", 
          RowBox[{"bb", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Xi]"}], ")"}], 
           SubscriptBox["q", "\[Sigma]1"], 
           SubscriptBox["q", "\[Rho]"]}]}], ")"}]}], "]"}], "/.", 
      "transverse"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mix1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "I"}], ")"}], "^", "4"}], 
       RowBox[{"I", "^", "2"}], "g1", " ", 
       RowBox[{
        RowBox[{"g2", "^", "3"}], "/", "2"}], " ", "vev", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num", ",", "aa"}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}]}], "]"}], "+", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num", ",", "bb"}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}]}], ")"}]}], "/.", "transverse"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mix2", "=", "mix1"}], ";"}], "\[IndentingNewLine]", 
   "TimingFinish"}]}]], "Input",
 CellChangeTimes->{{3.8370719262784567`*^9, 3.837072101070772*^9}, {
  3.837072155917296*^9, 3.837072157700399*^9}, {3.8370724558183193`*^9, 
  3.837072485872588*^9}, {3.8370729710783377`*^9, 3.837072979197316*^9}, {
  3.837226226263824*^9, 3.837226229062955*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"ccc262b0-0a7a-43f6-9091-22ed537bafb6"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Start 10/6, 17:54\"\>"], "Print",
 CellChangeTimes->{
  3.837072102974045*^9, 3.837072158122664*^9, 3.837072458525908*^9, 
   3.837072609121978*^9, {3.837072974971449*^9, 3.8370729794926367`*^9}, {
   3.8372221717942*^9, 3.837222190755219*^9}, {3.837226201030649*^9, 
   3.837226229763116*^9}, 3.837754404632209*^9, 3.837761553127819*^9, 
   3.838116881209638*^9, 3.8381181616588163`*^9, 3.838187405179781*^9, 
   3.838189681571127*^9, 3.838198065070615*^9, 3.838263539694841*^9, 
   3.838278898731653*^9, 3.8394909039996967`*^9, 3.839498863171815*^9, 
   3.839568946584228*^9, 3.8395811083919077`*^9, 3.839913071382408*^9, 
   3.8425244801534986`*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"81c76fa6-8b10-4d10-91e0-301e1023effe"],

Cell[BoxData["\<\"Finished in: 0.00135722 minutes, at: 10/6, 17:54\"\>"], \
"Print",
 CellChangeTimes->{
  3.837072102974045*^9, 3.837072158122664*^9, 3.837072458525908*^9, 
   3.837072609121978*^9, {3.837072974971449*^9, 3.8370729794926367`*^9}, {
   3.8372221717942*^9, 3.837222190755219*^9}, {3.837226201030649*^9, 
   3.837226229763116*^9}, 3.837754404632209*^9, 3.837761553127819*^9, 
   3.838116881209638*^9, 3.8381181616588163`*^9, 3.838187405179781*^9, 
   3.838189681571127*^9, 3.838198065070615*^9, 3.838263539694841*^9, 
   3.838278898731653*^9, 3.8394909039996967`*^9, 3.839498863171815*^9, 
   3.839568946584228*^9, 3.8395811083919077`*^9, 3.839913071382408*^9, 
   3.842524480197069*^9},
 CellLabel->
  "During evaluation of \
In[34]:=",ExpressionUUID->"fc476b00-08a6-4fcb-8f0a-24b9757617ef"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"two", " ", "internal", " ", "W"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{"TimingStart", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"num2", "=", 
     RowBox[{
      RowBox[{"Contract", "[", 
       RowBox[{
        SubscriptBox["\[DoubleStruckG]", 
         RowBox[{"\[Beta]", ",", "\[Mu]2"}]], 
        SubscriptBox[
         RowBox[{"(", 
          RowBox[{"q", "-", "l"}], ")"}], "\[Rho]"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[Xi]"}], " ", 
              SubscriptBox["k1", "\[Sigma]1"]}], "+", 
             RowBox[{"\[Xi]", " ", 
              SubscriptBox["r", "\[Sigma]1"]}], "-", 
             SubscriptBox["l", "\[Sigma]1"]}], ")"}], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Alpha]", ",", "\[Mu]1"}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Xi]", " ", 
              SubscriptBox["l", "\[Alpha]"]}], "+", 
             RowBox[{"\[Xi]", " ", 
              SubscriptBox["k1", "\[Alpha]"]}], "-", 
             SubscriptBox["r", "\[Alpha]"]}], ")"}], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Sigma]1", ",", "\[Mu]1"}]]}], "+", 
          RowBox[{"\[Xi]", " ", 
           SubscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "r"}], "-", "l"}], ")"}], "\[Mu]1"], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Alpha]", ",", "\[Sigma]1"}]]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"aa", " ", 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Rho]", ",", "\[Sigma]1"}]]}], "-", 
          RowBox[{"bb", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Xi]"}], ")"}], 
           SubscriptBox["l", "\[Rho]"], 
           SubscriptBox["l", "\[Sigma]1"]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"cc", " ", 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}]]}], "-", 
          RowBox[{"dd", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Xi]"}], ")"}], 
           SubscriptBox["r", "\[Alpha]"], 
           SubscriptBox["r", "\[Beta]"]}]}], ")"}]}], "]"}], "/.", 
      "transverse"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mix21", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"I", "^", "2"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "I"}], ")"}], "^", "2"}], " ", "g1", " ", 
       RowBox[{"g2", "^", "3"}], " ", 
       RowBox[{
        RowBox[{"vev", "/", "2"}], "/", "\[Xi]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"aa", " ", "cc"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}], "+", "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"aa", " ", "dd"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}], "+", "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"bb", " ", "cc"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}], "+", "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"bb", " ", "dd"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}]}], ")"}]}], "/.", "transverse"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mix21xi1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"I", "^", "2"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "I"}], ")"}], "^", "2"}], " ", "g1", " ", 
        RowBox[{"g2", "^", "3"}], " ", 
        RowBox[{
         RowBox[{"vev", "/", "2"}], "/", "\[Xi]"}], 
        RowBox[{"(", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"aa", " ", "cc"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}], ")"}]}], "/.", 
       RowBox[{"\[Xi]", "\[Rule]", "1"}]}], "/.", "transverse"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"num3", "=", 
     RowBox[{
      RowBox[{"Contract", "[", 
       RowBox[{
        SubscriptBox["\[DoubleStruckG]", 
         RowBox[{"\[Beta]", ",", "\[Mu]2"}]], 
        SubscriptBox[
         RowBox[{"(", 
          RowBox[{"q", "-", "l"}], ")"}], "\[Rho]"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[Xi]"}], " ", 
              SubscriptBox["k1", "\[Alpha]"]}], "-", 
             RowBox[{"\[Xi]", " ", 
              SubscriptBox["l", "\[Alpha]"]}], "+", 
             SubscriptBox["r", "\[Alpha]"]}], ")"}], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Sigma]1", ",", "\[Mu]1"}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[Xi]"}], " ", 
              SubscriptBox["r", "\[Sigma]1"]}], "+", 
             RowBox[{"\[Xi]", " ", 
              SubscriptBox["k1", "\[Sigma]1"]}], "+", 
             SubscriptBox["l", "\[Sigma]1"]}], ")"}], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Alpha]", ",", "\[Mu]1"}]]}], "+", 
          RowBox[{"\[Xi]", " ", 
           SubscriptBox[
            RowBox[{"(", 
             RowBox[{"l", "+", "r"}], ")"}], "\[Mu]1"], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Alpha]", ",", "\[Sigma]1"}]]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"aa", " ", 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Rho]", ",", "\[Sigma]1"}]]}], "-", 
          RowBox[{"bb", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Xi]"}], ")"}], 
           SubscriptBox["l", "\[Rho]"], 
           SubscriptBox["l", "\[Sigma]1"]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"cc", " ", 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Alpha]", ",", "\[Beta]"}]]}], "-", 
          RowBox[{"dd", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Xi]"}], ")"}], 
           SubscriptBox["r", "\[Alpha]"], 
           SubscriptBox["r", "\[Beta]"]}]}], ")"}]}], "]"}], "/.", 
      "transverse"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mix22", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "I"}], ")"}], "^", "3"}], "I", " ", "g1", " ", 
       RowBox[{"g2", "^", "3"}], " ", 
       RowBox[{
        RowBox[{"vev", "/", "2"}], "/", "\[Xi]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num3", ",", 
             RowBox[{"aa", " ", "cc"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}], "+", "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num3", ",", 
             RowBox[{"aa", " ", "dd"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}], "+", "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num3", ",", 
             RowBox[{"bb", " ", "cc"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}], "+", "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num3", ",", 
             RowBox[{"bb", " ", "dd"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}]}], ")"}]}], "/.", "transverse"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mix22xi1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "I"}], ")"}], "^", "3"}], "I", " ", "g1", " ", 
        RowBox[{"g2", "^", "3"}], " ", 
        RowBox[{
         RowBox[{"vev", "/", "2"}], "/", "\[Xi]"}], " ", 
        RowBox[{"(", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num3", ",", 
             RowBox[{"aa", " ", "cc"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}], ")"}]}], "/.", 
       RowBox[{"\[Xi]", "\[Rule]", "1"}]}], "/.", "transverse"}]}], ";"}], 
   "\[IndentingNewLine]", "TimingFinish"}]}]], "Input",
 CellChangeTimes->{{3.837227211474019*^9, 3.8372274950539083`*^9}, {
   3.83723884861578*^9, 3.837238870123506*^9}, {3.83723892697031*^9, 
   3.837238935961038*^9}, {3.837239052477666*^9, 3.837239098194824*^9}, {
   3.837239428357963*^9, 3.837239431341234*^9}, 3.8372397570574417`*^9, 
   3.83724079203258*^9, 3.837240825983265*^9, {3.837240886020072*^9, 
   3.837240897084268*^9}, {3.837241089047423*^9, 3.837241092379829*^9}, {
   3.837241253221046*^9, 3.8372415139037247`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"60f674dc-209e-4685-b876-bbf8dbc9f685"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Start 10/6, 17:54\"\>"], "Print",
 CellChangeTimes->{
  3.837227368252233*^9, 3.837227497368236*^9, 3.837238870600868*^9, 
   3.83723893631812*^9, {3.837239052870882*^9, 3.8372390992042913`*^9}, 
   3.837239431818624*^9, 3.837239767211376*^9, 3.837240382544456*^9, 
   3.837240793056212*^9, 3.837240826362752*^9, {3.8372408922278214`*^9, 
   3.8372408973764677`*^9}, {3.8372414223079987`*^9, 
   3.8372414328976593`*^9}, {3.837241510558975*^9, 3.837241514342774*^9}, 
   3.83775440699006*^9, 3.8377615546267567`*^9, 3.83811688286863*^9, 
   3.8381181624918528`*^9, 3.838187407510331*^9, 3.838189682556891*^9, 
   3.838198066154338*^9, 3.838263540688097*^9, 3.838278900278281*^9, 
   3.839490904964305*^9, 3.839498864040811*^9, 3.839568947449316*^9, 
   3.8395811099613333`*^9, 3.839913074818964*^9, 3.842524481034751*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"02dee7a8-da42-48fb-b680-84e69fb3f497"],

Cell[BoxData["\<\"Finished in: 0.0194896 minutes, at: 10/6, 17:54\"\>"], \
"Print",
 CellChangeTimes->{
  3.837227368252233*^9, 3.837227497368236*^9, 3.837238870600868*^9, 
   3.83723893631812*^9, {3.837239052870882*^9, 3.8372390992042913`*^9}, 
   3.837239431818624*^9, 3.837239767211376*^9, 3.837240382544456*^9, 
   3.837240793056212*^9, 3.837240826362752*^9, {3.8372408922278214`*^9, 
   3.8372408973764677`*^9}, {3.8372414223079987`*^9, 
   3.8372414328976593`*^9}, {3.837241510558975*^9, 3.837241514342774*^9}, 
   3.83775440699006*^9, 3.8377615546267567`*^9, 3.83811688286863*^9, 
   3.8381181624918528`*^9, 3.838187407510331*^9, 3.838189682556891*^9, 
   3.838198066154338*^9, 3.838263540688097*^9, 3.838278900278281*^9, 
   3.839490904964305*^9, 3.839498864040811*^9, 3.839568947449316*^9, 
   3.8395811099613333`*^9, 3.839913074818964*^9, 3.8425244822038927`*^9},
 CellLabel->
  "During evaluation of \
In[39]:=",ExpressionUUID->"c3fdb29c-4853-4936-bc02-dc4ed4cd1a54"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "Ws", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"num4", "=", 
     RowBox[{
      RowBox[{"Contract", "[", 
       RowBox[{
        SubscriptBox["\[DoubleStruckG]", 
         RowBox[{"\[Mu]7", ",", "\[Mu]8"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[Xi]"}], " ", 
              SubscriptBox["k1", "\[Mu]9"]}], "+", 
             RowBox[{"\[Xi]", " ", 
              SubscriptBox["r", "\[Mu]9"]}], "-", 
             SubscriptBox["l", "\[Mu]9"]}], ")"}], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]1", ",", "\[Mu]4"}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Xi]", " ", 
              SubscriptBox["l", "\[Mu]4"]}], "+", 
             RowBox[{"\[Xi]", " ", 
              SubscriptBox["k1", "\[Mu]4"]}], "-", 
             SubscriptBox["r", "\[Mu]4"]}], ")"}], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]9", ",", "\[Mu]1"}]]}], "+", 
          RowBox[{"\[Xi]", 
           SubscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "r"}], "-", "l"}], ")"}], "\[Mu]1"], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]4", ",", "\[Mu]9"}]]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[Xi]"}], " ", 
              SubscriptBox["q", "\[Mu]2"]}], "-", 
             RowBox[{"\[Xi]", " ", 
              SubscriptBox["r", "\[Mu]2"]}]}], ")"}], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]5", ",", "\[Mu]6"}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[Xi]"}], " ", 
              SubscriptBox["k2", "\[Mu]5"]}], "+", 
             RowBox[{"\[Xi]", " ", 
              SubscriptBox["q", "\[Mu]5"]}], "-", 
             SubscriptBox["r", "\[Mu]5"]}], ")"}], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]2", ",", "\[Mu]6"}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Xi]", " ", 
              SubscriptBox["r", "\[Mu]6"]}], "+", 
             RowBox[{"\[Xi]", " ", 
              SubscriptBox["k2", "\[Mu]6"]}], "-", 
             SubscriptBox["q", "\[Mu]6"]}], ")"}], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]2", ",", "\[Mu]5"}]]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"aa", " ", 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]8", ",", "\[Mu]9"}]]}], "-", 
          RowBox[{"bb", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Xi]"}], ")"}], " ", 
           SubscriptBox["l", "\[Mu]8"], 
           SubscriptBox["l", "\[Mu]9"]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"cc", " ", 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]4", ",", "\[Mu]5"}]]}], "-", 
          RowBox[{"dd", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Xi]"}], ")"}], 
           SubscriptBox["r", "\[Mu]4"], 
           SubscriptBox["r", "\[Mu]5"]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ee", " ", 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]6", ",", "\[Mu]7"}]]}], "-", 
          RowBox[{"ff", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Xi]"}], ")"}], 
           SubscriptBox["q", "\[Mu]7"], 
           SubscriptBox["q", "\[Mu]6"]}]}], ")"}]}], "]"}], "/.", 
      "transverse"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Wtri1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "I"}], ")"}], "^", "4"}], "g1", " ", 
       RowBox[{"g2", "^", "5"}], " ", 
       RowBox[{
        RowBox[{
         RowBox[{"vev", "/", "2"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g1", "^", "2"}], "+", 
           RowBox[{"g2", "^", "2"}]}], ")"}]}], "/", 
        RowBox[{"\[Xi]", "^", "2"}]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num4", ",", 
             RowBox[{"aa", " ", "cc", " ", "ee"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num4", ",", 
             RowBox[{"bb", " ", "cc", " ", "ee"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num4", ",", 
             RowBox[{"aa", " ", "dd", " ", "ee"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num4", ",", 
             RowBox[{"aa", " ", "cc", " ", "ff"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}], "+", "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num4", ",", 
             RowBox[{"bb", " ", "dd", " ", "ee"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num4", ",", 
             RowBox[{"bb", " ", "cc", " ", "ff"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}], "+", "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num4", ",", 
             RowBox[{"aa", " ", "dd", " ", "ff"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}], "+", "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num4", ",", 
             RowBox[{"bb", " ", "dd", " ", "ff"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}]}], ")"}]}], "/.", "transverse"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Wtri1xi1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "I"}], ")"}], "^", "4"}], "g1", " ", 
        RowBox[{"g2", "^", "5"}], " ", 
        RowBox[{
         RowBox[{
          RowBox[{"vev", "/", "2"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"g1", "^", "2"}], "+", 
            RowBox[{"g2", "^", "2"}]}], ")"}]}], "/", 
         RowBox[{"\[Xi]", "^", "2"}]}], 
        RowBox[{"(", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num4", ",", 
             RowBox[{"aa", " ", "cc", " ", "ee"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}]}], "]"}], ")"}]}], "/.", 
       RowBox[{"\[Xi]", "\[Rule]", "1"}]}], "/.", "transverse"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"num5", "=", 
     RowBox[{
      RowBox[{"Contract", "[", 
       RowBox[{
        SubscriptBox["\[DoubleStruckG]", 
         RowBox[{"\[Mu]7", ",", "\[Mu]8"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[Xi]"}], " ", 
              SubscriptBox["k1", "\[Mu]4"]}], "-", 
             RowBox[{"\[Xi]", " ", 
              SubscriptBox["l", "\[Mu]4"]}], "+", 
             SubscriptBox["r", "\[Mu]4"]}], ")"}], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]1", ",", "\[Mu]9"}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[Xi]"}], " ", 
              SubscriptBox["r", "\[Mu]9"]}], "+", 
             RowBox[{"\[Xi]", " ", 
              SubscriptBox["k1", "\[Mu]9"]}], "+", 
             SubscriptBox["l", "\[Mu]9"]}], ")"}], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]4", ",", "\[Mu]1"}]]}], "+", 
          RowBox[{"\[Xi]", " ", 
           SubscriptBox[
            RowBox[{"(", 
             RowBox[{"l", "+", "r"}], ")"}], "\[Mu]1"], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]4", ",", "\[Mu]9"}]]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Xi]", " ", 
              SubscriptBox["r", "\[Mu]2"]}], "+", 
             RowBox[{"\[Xi]", " ", 
              SubscriptBox["q", "\[Mu]2"]}]}], ")"}], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]5", ",", "\[Mu]6"}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[Xi]"}], " ", 
              SubscriptBox["k2", "\[Mu]6"]}], "-", 
             RowBox[{"\[Xi]", " ", 
              SubscriptBox["r", "\[Mu]6"]}], "+", 
             SubscriptBox["q", "\[Mu]6"]}], ")"}], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]2", ",", "\[Mu]5"}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[Xi]"}], " ", 
              SubscriptBox["q", "\[Mu]5"]}], "+", 
             RowBox[{"\[Xi]", " ", 
              SubscriptBox["k2", "\[Mu]5"]}], "+", 
             SubscriptBox["r", "\[Mu]5"]}], ")"}], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]2", ",", "\[Mu]6"}]]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"aa", " ", 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]8", ",", "\[Mu]9"}]]}], "-", 
          RowBox[{"bb", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Xi]"}], ")"}], " ", 
           SubscriptBox["l", "\[Mu]8"], 
           SubscriptBox["l", "\[Mu]9"]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"cc", " ", 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]4", ",", "\[Mu]5"}]]}], "-", 
          RowBox[{"dd", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Xi]"}], ")"}], 
           SubscriptBox["r", "\[Mu]4"], 
           SubscriptBox["r", "\[Mu]5"]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ee", " ", 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]6", ",", "\[Mu]7"}]]}], "-", 
          RowBox[{"ff", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Xi]"}], ")"}], 
           SubscriptBox["q", "\[Mu]7"], 
           SubscriptBox["q", "\[Mu]6"]}]}], ")"}]}], "]"}], "/.", 
      "transverse"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Wtri2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "I"}], ")"}], "^", "4"}], "g1", " ", 
       RowBox[{"g2", "^", "5"}], " ", 
       RowBox[{
        RowBox[{
         RowBox[{"vev", "/", "2"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g1", "^", "2"}], "+", 
           RowBox[{"g2", "^", "2"}]}], ")"}]}], "/", 
        RowBox[{"\[Xi]", "^", "2"}]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num5", ",", 
             RowBox[{"aa", " ", "cc", " ", "ee"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num5", ",", 
             RowBox[{"bb", " ", "cc", " ", "ee"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num5", ",", 
             RowBox[{"aa", " ", "dd", " ", "ee"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num5", ",", 
             RowBox[{"aa", " ", "cc", " ", "ff"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}], "+", "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num5", ",", 
             RowBox[{"bb", " ", "dd", " ", "ee"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num5", ",", 
             RowBox[{"bb", " ", "cc", " ", "ff"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}], "+", "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num5", ",", 
             RowBox[{"aa", " ", "dd", " ", "ff"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}], "+", "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num5", ",", 
             RowBox[{"bb", " ", "dd", " ", "ff"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}]}], ")"}]}], "/.", "transverse"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Wtri2xi1", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "I"}], ")"}], "^", "4"}], "g1", " ", 
        RowBox[{"g2", "^", "5"}], " ", 
        RowBox[{
         RowBox[{
          RowBox[{"vev", "/", "2"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"g1", "^", "2"}], "+", 
            RowBox[{"g2", "^", "2"}]}], ")"}]}], "/", 
         RowBox[{"\[Xi]", "^", "2"}]}], 
        RowBox[{"(", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num5", ",", 
             RowBox[{"aa", " ", "cc", " ", "ee"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}]}], "]"}], ")"}]}], "/.", 
       RowBox[{"\[Xi]", "\[Rule]", "1"}]}], "/.", "transverse"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"num6", "=", 
     RowBox[{
      RowBox[{"Contract", "[", 
       RowBox[{
        SubscriptBox["\[DoubleStruckG]", 
         RowBox[{"\[Mu]4", ",", "\[Mu]6"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "\[Xi]", " ", 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]1", ",", "\[Mu]2"}]], 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]3", ",", "\[Mu]5"}]]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Xi]", "-", "1"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubscriptBox["\[DoubleStruckG]", 
               RowBox[{"\[Mu]1", ",", "\[Mu]5"}]], 
              SubscriptBox["\[DoubleStruckG]", 
               RowBox[{"\[Mu]2", ",", "\[Mu]3"}]]}], "+", 
             RowBox[{
              SubscriptBox["\[DoubleStruckG]", 
               RowBox[{"\[Mu]1", ",", "\[Mu]3"}]], 
              SubscriptBox["\[DoubleStruckG]", 
               RowBox[{"\[Mu]2", ",", "\[Mu]5"}]]}]}], ")"}]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"aa", " ", 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]4", ",", "\[Mu]3"}]]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Xi]"}], ")"}], "bb", " ", 
           SubscriptBox["l", "\[Mu]3"], 
           SubscriptBox["l", "\[Mu]4"]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"cc", " ", 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]5", ",", "\[Mu]6"}]]}], "-", 
          RowBox[{"dd", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Xi]"}], ")"}], 
           SubscriptBox["q", "\[Mu]5"], 
           SubscriptBox["q", "\[Mu]6"]}]}], ")"}]}], "]"}], "/.", 
      "transverse"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Wbub", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "I"}], ")"}], "^", "2"}], "g1", " ", 
       RowBox[{"g2", "^", "5"}], " ", 
       RowBox[{
        RowBox[{
         RowBox[{"vev", "/", "2"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g1", "^", "2"}], "+", 
           RowBox[{"g2", "^", "2"}]}], ")"}]}], "/", "\[Xi]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num6", ",", 
             RowBox[{"aa", " ", "cc"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num6", ",", 
             RowBox[{"aa", " ", "dd"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}], "+", "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num6", ",", 
             RowBox[{"bb", " ", "cc"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num6", ",", 
             RowBox[{"bb", " ", "dd"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}]}], ")"}]}], "/.", "transverse"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.837242591825263*^9, 3.837242858508082*^9}, {
   3.837244244032395*^9, 3.8372445151099167`*^9}, {3.837244573931925*^9, 
   3.837244575035472*^9}, {3.8372447629185057`*^9, 3.837244768397519*^9}, {
   3.837244871259192*^9, 3.8372448894904337`*^9}, {3.837244998926631*^9, 
   3.837245013906664*^9}, {3.8372450770651407`*^9, 3.837245077416964*^9}, {
   3.837245108767241*^9, 3.837245108967066*^9}, {3.83724580657477*^9, 
   3.837245991749434*^9}, {3.837246029614276*^9, 3.837246100690256*^9}, {
   3.837247052021956*^9, 3.8372471210509367`*^9}, {3.8372471611772757`*^9, 
   3.837247411320681*^9}, 3.838179618023933*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"0dec1954-d393-4501-b455-0fa15a6a76cb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"full", "=", 
  RowBox[{"LoopRefine", "[", 
   RowBox[{
   "GPbub", "+", "GPtri1", "+", "GPtri2", "+", "upbub", "+", "umbub", "+", 
    "uptri1", "+", "umtri1", "+", "uptri2", "+", "umtri2", "+", "mix1", "+", 
    "mix2", "+", "mix21", "+", "mix22", "+", "Wtri1", "+", "Wtri2", "+", 
    "Wbub"}], 
   "]"}]}], "\[IndentingNewLine]", "TimingStart", "\[IndentingNewLine]", 
 RowBox[{"fullrefine", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"LoopRefine", "[", 
    RowBox[{
     RowBox[{"(", "full", ")"}], 
     RowBox[{"(*", 
      RowBox[{"/.", 
       RowBox[{"\[Xi]", "\[Rule]", "1"}]}], "*)"}], "/.", 
     RowBox[{
      RowBox[{
       SubscriptBox["k1", "\[Mu]2"], 
       SubscriptBox["k2", "\[Mu]1"]}], "\[Rule]", 
      RowBox[{"\[CapitalPi]12", "+", 
       RowBox[{
        RowBox[{"k1", ".", "k2"}], " ", 
        SubscriptBox["\[DoubleStruckG]", 
         RowBox[{"\[Mu]1", ",", "\[Mu]2"}]]}]}]}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", "TimingFinish"}], "Input",
 CellChangeTimes->{{3.837247553852491*^9, 3.837247615271077*^9}, 
   3.839913085059885*^9},
 CellLabel->"In[55]:=",ExpressionUUID->"8546276f-e9a6-49cb-8e35-83785614363d"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]1", ",", "\[Mu]2"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"g1", " ", "g2", " ", "vev", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["g1", "2"]}], " ", 
                   SuperscriptBox["g2", "2"]}], "-", 
                  RowBox[{"37", " ", 
                   SuperscriptBox["g2", "4"]}], "+", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["g1", "2"], " ", "\[Lambda]"}], "-", 
                  RowBox[{"24", " ", 
                   SuperscriptBox["g2", "2"], " ", "\[Lambda]"}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["g1", "2"], " ", 
                   SuperscriptBox["g2", "2"], " ", "\[Xi]"}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["g2", "4"], " ", "\[Xi]"}], "+", 
                  RowBox[{
                   SuperscriptBox["g1", "2"], " ", 
                   SuperscriptBox["g2", "2"], " ", 
                   SuperscriptBox["\[Xi]", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["g2", "4"], " ", 
                   SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], 
               RowBox[{"12", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["g1", "2"], "+", 
                  SuperscriptBox["g2", "2"]}], ")"}]}]]}], "-", 
             FractionBox[
              TemplateBox[{"1"},
               "OutputSizeLimit`Skeleton"], 
              RowBox[{"12", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["g1", "2"], "+", 
                 SuperscriptBox["g2", "2"]}], ")"}], " ", 
               SuperscriptBox["MWbar", "4"], " ", 
               RowBox[{"Kallen\[Lambda]", "[", 
                RowBox[{
                 RowBox[{"k1", ".", "k1"}], ",", 
                 RowBox[{"k2", ".", "k2"}], ",", 
                 RowBox[{
                  RowBox[{"k1", ".", "k1"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"k1", ".", "k2"}]}], "+", 
                  RowBox[{"k2", ".", "k2"}]}]}], "]"}]}]], "+", 
             TemplateBox[{"23"},
              "OutputSizeLimit`Skeleton"], "+", 
             FractionBox[
              RowBox[{"g1", " ", 
               TemplateBox[{"4"},
                "OutputSizeLimit`Skeleton"], " ", 
               RowBox[{"ScalarC0", "[", 
                RowBox[{
                 RowBox[{"k1", ".", "k1"}], ",", 
                 RowBox[{"k2", ".", "k2"}], ",", 
                 TemplateBox[{"3"},
                  "OutputSizeLimit`Skeleton"], ",", "MWbar"}], "]"}]}], 
              RowBox[{"4", " ", 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton"], 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton"], 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton"], " ", 
               RowBox[{"Kallen\[Lambda]", "[", 
                RowBox[{
                 RowBox[{"k1", ".", "k1"}], ",", 
                 RowBox[{"k2", ".", "k2"}], ",", 
                 RowBox[{
                  RowBox[{"k1", ".", "k1"}], "+", 
                  RowBox[{"2", " ", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"]}], "+", 
                  RowBox[{"k2", ".", "k2"}]}]}], "]"}]}]], "-", 
             FractionBox[
              RowBox[{"g1", " ", "g2", " ", "vev", " ", 
               RowBox[{"(", 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton"], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"16", " ", 
                  SuperscriptBox["g1", "2"], " ", 
                  SuperscriptBox["MWbar", "6"], " ", "\[Lambda]"}], "-", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["g2", "2"], " ", 
                  SuperscriptBox["MWbar", "6"], " ", "\[Lambda]"}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["g1", "2"], " ", 
                  SuperscriptBox["g2", "2"], " ", 
                  SuperscriptBox["MWbar", "6"], " ", "\[Xi]"}], "+", 
                 TemplateBox[{"24"},
                  "OutputSizeLimit`Skeleton"], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["g2", "4"], " ", 
                  RowBox[{"k1", ".", "k1"}], " ", 
                  RowBox[{"k1", ".", "k2"}], " ", 
                  RowBox[{"k2", ".", "k2"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["g2", "4"], " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"k2", ".", "k2"}], ")"}], "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["g2", "4"], " ", 
                  RowBox[{"k1", ".", "k1"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"k2", ".", "k2"}], ")"}], "2"]}]}], ")"}], " ", 
               RowBox[{"ScalarC0", "[", 
                RowBox[{
                 RowBox[{"k1", ".", "k1"}], ",", 
                 RowBox[{"k2", ".", "k2"}], ",", 
                 RowBox[{
                  RowBox[{"k1", ".", "k1"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"k1", ".", "k2"}]}], "+", 
                  RowBox[{"k2", ".", "k2"}]}], ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}], ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}], ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}]}], "]"}]}], 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["g1", "2"], "+", 
                 SuperscriptBox["g2", "2"]}], ")"}], " ", 
               SuperscriptBox["MWbar", "6"], " ", 
               RowBox[{"Kallen\[Lambda]", "[", 
                RowBox[{
                 RowBox[{"k1", ".", "k1"}], ",", 
                 RowBox[{"k2", ".", "k2"}], ",", 
                 RowBox[{
                  RowBox[{"k1", ".", "k1"}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"k1", ".", "k2"}]}], "+", 
                  RowBox[{"k2", ".", "k2"}]}]}], "]"}]}]]}], ")"}]}], "+", 
          TemplateBox[{"1"},
           "OutputSizeLimit`Skeleton"]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{58., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{50., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 55, 25022359327762498636, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 55, 25022359327762498636, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 55, 25022359327762498636, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{74., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[25022359327762498636 === $SessionID, 
   Out[55], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{{3.837247570954255*^9, 3.8372475984773397`*^9}, 
   3.8372476314014683`*^9, 3.837754428996587*^9, 3.837761602535219*^9, 
   3.838116932092045*^9, 3.8381897329040613`*^9, 3.838198116281678*^9, 
   3.838263587295783*^9, 3.8382789474016314`*^9, 3.839490954265744*^9, 
   3.8394989140011177`*^9, 3.8395689957830267`*^9, 3.839581154860427*^9, 
   3.839913106454218*^9, 3.842524516920432*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"7d4af3fb-8a2b-4a8f-82b2-84a9f9e5cd61"],

Cell[BoxData["\<\"Start 10/6, 17:55\"\>"], "Print",
 CellChangeTimes->{3.837247631409121*^9, 3.837754429003656*^9, 
  3.837761602545558*^9, 3.83811693210984*^9, 3.8381897329148197`*^9, 
  3.838198116302723*^9, 3.838263587304001*^9, 3.838278947410931*^9, 
  3.839490954275878*^9, 3.8394989140124826`*^9, 3.8395689957950706`*^9, 
  3.8395811548699512`*^9, 3.839913106461134*^9, 3.842524516931802*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"a6d0ce74-57fe-44e8-adbf-06f51daee359"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         FractionBox[
          RowBox[{"g1", " ", "g2", " ", "vev", " ", 
           RowBox[{"(", 
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"], ")"}]}], 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["g1", "2"], "+", 
             SuperscriptBox["g2", "2"]}], ")"}], " ", 
           SuperscriptBox["MWbar", "6"], " ", 
           SuperscriptBox[
            RowBox[{"Kallen\[Lambda]", "[", 
             RowBox[{
              RowBox[{"k1", ".", "k1"}], ",", 
              RowBox[{"k2", ".", "k2"}], ",", 
              RowBox[{
               RowBox[{"k1", ".", "k1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"k1", ".", "k2"}]}], "+", 
               RowBox[{"k2", ".", "k2"}]}]}], "]"}], "2"], " ", 
           RowBox[{"k1", ".", "k1"}], " ", 
           RowBox[{"k2", ".", "k2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"k1", ".", "k1"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"k1", ".", "k2"}]}], "+", 
             RowBox[{"k2", ".", "k2"}]}], ")"}]}]],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{58., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{50., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 57, 25022359327762498636, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 57, 25022359327762498636, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 57, 25022359327762498636, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{74., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[25022359327762498636 === $SessionID, 
   Out[57], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{{3.837247570954255*^9, 3.8372475984773397`*^9}, 
   3.8372476314014683`*^9, 3.837754428996587*^9, 3.837761602535219*^9, 
   3.838116932092045*^9, 3.8381897329040613`*^9, 3.838198116281678*^9, 
   3.838263587295783*^9, 3.8382789474016314`*^9, 3.839490954265744*^9, 
   3.8394989140011177`*^9, 3.8395689957830267`*^9, 3.839581154860427*^9, 
   3.839913106454218*^9, 3.842524601425117*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"4f73db97-9e55-4590-aef7-a04b7a9e8d79"],

Cell[BoxData["\<\"Finished in: 1.40841 minutes, at: 10/6, 17:56\"\>"], "Print",
 CellChangeTimes->{3.837247631409121*^9, 3.837754429003656*^9, 
  3.837761602545558*^9, 3.83811693210984*^9, 3.8381897329148197`*^9, 
  3.838198116302723*^9, 3.838263587304001*^9, 3.838278947410931*^9, 
  3.839490954275878*^9, 3.8394989140124826`*^9, 3.8395689957950706`*^9, 
  3.8395811548699512`*^9, 3.839913106461134*^9, 3.842524601429988*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"b86f5c39-fa38-467f-9849-c374f7335e83"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{"TimingStart", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPi]lim", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"fullrefine", ",", "\[CapitalPi]12"}], "]"}], "*", 
     RowBox[{
      RowBox[{"ee", "^", "2"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"g1", "^", "2"}], 
        RowBox[{
         RowBox[{"g2", "^", "2"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g1", "^", "2"}], "+", 
           RowBox[{"g2", "^", "2"}]}], ")"}]}]}], ")"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"g1", "\[Rule]", 
       FractionBox[
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", 
            RowBox[{"MWbar", "^", "2"}]}], "+", 
           RowBox[{"MZbar", "^", "2"}]}]]}], "vev"]}], ",", 
      RowBox[{"g2", "\[Rule]", 
       FractionBox[
        RowBox[{"2", " ", 
         SqrtBox[
          RowBox[{"MWbar", "^", "2"}]]}], "vev"]}], ",", 
      RowBox[{"\[Lambda]", "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"MHbar", "^", "2"}], "/", "2"}], "/", 
        RowBox[{"vev", "^", "2"}]}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", "TimingFinish"}], "Input",
 CellChangeTimes->{{3.8394914144671164`*^9, 3.839491414721265*^9}, {
  3.83991310595541*^9, 3.839913109420121*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"06847e34-e21e-46de-b38c-653f0e58d9af"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Start 10/6, 17:56\"\>"], "Print",
 CellChangeTimes->{3.839491135941182*^9, 3.8394914153986473`*^9, 
  3.839499096395748*^9, 3.8395691741423893`*^9, 3.839581320061388*^9, 
  3.839913155289798*^9, 3.842524601467146*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"f6ee3356-33a4-4e1a-9b66-4edb6de3ec06"],

Cell[BoxData["\<\"Finished in: 0.00026005 minutes, at: 10/6, 17:56\"\>"], \
"Print",
 CellChangeTimes->{3.839491135941182*^9, 3.8394914153986473`*^9, 
  3.839499096395748*^9, 3.8395691741423893`*^9, 3.839581320061388*^9, 
  3.839913155289798*^9, 3.842524601477071*^9},
 CellLabel->
  "During evaluation of \
In[59]:=",ExpressionUUID->"d59d2a3a-467b-4742-aa7e-1fdae5fb7243"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"I", "/", "16"}], "/", 
        RowBox[{"Pi", "^", "2"}]}], "*", "\[CapitalPi]lim"}], "\[Equal]", 
      RowBox[{"2", " ", "I", " ", "fHAZ1"}]}], ",", "fHAZ1"}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "rename", " ", "k2", " ", "as", " ", "p", " ", "for", " ", "the", " ", 
    "offshell", " ", "Z"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"towrite", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"fHAZ1", "/.", 
      RowBox[{"First", "[", "%", "]"}]}], ")"}], "/.", 
    RowBox[{"k1", "\[Rule]", "\[Kappa]1"}]}], "/.", 
   RowBox[{"k2", "\[Rule]", "\[Kappa]2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"str", "=", 
   RowBox[{"OpenWrite", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<fHAZ1.dat\>\""}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"str", ",", "towrite"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "str", "]"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.83949144996904*^9, {3.839491531168346*^9, 3.839491597347014*^9}, {
   3.839498873915983*^9, 3.83949887718566*^9}, {3.8399131158854933`*^9, 
   3.83991311948519*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"9389e14e-144b-4423-a454-ab4f66651ecb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["ee", "2"], " ", 
    SuperscriptBox["vev", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       SuperscriptBox["MWbar", "6"], " ", 
       RowBox[{"Kallen\[Lambda]", "[", 
        RowBox[{
         RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", 
         RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], "]"}], " ", 
       RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["MWbar", "2"]}], 
              SuperscriptBox["vev", "2"]], "+", 
             FractionBox[
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MWbar", "2"]}], "+", 
                 SuperscriptBox["MZbar", "2"]}], ")"}]}], 
              SuperscriptBox["vev", "2"]]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}]}], 
          SuperscriptBox["vev", "2"]], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"8", " ", 
               SuperscriptBox["MHbar", "2"], " ", 
               SuperscriptBox["MWbar", "2"]}], 
              SuperscriptBox["vev", "4"]]}], "-", 
            FractionBox[
             RowBox[{"80", " ", 
              SuperscriptBox["MWbar", "4"]}], 
             SuperscriptBox["vev", "4"]], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["MWbar", "2"]}], "+", 
                SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"2", " ", 
                  SuperscriptBox["MHbar", "2"]}], 
                 SuperscriptBox["vev", "2"]], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}]}], 
             SuperscriptBox["vev", "2"]]}], ")"}], " ", 
          RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}]}], ")"}], " ", 
       RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
         RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["vev", "2"]], 
       RowBox[{"24", " ", 
        SuperscriptBox["MWbar", "4"], " ", 
        RowBox[{"DiscB", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", "MWbar", ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}]}], "]"}], " ", 
        RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["MWbar", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], "-", 
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "-", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
        RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"32", " ", 
             SuperscriptBox["MWbar", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "3"], " ", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
            SuperscriptBox["vev", "2"]]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"]}], 
                 SuperscriptBox["vev", "2"]], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}]}], "-", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
              SuperscriptBox["vev", "2"]]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"16", " ", 
                SuperscriptBox["MWbar", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"]}], 
               SuperscriptBox["vev", "2"]]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}]}], "-", 
                FractionBox[
                 RowBox[{"8", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
                FractionBox[
                 RowBox[{"8", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", "\[Xi]"}], ")"}], " ", 
                  RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "\[Xi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}]}], "-", 
                FractionBox[
                 RowBox[{"8", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}]}], "-", 
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", "\[Xi]"}], ")"}]}], "-", 
                FractionBox[
                 RowBox[{"8", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", "\[Xi]"}], ")"}], " ", 
                  RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["vev", "2"]], 
       RowBox[{"24", " ", 
        SuperscriptBox["MWbar", "4"], " ", 
        RowBox[{"DiscB", "[", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", "MWbar", ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
        RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["MWbar", "2"]}], 
              SuperscriptBox["vev", "2"]], "+", 
             FractionBox[
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MWbar", "2"]}], "+", 
                 SuperscriptBox["MZbar", "2"]}], ")"}]}], 
              SuperscriptBox["vev", "2"]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "-", 
             RowBox[{"8", " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["MWbar", "2"]}], 
              SuperscriptBox["vev", "2"]], "-", 
             FractionBox[
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MWbar", "2"]}], "+", 
                 SuperscriptBox["MZbar", "2"]}], ")"}]}], 
              SuperscriptBox["vev", "2"]]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "3"], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{"4", " ", 
                   SuperscriptBox["MWbar", "2"]}], 
                  SuperscriptBox["vev", "2"]]}], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox[
                    RowBox[{"12", " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "2"]]}], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "\[Xi]"}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"28", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{"4", " ", 
                   SuperscriptBox["MWbar", "2"]}], 
                  SuperscriptBox["vev", "2"]]}], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"]}], 
                 SuperscriptBox["vev", "2"]], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "-", 
                    RowBox[{"9", " ", "\[Xi]"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"12", " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"28", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"28", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"7", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["vev", "2"]], 
       RowBox[{"24", " ", 
        SuperscriptBox["MWbar", "4"], " ", 
        RowBox[{"DiscB", "[", 
         RowBox[{
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", "MWbar", ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}]}], "]"}], " ", 
        RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
        RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["MWbar", "2"]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"]}], 
                 SuperscriptBox["vev", "2"]], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}]}], "-", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
              SuperscriptBox["vev", "2"]]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["MWbar", "4"]}], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"]}], 
                 SuperscriptBox["vev", "2"]], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"]}], 
                 SuperscriptBox["vev", "2"]], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"7", "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
             FractionBox[
              RowBox[{"8", " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "+", "\[Xi]"}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
              SuperscriptBox["vev", "2"]], "+", 
             RowBox[{"6", " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}]}], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
                  RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}]}], "-", 
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                FractionBox[
                 RowBox[{"8", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"11", "-", 
                    RowBox[{"7", " ", "\[Xi]"}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"12", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "31"}], "+", 
                    RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "13"}], "-", 
                    RowBox[{"21", " ", "\[Xi]"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                FractionBox[
                 RowBox[{"8", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"17", "-", 
                    RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["vev", "4"]], 
       RowBox[{"96", " ", 
        SuperscriptBox["MWbar", "6"], " ", 
        RowBox[{"DiscB", "[", 
         RowBox[{
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", "MWbar", ",", 
          "MWbar"}], "]"}], " ", 
        RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"]}], "-", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              SuperscriptBox["MWbar", "4"]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "2"]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "-", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "11"}], "+", 
                 RowBox[{"7", " ", "\[Xi]"}]}], ")"}]}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"]}], "-", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "3"]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"13", "-", 
                   RowBox[{"2", " ", "\[Xi]"}], "+", 
                   SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"19", "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "17"}], "+", 
                   RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["MWbar", "2"], " ", 
       RowBox[{"DiscB", "[", 
        RowBox[{
         RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}]}], "]"}], " ", 
       RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
         RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["MWbar", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"8", " ", 
                  SuperscriptBox["MHbar", "2"], " ", 
                  SuperscriptBox["MWbar", "2"]}], 
                 SuperscriptBox["vev", "4"]]}], "+", 
               FractionBox[
                RowBox[{"16", " ", 
                 SuperscriptBox["MWbar", "4"], " ", "\[Xi]"}], 
                SuperscriptBox["vev", "4"]], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                   SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"2", " ", 
                    SuperscriptBox["MHbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], 
                    SuperscriptBox["vev", "2"]]}], ")"}]}], 
                SuperscriptBox["vev", "2"]]}], ")"}]}], "-", 
            FractionBox[
             RowBox[{"8", " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], 
                 SuperscriptBox["vev", "2"]]}], ")"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
             SuperscriptBox["vev", "2"]], "+", 
            FractionBox[
             RowBox[{"16", " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
             SuperscriptBox["vev", "4"]], "+", 
            RowBox[{
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"64", " ", 
                  SuperscriptBox["MWbar", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                 SuperscriptBox["vev", "4"]]}], "+", 
               FractionBox[
                RowBox[{"32", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                SuperscriptBox["vev", "4"]]}], ")"}]}]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox["MWbar", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"12", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", "\[Xi]"}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}]}], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "5"}], "+", "\[Xi]"}], ")"}], " ", 
                  RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], 
                    SuperscriptBox["vev", "2"]]}], ")"}]}], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
                  RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}]}]}], ")"}]}], 
          SuperscriptBox["vev", "2"]], "+", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox[
                    RowBox[{"20", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", "\[Xi]"}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], "+", 
                   FractionBox[
                    RowBox[{"12", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}]}], 
                SuperscriptBox["vev", "2"]], "+", 
               FractionBox[
                RowBox[{"16", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "11"}], "+", 
                   RowBox[{"7", " ", "\[Xi]"}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                SuperscriptBox["vev", "4"]]}], ")"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["MWbar", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["MHbar", "2"], " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "4"]]}], "+", 
                  FractionBox[
                   RowBox[{"16", " ", 
                    SuperscriptBox["MWbar", "4"], " ", "\[Xi]"}], 
                   SuperscriptBox["vev", "4"]], "+", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"2", " ", 
                    SuperscriptBox["MHbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], 
                    SuperscriptBox["vev", "2"]]}], ")"}]}], 
                   SuperscriptBox["vev", "2"]]}], ")"}]}], "-", 
               FractionBox[
                RowBox[{"8", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                SuperscriptBox["vev", "2"]], "+", 
               FractionBox[
                RowBox[{"16", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
                SuperscriptBox["vev", "4"]]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox["MWbar", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["MHbar", "2"]}], 
                    SuperscriptBox["vev", "2"]]}], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Xi]"}], ")"}], "2"]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], "+", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["MHbar", "2"]}], 
                    SuperscriptBox["vev", "2"]]}], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"6", " ", "\[Xi]"}], "+", 
                    SuperscriptBox["\[Xi]", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}]}], 
                   SuperscriptBox["vev", "2"]]}], ")"}]}], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"31", "-", 
                    RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "-", 
                   FractionBox[
                    RowBox[{"12", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "-", 
                    RowBox[{"7", " ", "\[Xi]"}], "+", 
                    SuperscriptBox["\[Xi]", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                SuperscriptBox["vev", "2"]], "+", 
               FractionBox[
                RowBox[{"16", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "17"}], "+", 
                   RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
                SuperscriptBox["vev", "4"]]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["vev", "4"]], 
       RowBox[{"96", " ", 
        SuperscriptBox["MWbar", "6"], " ", 
        RowBox[{"DiscB", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", "MWbar", ",", 
          "MWbar"}], "]"}], " ", 
        RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
        RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "4"], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"17", "+", 
                RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", "\[Xi]"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
            ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "12"}], " ", 
              SuperscriptBox["MWbar", "4"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["MWbar", "2"]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", "\[Xi]"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "11"}], "+", 
                   RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
                RowBox[{"5", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"]}], "+", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "12"}], " ", 
                 SuperscriptBox["MWbar", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"5", "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"48", " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "4"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MWbar", "2"], "-", 
                RowBox[{"\[Xi]", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"12", " ", 
                 SuperscriptBox["MWbar", "4"]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "7"}], "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
                RowBox[{"5", " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "\[Xi]"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"144", " ", 
                 SuperscriptBox["MWbar", "4"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"11", "-", 
                   RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"17", "+", 
                   RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["MWbar", "2"], " ", 
       RowBox[{"DiscB", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}]}], "]"}], " ", 
       RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
       RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
         RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"64", " ", 
           SuperscriptBox["MWbar", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "4"], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
          SuperscriptBox["vev", "4"]], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["MWbar", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"8", " ", 
                  SuperscriptBox["MHbar", "2"], " ", 
                  SuperscriptBox["MWbar", "2"]}], 
                 SuperscriptBox["vev", "4"]]}], "+", 
               FractionBox[
                RowBox[{"16", " ", 
                 SuperscriptBox["MWbar", "4"], " ", "\[Xi]"}], 
                SuperscriptBox["vev", "4"]], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                   SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"2", " ", 
                    SuperscriptBox["MHbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], 
                    SuperscriptBox["vev", "2"]]}], ")"}]}], 
                SuperscriptBox["vev", "2"]]}], ")"}]}], "-", 
            FractionBox[
             RowBox[{"8", " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], 
                 SuperscriptBox["vev", "2"]]}], ")"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
             SuperscriptBox["vev", "2"]], "+", 
            FractionBox[
             RowBox[{"16", " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
             SuperscriptBox["vev", "4"]], "+", 
            RowBox[{
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"64", " ", 
                  SuperscriptBox["MWbar", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                 SuperscriptBox["vev", "4"]]}], "+", 
               FractionBox[
                RowBox[{"32", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                SuperscriptBox["vev", "4"]]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox["vev", "2"]], 
          RowBox[{"4", " ", 
           SuperscriptBox["MWbar", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"8", " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"]}], 
              SuperscriptBox["vev", "2"]], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"5", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "-", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "\[Xi]"}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}]}], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "+", "\[Xi]"}], ")"}], " ", 
                  RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"17", "+", 
                    RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
                  RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}]}]}], ")"}]}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"32", " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"]}], 
             SuperscriptBox["vev", "4"]], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "-", 
                    RowBox[{"7", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}]}], 
                SuperscriptBox["vev", "2"]], "+", 
               FractionBox[
                RowBox[{"80", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                SuperscriptBox["vev", "4"]]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MWbar", "2"]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"20", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "\[Xi]"}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"14", " ", "\[Xi]"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}]}], "+", 
                FractionBox[
                 RowBox[{"20", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", "\[Xi]"}], ")"}], " ", 
                  RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}]}], 
             SuperscriptBox["vev", "2"]], "+", 
            RowBox[{
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                SuperscriptBox["MWbar", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["MHbar", "2"], " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "4"]]}], "+", 
                  FractionBox[
                   RowBox[{"16", " ", 
                    SuperscriptBox["MWbar", "4"], " ", "\[Xi]"}], 
                   SuperscriptBox["vev", "4"]], "+", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"2", " ", 
                    SuperscriptBox["MHbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], 
                    SuperscriptBox["vev", "2"]]}], ")"}]}], 
                   SuperscriptBox["vev", "2"]]}], ")"}]}], "-", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", "\[Xi]"}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"7", " ", "\[Xi]"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                SuperscriptBox["vev", "2"]], "+", 
               FractionBox[
                RowBox[{"16", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", "\[Xi]"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
                SuperscriptBox["vev", "4"]]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "8"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", "\[Xi]"}], 
                    SuperscriptBox["vev", "2"]]}], ")"}]}], 
                SuperscriptBox["vev", "2"]], "-", 
               FractionBox[
                RowBox[{"16", " ", 
                 SuperscriptBox["MWbar", "4"], " ", "\[Xi]", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                SuperscriptBox["vev", "4"]]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["MWbar", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["MHbar", "2"], " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "4"]]}], "+", 
                  FractionBox[
                   RowBox[{"16", " ", 
                    SuperscriptBox["MWbar", "4"], " ", "\[Xi]"}], 
                   SuperscriptBox["vev", "4"]], "+", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"2", " ", 
                    SuperscriptBox["MHbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], 
                    SuperscriptBox["vev", "2"]]}], ")"}]}], 
                   SuperscriptBox["vev", "2"]]}], ")"}]}], "-", 
               FractionBox[
                RowBox[{"8", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                SuperscriptBox["vev", "2"]], "+", 
               FractionBox[
                RowBox[{"16", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
                SuperscriptBox["vev", "4"]]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["MWbar", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["MHbar", "2"], " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "4"]]}], "+", 
                  FractionBox[
                   RowBox[{"16", " ", 
                    SuperscriptBox["MWbar", "4"], " ", "\[Xi]"}], 
                   SuperscriptBox["vev", "4"]], "+", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"2", " ", 
                    SuperscriptBox["MHbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], 
                    SuperscriptBox["vev", "2"]]}], ")"}]}], 
                   SuperscriptBox["vev", "2"]]}], ")"}]}], "-", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"23", "+", 
                    RowBox[{"5", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"5", " ", "\[Xi]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                SuperscriptBox["vev", "2"]], "+", 
               FractionBox[
                RowBox[{"80", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "\[Xi]"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
                SuperscriptBox["vev", "4"]]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24", " ", 
                SuperscriptBox["MWbar", "4"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["MHbar", "2"], " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "4"]]}], "+", 
                  FractionBox[
                   RowBox[{"16", " ", 
                    SuperscriptBox["MWbar", "4"], " ", "\[Xi]"}], 
                   SuperscriptBox["vev", "4"]], "+", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"2", " ", 
                    SuperscriptBox["MHbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], 
                    SuperscriptBox["vev", "2"]]}], ")"}]}], 
                   SuperscriptBox["vev", "2"]]}], ")"}]}], "-", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"37", "+", 
                    RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"12", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"7", " ", "\[Xi]"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                SuperscriptBox["vev", "2"]], "+", 
               FractionBox[
                RowBox[{"16", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"17", "+", 
                   RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
                SuperscriptBox["vev", "4"]]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["vev", "2"]], 
       RowBox[{"24", " ", 
        SuperscriptBox["MWbar", "4"], " ", 
        RowBox[{"DiscB", "[", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", "MWbar", ",", 
          "MWbar"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
        RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"12", " ", 
                  SuperscriptBox["MWbar", "2"]}], 
                 SuperscriptBox["vev", "2"]], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{"4", " ", 
                   SuperscriptBox["MWbar", "2"]}], 
                  SuperscriptBox["vev", "2"]]}], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}], " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "5"}], "+", "\[Xi]"}], ")"}]}], 
                 SuperscriptBox["vev", "2"]], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"7", "+", "\[Xi]"}], ")"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"]}], 
                 SuperscriptBox["vev", "2"]], "-", 
                FractionBox[
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "\[Xi]"}], ")"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Xi]"}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "\[Xi]"}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{"4", " ", 
                   SuperscriptBox["MWbar", "2"]}], 
                  SuperscriptBox["vev", "2"]]}], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"7", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"13", "+", 
                    RowBox[{"7", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox[
                    RowBox[{"28", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"7", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MWbar", "2"]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"7", " ", "\[Xi]"}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"28", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"7", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    FractionBox[
                    RowBox[{"28", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "-", 
                    RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", 
                    RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"12", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[Xi]"}], "+", 
                    SuperscriptBox["\[Xi]", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "-", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", 
                    SuperscriptBox["\[Xi]", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["MWbar", "2"], " ", 
       RowBox[{"DiscB", "[", 
        RowBox[{
         RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}]}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
       RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
         RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"4", " ", 
                SuperscriptBox["MWbar", "2"]}], 
               SuperscriptBox["vev", "2"]]}], "+", 
             FractionBox[
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MWbar", "2"]}], "+", 
                 SuperscriptBox["MZbar", "2"]}], ")"}]}], 
              SuperscriptBox["vev", "2"]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"]}], "+", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"]}], 
          SuperscriptBox["vev", "2"]], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["MWbar", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"16", " ", 
                  SuperscriptBox["MHbar", "2"], " ", 
                  SuperscriptBox["MWbar", "2"]}], 
                 SuperscriptBox["vev", "4"]]}], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                   SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MHbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}]}], 
                SuperscriptBox["vev", "2"]], "+", 
               FractionBox[
                RowBox[{"16", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}]}], 
                SuperscriptBox["vev", "4"]]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{"4", " ", 
                   SuperscriptBox["MWbar", "2"]}], 
                  SuperscriptBox["vev", "2"]]}], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"]}], 
             SuperscriptBox["vev", "2"]], "+", 
            FractionBox[
             RowBox[{"8", " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "4"}], "+", "\[Xi]"}], ")"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
             SuperscriptBox["vev", "2"]], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "\[Xi]"}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], 
             SuperscriptBox["vev", "2"]]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 FractionBox[
                  RowBox[{"4", " ", 
                   SuperscriptBox["MWbar", "2"]}], 
                  SuperscriptBox["vev", "2"]]}], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"]}], 
             SuperscriptBox["vev", "2"]], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["MWbar", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["MWbar", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox[
                    RowBox[{"16", " ", 
                    SuperscriptBox["MHbar", "2"], " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "4"]]}], "+", 
                  FractionBox[
                   RowBox[{"16", " ", 
                    SuperscriptBox["MWbar", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"7", " ", "\[Xi]"}]}], ")"}]}], 
                   SuperscriptBox["vev", "4"]], "+", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MHbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"7", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}]}], 
                   SuperscriptBox["vev", "2"]]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox[
                    RowBox[{"112", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "4"]]}], "+", 
                  FractionBox[
                   RowBox[{"16", " ", 
                    SuperscriptBox["MWbar", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"7", " ", "\[Xi]"}]}], ")"}]}], 
                   SuperscriptBox["vev", "4"]]}], ")"}], " ", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"28", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", 
                    RowBox[{"7", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], 
             SuperscriptBox["vev", "2"]]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"28", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "10"}], "+", 
                    RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
             SuperscriptBox["vev", "2"]], "+", 
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"56", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "23"}], "+", 
                    RowBox[{"24", " ", "\[Xi]"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}], 
             SuperscriptBox["vev", "2"]], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["MWbar", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], 
                SuperscriptBox["vev", "2"]], "-", 
               RowBox[{
                SuperscriptBox["MWbar", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"16", " ", 
                    SuperscriptBox["MHbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                   SuperscriptBox["vev", "4"]], "+", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MHbar", "2"]}], 
                    SuperscriptBox["vev", "2"]]}], "+", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", "\[Xi]"}], 
                    SuperscriptBox["vev", "2"]]}], ")"}]}], 
                   SuperscriptBox["vev", "2"]], "+", 
                  FractionBox[
                   RowBox[{"16", " ", 
                    SuperscriptBox["MWbar", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    SuperscriptBox["\[Xi]", "2"]}], ")"}]}], 
                   SuperscriptBox["vev", "4"]]}], ")"}], " ", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
                SuperscriptBox["vev", "2"]]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["vev", "2"]], 
       RowBox[{"12", " ", 
        SuperscriptBox["MWbar", "6"], " ", 
        RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["MWbar", "2"]}], 
              SuperscriptBox["vev", "2"]], "+", 
             FractionBox[
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MWbar", "2"]}], "+", 
                 SuperscriptBox["MZbar", "2"]}], ")"}]}], 
              SuperscriptBox["vev", "2"]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "3"], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"]}], 
                 SuperscriptBox["vev", "2"]], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "3"]}], "-", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"]}], 
                 SuperscriptBox["vev", "2"]], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"]}], 
                 SuperscriptBox["vev", "2"]], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "11"}], "+", 
                RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}]}], 
                 SuperscriptBox["vev", "2"]], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"9", "-", 
                    RowBox[{"4", " ", "\[Xi]"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "-", 
                   RowBox[{"10", " ", "\[Xi]"}], "+", 
                   SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "+", 
                    RowBox[{"13", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "-", 
                    RowBox[{"25", " ", "\[Xi]"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["MWbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"]}], 
                 SuperscriptBox["vev", "2"]], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}]}], "-", 
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"2", " ", "\[Xi]"}], "+", 
                   SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "\[Xi]"}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                FractionBox[
                 RowBox[{"16", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "\[Xi]"}], ")"}]}], 
                 SuperscriptBox["vev", "2"]], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "4"], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"]}], 
                 SuperscriptBox["vev", "2"]], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "3"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "15"}], "+", 
                   RowBox[{"14", " ", "\[Xi]"}], "+", 
                   SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "23"}], "+", 
                    RowBox[{"15", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"35", "-", 
                    RowBox[{"61", " ", "\[Xi]"}], "+", 
                    RowBox[{"18", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"24", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "+", 
                    RowBox[{"15", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "25"}], "+", "\[Xi]"}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "-", 
                    RowBox[{"37", " ", "\[Xi]"}], "+", 
                    RowBox[{"12", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"35", " ", "\[Xi]"}], "-", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["\[Xi]", "2"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"45", "-", 
                    RowBox[{"53", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "67"}], "+", 
                    RowBox[{"227", " ", "\[Xi]"}], "-", 
                    RowBox[{"104", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "3"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"13", "-", 
                    RowBox[{"36", " ", "\[Xi]"}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"15", "-", 
                    RowBox[{"40", " ", "\[Xi]"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"23", "-", 
                    RowBox[{"35", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"101", " ", "\[Xi]"}], "-", 
                    RowBox[{"44", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"7", " ", "\[Xi]"}]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "7"}], "+", 
                    RowBox[{"11", " ", "\[Xi]"}]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "3"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "-", 
                    RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"10", "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["\[Xi]", "2"]}], "+", 
                    SuperscriptBox["\[Xi]", "3"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"19", "-", 
                    RowBox[{"9", " ", "\[Xi]"}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"23", "+", "\[Xi]"}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"69", "-", 
                    RowBox[{"46", " ", "\[Xi]"}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"40", "+", 
                    RowBox[{"21", " ", "\[Xi]"}], "-", 
                    RowBox[{"38", " ", 
                    SuperscriptBox["\[Xi]", "2"]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["\[Xi]", "3"]}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "31"}], "+", 
                    RowBox[{"19", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"103", "-", 
                    RowBox[{"97", " ", "\[Xi]"}], "+", 
                    RowBox[{"46", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "3"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"19", "-", 
                   RowBox[{"33", " ", "\[Xi]"}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "39"}], "+", 
                    RowBox[{"35", " ", "\[Xi]"}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "-", 
                    RowBox[{"105", " ", "\[Xi]"}], "+", 
                    RowBox[{"52", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox["1", "\[Xi]"], "]"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["vev", "4"]], 
       RowBox[{"96", " ", 
        SuperscriptBox["MWbar", "4"], " ", 
        RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
        RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["MWbar", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", 
                 SuperscriptBox["MWbar", "2"]}], "+", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"]}], "+", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}]}], ")"}]}],
           "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"24", " ", 
              SuperscriptBox["MWbar", "8"]}], "+", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["MWbar", "2"]}], "-", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["MWbar", "2"]}], "+", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"16", " ", 
                 SuperscriptBox["MWbar", "4"]}], "-", 
                RowBox[{"10", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
               ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"20", " ", 
                 SuperscriptBox["MWbar", "4"]}], "-", 
                RowBox[{"8", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["MWbar", "2"]}], "+", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "12"}], " ", 
                 SuperscriptBox["MWbar", "4"]}], "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"80", " ", 
                 SuperscriptBox["MWbar", "6"]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "96"}], " ", 
              SuperscriptBox["MWbar", "8"]}], "+", 
             RowBox[{"72", " ", 
              SuperscriptBox["MWbar", "6"], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "3"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", 
                 SuperscriptBox["MWbar", "2"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "4"]}], "-", 
                RowBox[{"16", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"72", " ", 
                 SuperscriptBox["MWbar", "6"]}], "+", 
                RowBox[{"24", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
                RowBox[{"32", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
                "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "3"]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"ScalarC0", "[", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", "MWbar", ",", 
          "MWbar", ",", "MWbar"}], "]"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["vev", "2"]], 
       RowBox[{"24", " ", 
        SuperscriptBox["MWbar", "2"], " ", 
        RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
        RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["MWbar", "2"]}], 
              SuperscriptBox["vev", "2"]], "+", 
             FractionBox[
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MWbar", "2"]}], "+", 
                 SuperscriptBox["MZbar", "2"]}], ")"}]}], 
              SuperscriptBox["vev", "2"]]}], ")"}]}], "-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["MWbar", "2"], " ", 
            RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
           SuperscriptBox["vev", "2"]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["MWbar", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "-", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "4"], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["MWbar", "6"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "3"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Xi]"}], ")"}]}], "-", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["MWbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"14", " ", "\[Xi]"}], "-", 
                RowBox[{"9", " ", 
                 SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "5"}], "+", 
                RowBox[{"9", " ", "\[Xi]"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "3"]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"6", " ", "\[Xi]"}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "9"}], "+", 
                   RowBox[{"5", " ", "\[Xi]"}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
                RowBox[{"10", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"13", " ", "\[Xi]"}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "+", 
                RowBox[{"8", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "-", 
                   RowBox[{"6", " ", "\[Xi]"}], "+", 
                   SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
               ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"6", " ", "\[Xi]"}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "-", 
                RowBox[{"10", " ", 
                 SuperscriptBox["MWbar", "2"], " ", "\[Xi]", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["MWbar", "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Xi]"}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "37"}], "+", 
                   RowBox[{"20", " ", "\[Xi]"}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"23", "+", 
                   RowBox[{"9", " ", "\[Xi]"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
                "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "3"]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"ScalarC0", "[", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", "MWbar", ",", 
          "MWbar", ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}]}], "]"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["vev", "4"]], 
       RowBox[{"96", " ", 
        SuperscriptBox["MWbar", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "3"], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", "\[Xi]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"]}], "+", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]", "+", 
                   SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
                RowBox[{"3", " ", "\[Xi]", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"5", " ", "\[Xi]"}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
                RowBox[{"5", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"4", " ", "\[Xi]"}], "+", 
                   SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
               ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "-", 
                   RowBox[{"2", " ", "\[Xi]"}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["MWbar", "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"10", " ", "\[Xi]"}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
                "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "3"]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"ScalarC0", "[", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", "MWbar", ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}], ",", "MWbar"}], "]"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["vev", "2"]], 
       RowBox[{"24", " ", 
        SuperscriptBox["MWbar", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
        RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"4", " ", 
                SuperscriptBox["MWbar", "2"]}], 
               SuperscriptBox["vev", "2"]]}], "+", 
             FractionBox[
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MWbar", "2"]}], "+", 
                 SuperscriptBox["MZbar", "2"]}], ")"}]}], 
              SuperscriptBox["vev", "2"]]}], ")"}]}], "-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["MWbar", "2"], " ", 
            RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
           SuperscriptBox["vev", "2"]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["MWbar", "2"], " ", "\[Xi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "4"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["MWbar", "2"]}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "\[Xi]"}], ")"}]}], "+", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["MWbar", "4"]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", "\[Xi]"}], 
             "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["MWbar", "2"], " ", "\[Xi]", " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "\[Xi]"}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
                RowBox[{"5", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "3"]}], "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "\[Xi]"}], ")"}]}], "-", 
                RowBox[{"10", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MWbar", "2"]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"2", " ", "\[Xi]"}], "+", 
                   SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"ScalarC0", "[", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", "MWbar", ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}], ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}]}], "]"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["vev", "4"]], 
       RowBox[{"96", " ", 
        SuperscriptBox["MWbar", "4"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
        RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SuperscriptBox["MWbar", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"]}], "+", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["MWbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], "-", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"]}], "-", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Xi]"}], ")"}]}], "-", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["MWbar", "2"]}], "+", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", "\[Xi]"}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"]}], "-", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"9", "-", 
                   RowBox[{"5", " ", "\[Xi]"}]}], ")"}]}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox["MWbar", "2"], " ", "\[Xi]", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"5", " ", "\[Xi]"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"5", " ", "\[Xi]"}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"]}], "-", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", 
                 SuperscriptBox["MWbar", "2"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"9", " ", "\[Xi]"}]}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"23", "+", 
                   RowBox[{"9", " ", "\[Xi]"}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["MWbar", "6"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "-", 
                   RowBox[{"14", " ", "\[Xi]"}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "37"}], "+", 
                   RowBox[{"20", " ", "\[Xi]"}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{"13", " ", "\[Xi]"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
                "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "3"]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"ScalarC0", "[", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}], ",", "MWbar", ",", "MWbar"}], "]"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["vev", "2"]], 
       RowBox[{"24", " ", 
        SuperscriptBox["MWbar", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
        RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"]}], 
                 SuperscriptBox["vev", "2"]], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}]}], "-", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
              SuperscriptBox["vev", "2"]]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"]}], 
                 SuperscriptBox["vev", "2"]], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}]}], "-", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
              SuperscriptBox["vev", "2"]]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"]}], 
                 SuperscriptBox["vev", "2"]], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]], "+", 
                FractionBox[
                 RowBox[{"8", " ", 
                  SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], 
                 SuperscriptBox["vev", "2"]]}], ")"}]}], "-", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
              SuperscriptBox["vev", "2"]]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MWbar", "2"]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"3", " ", "\[Xi]"}]}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"ScalarC0", "[", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}], ",", "MWbar", ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}]}], "]"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["vev", "2"]], 
       RowBox[{"24", " ", 
        SuperscriptBox["MWbar", "2"], " ", 
        RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
        RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["MWbar", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["MWbar", "2"]}], 
              SuperscriptBox["vev", "2"]], "+", 
             FractionBox[
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MWbar", "2"]}], "+", 
                 SuperscriptBox["MZbar", "2"]}], ")"}]}], 
              SuperscriptBox["vev", "2"]]}], ")"}]}], "-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["MWbar", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["MWbar", "2"]}], "+", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}]}], ")"}], " ", 
            RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
           SuperscriptBox["vev", "2"]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["MWbar", "2"], " ", "\[Xi]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["MWbar", "2"]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "3"], " ", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}]}], ")"}]}],
           "+", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["MWbar", "6"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "3"]}], "+", 
             RowBox[{
              SuperscriptBox["MWbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"2", " ", "\[Xi]"}], "+", 
                SuperscriptBox["\[Xi]", "2"]}], ")"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "-", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", "\[Xi]"}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "3"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"2", " ", "\[Xi]"}], "+", 
                   SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
                RowBox[{"5", " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MWbar", "4"]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{"2", " ", "\[Xi]"}], "+", 
                   SuperscriptBox["\[Xi]", "2"]}], ")"}]}], "-", 
                RowBox[{"4", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", "\[Xi]"}], ")"}], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
                RowBox[{"10", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"ScalarC0", "[", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", 
          RowBox[{
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
           RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}], ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}], ",", "MWbar"}], "]"}]}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
       RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
         RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["MWbar", "2"], " ", "\[Xi]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "3"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], ")"}], "2"], " ", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
          RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], ")"}]}]}], ")"}], 
       " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"4", " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"]}], 
                 SuperscriptBox["vev", "2"]], "-", 
                FractionBox[
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}]}], 
             SuperscriptBox["vev", "2"]], "+", 
            FractionBox[
             RowBox[{"16", " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
             SuperscriptBox["vev", "4"]]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["MWbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["MWbar", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"8", " ", 
                  SuperscriptBox["MHbar", "2"], " ", 
                  SuperscriptBox["MWbar", "2"]}], 
                 SuperscriptBox["vev", "4"]]}], "+", 
               FractionBox[
                RowBox[{"16", " ", 
                 SuperscriptBox["MWbar", "4"], " ", "\[Xi]"}], 
                SuperscriptBox["vev", "4"]], "+", 
               FractionBox[
                RowBox[{"4", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                   SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"2", " ", 
                    SuperscriptBox["MHbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "+", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], 
                    SuperscriptBox["vev", "2"]]}], ")"}]}], 
                SuperscriptBox["vev", "2"]]}], ")"}]}], "-", 
            FractionBox[
             RowBox[{"8", " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], 
                 SuperscriptBox["vev", "2"]]}], ")"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
             SuperscriptBox["vev", "2"]], "+", 
            FractionBox[
             RowBox[{"16", " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
             SuperscriptBox["vev", "4"]], "+", 
            RowBox[{
             RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"64", " ", 
                  SuperscriptBox["MWbar", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                 SuperscriptBox["vev", "4"]]}], "+", 
               FractionBox[
                RowBox[{"32", " ", 
                 SuperscriptBox["MWbar", "4"], " ", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                SuperscriptBox["vev", "4"]]}], ")"}]}]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], 
                 SuperscriptBox["vev", "2"]]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                FractionBox[
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]], "+", 
                FractionBox[
                 RowBox[{"4", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}], " ", 
              RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], "+", 
             FractionBox[
              RowBox[{"4", " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}], "2"]}], 
              SuperscriptBox["vev", "2"]], "+", 
             RowBox[{
              RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["MWbar", "2"]}], 
                    SuperscriptBox["vev", "2"]], "-", 
                   FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], 
                    SuperscriptBox["vev", "2"]]}], ")"}]}], "+", 
                FractionBox[
                 RowBox[{"8", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], 
                 SuperscriptBox["vev", "2"]]}], ")"}]}]}], ")"}]}], 
          SuperscriptBox["vev", "2"]]}], ")"}], " ", 
       RowBox[{"ScalarC0", "[", 
        RowBox[{
         RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", 
         RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", 
         RowBox[{
          RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
          RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"768", " ", 
    SuperscriptBox["MWbar", "6"], " ", 
    SqrtBox[
     SuperscriptBox["MWbar", "2"]], " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["MWbar", "2"]}], "+", 
      SuperscriptBox["MZbar", "2"]}]], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"Kallen\[Lambda]", "[", 
      RowBox[{
       RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], ",", 
       RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ",", 
       RowBox[{
        RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
        RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}]}], "]"}], "2"], " ", 
    RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], " ", 
    RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"\[Kappa]1", ".", "\[Kappa]2"}]}], "+", 
      RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8394915460813847`*^9, 3.839491560870264*^9}, {
   3.839491593566681*^9, 3.839491599974101*^9}, 3.839499111731605*^9, 
   3.839569190351654*^9, 3.839581334997755*^9, 3.839913155507106*^9, 
   3.842524601743311*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"fbe32e79-e75d-4ab3-8e83-ed9ad6e06630"]
}, Open  ]]
},
Evaluator->"2",
WindowSize->{1440, 851},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
WindowStatusArea->None,
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 18, 2020)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"cd0c85cb-b767-4197-b17f-d3cbadf3d883"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 303, 6, 41, "Input",ExpressionUUID->"4ebd0c3e-3784-4031-9ceb-ee81d9574324"],
Cell[706, 21, 3769, 98, 210, "Input",ExpressionUUID->"e2b11bce-5ce6-4da8-b63e-9ec285c6779d"],
Cell[CellGroupData[{
Cell[4500, 123, 432, 8, 63, "Input",ExpressionUUID->"0d30a8e4-9959-429b-ae79-a7790c13b338"],
Cell[4935, 133, 1077, 16, 46, "Print",ExpressionUUID->"1a8b929b-933a-4abd-a8b8-80069ba632d2"],
Cell[6015, 151, 828, 14, 41, "Output",ExpressionUUID->"20de90f4-771c-48e9-81ce-76b990701f9e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6880, 170, 4959, 110, 218, "Input",ExpressionUUID->"65af2848-7340-4e00-9c69-7c3de07e2aae"],
Cell[11842, 282, 14795, 352, 363, "Output",ExpressionUUID->"ab567211-6515-4d03-a6ef-3a687d7ef448"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26674, 639, 1432, 42, 109, "Input",ExpressionUUID->"a3fb64df-c9a3-463b-8ec1-91385d5bf73f"],
Cell[CellGroupData[{
Cell[28131, 685, 245, 5, 24, "Print",ExpressionUUID->"d4764d3e-524e-4f30-90c8-d5b1b0fff438"],
Cell[28379, 692, 277, 6, 24, "Print",ExpressionUUID->"e1309ab0-35bc-4545-93ce-69039f697e89"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28705, 704, 1910, 53, 147, "Input",ExpressionUUID->"1aa0175c-64cd-4138-9676-e06c06109aad"],
Cell[30618, 759, 6316, 162, 113, "Output",ExpressionUUID->"f295b615-448a-4bc3-ac38-855ce592b221"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36971, 926, 6255, 161, 260, "Input",ExpressionUUID->"c257bd55-38f9-4d85-8054-55b486f45fb9"],
Cell[43229, 1089, 890, 14, 24, "Print",ExpressionUUID->"412b15ee-a845-4cc3-8827-dc6b0f3c3a34"],
Cell[44122, 1105, 2644, 53, 70, "Output",ExpressionUUID->"23046a97-41b9-4ddc-b94e-3a1259965db4"],
Cell[46769, 1160, 5019, 115, 112, "Output",ExpressionUUID->"310380cb-3909-4bd9-b597-85db1c1e7d5e"],
Cell[51791, 1277, 5017, 115, 112, "Output",ExpressionUUID->"41c3ffb0-2a99-46d2-ba40-0b6d4ad07678"],
Cell[56811, 1394, 925, 15, 24, "Print",ExpressionUUID->"afc24683-bed3-4c99-9c57-80f13aa22fbf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57773, 1414, 4020, 110, 216, "Input",ExpressionUUID->"4b81a2cb-3d5f-480b-a8f7-1dadea37f7f5"],
Cell[61796, 1526, 776, 12, 24, "Print",ExpressionUUID->"11dba22d-2455-4ddd-8672-4dded3fece78"],
Cell[62575, 1540, 1321, 29, 67, "Output",ExpressionUUID->"8dbf3e12-66cf-4d07-8e62-ce01b074a862"],
Cell[63899, 1571, 3739, 93, 89, "Output",ExpressionUUID->"983bd25e-7bef-4018-b99c-bdb2f52aa490"],
Cell[67641, 1666, 3739, 93, 89, "Output",ExpressionUUID->"d4f8a138-6798-4712-a6a7-8d5d23655574"],
Cell[71383, 1761, 811, 13, 24, "Print",ExpressionUUID->"2a1d5389-ca61-4ea8-96d7-a0bf29c61a29"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72231, 1779, 3176, 85, 191, "Input",ExpressionUUID->"ccc262b0-0a7a-43f6-9091-22ed537bafb6"],
Cell[CellGroupData[{
Cell[75432, 1868, 775, 13, 24, "Print",ExpressionUUID->"81c76fa6-8b10-4d10-91e0-301e1023effe"],
Cell[76210, 1883, 806, 14, 24, "Print",ExpressionUUID->"fc476b00-08a6-4fcb-8f0a-24b9757617ef"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[77065, 1903, 13687, 363, 340, "Input",ExpressionUUID->"60f674dc-209e-4685-b876-bbf8dbc9f685"],
Cell[CellGroupData[{
Cell[90777, 2270, 944, 15, 24, "Print",ExpressionUUID->"02dee7a8-da42-48fb-b680-84e69fb3f497"],
Cell[91724, 2287, 978, 16, 24, "Print",ExpressionUUID->"c3fdb29c-4853-4936-bc02-dc4ed4cd1a54"]
}, Open  ]]
}, Open  ]],
Cell[92729, 2307, 27612, 726, 682, "Input",ExpressionUUID->"0dec1954-d393-4501-b455-0fa15a6a76cb"],
Cell[CellGroupData[{
Cell[120366, 3037, 1180, 29, 107, "Input",ExpressionUUID->"8546276f-e9a6-49cb-8e35-83785614363d"],
Cell[121549, 3068, 15649, 382, 190, "Output",ExpressionUUID->"7d4af3fb-8a2b-4a8f-82b2-84a9f9e5cd61"],
Cell[137201, 3452, 503, 8, 24, "Print",ExpressionUUID->"a6d0ce74-57fe-44e8-adbf-06f51daee359"],
Cell[137707, 3462, 10110, 258, 119, "Output",ExpressionUUID->"4f73db97-9e55-4590-aef7-a04b7a9e8d79"],
Cell[147820, 3722, 531, 8, 24, "Print",ExpressionUUID->"b86f5c39-fa38-467f-9849-c374f7335e83"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148388, 3735, 1429, 41, 109, "Input",ExpressionUUID->"06847e34-e21e-46de-b38c-653f0e58d9af"],
Cell[CellGroupData[{
Cell[149842, 3780, 340, 6, 24, "Print",ExpressionUUID->"f6ee3356-33a4-4e1a-9b66-4edb6de3ec06"],
Cell[150185, 3788, 373, 7, 24, "Print",ExpressionUUID->"d59d2a3a-467b-4742-aa7e-1fdae5fb7243"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[150607, 3801, 1425, 39, 147, "Input",ExpressionUUID->"9389e14e-144b-4423-a454-ab4f66651ecb"],
Cell[152035, 3842, 250147, 6079, 6377, "Output",ExpressionUUID->"fbe32e79-e75d-4ab3-8e83-ed9ad6e06630"]
}, Open  ]]
}
]
*)



==> anc/Hffmanual.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    575076,      14189]
NotebookOptionsPosition[    566258,      14047]
NotebookOutlinePosition[    566747,      14065]
CellTagsIndexPosition[    566704,      14062]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.771567064358963*^9, 3.7715670651432867`*^9}, {
  3.788521283212531*^9, 3.788521285258569*^9}, {3.788695065882996*^9, 
  3.7886950681215467`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"4ebd0c3e-3784-4031-9ceb-ee81d9574324"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Useful", " ", "timing", " ", "functions"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"TimingStart", ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{
        RowBox[{"Set", "[", 
         RowBox[{"timer", ",", 
          RowBox[{"AbsoluteTime", "[", "]"}]}], "]"}], ";", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Start \>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "<>", "\"\</\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], "<>", "\"\<, \>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "4", "]"}], "]"}], "]"}], "<>", "\"\<:\>\"", "<>", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Date", "[", "]"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}], "<", "10"}], ",", 
            RowBox[{"\"\<0\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"Date", "[", "]"}], ")"}], "[", 
               RowBox[{"[", "5", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Date", "[", "]"}], ")"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "]"}]}], 
         "\[IndentingNewLine]", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TimingFinish", ":=", 
     RowBox[{"Print", "[", "\[IndentingNewLine]", 
      RowBox[{"\"\<Finished in: \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AbsoluteTime", "[", "]"}], "-", "timer"}], ")"}], "/", 
         "60."}], "]"}], "<>", "\"\< minutes, at: \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Date", "[", "]"}], ")"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], "<>", "\"\</\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Date", "[", "]"}], ")"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}], "<>", "\"\<, \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Date", "[", "]"}], ")"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}], "<>", "\"\<:\>\"", "<>", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Date", "[", "]"}], "[", 
           RowBox[{"[", "5", "]"}], "]"}], "<", "10"}], ",", 
         RowBox[{"\"\<0\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "5", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"ToString", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Date", "[", "]"}], ")"}], "[", 
           RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.793788210535432*^9, {3.79706502345557*^9, 3.797065024091278*^9}, {
   3.812699921821989*^9, 3.812699927581559*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"e2b11bce-5ce6-4da8-b63e-9ec285c6779d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"<<", "X`"}], "\[IndentingNewLine]", 
 RowBox[{"SetOptions", "[", 
  RowBox[{"LoopIntegrate", ",", 
   RowBox[{"Apart", "\[Rule]", "True"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8366349164311523`*^9, 3.8366349173259497`*^9}, {
   3.837222127609888*^9, 3.837222127894784*^9}, 3.8372221837929573`*^9, 
   3.837226124220216*^9, {3.839404232944806*^9, 3.839404241673871*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"0d30a8e4-9959-429b-ae79-a7790c13b338"],

Cell[BoxData["\<\"\\!\\(\\*TemplateBox[List[\\\"\\\\\\\"Package-X v2.1.1, by \
Hiren H. Patel\\\\\\\\nFor more information, see the \\\\\\\"\\\", \
TemplateBox[List[\\\"\\\\\\\"guide\\\\\\\"\\\", \\\"paclet:X/guide/PackageX\\\
\"], \\\"HyperlinkPaclet\\\"]], \\\"RowDefault\\\"]\\)\"\>"], "Print",
 CellChangeTimes->{
  3.8394042436041193`*^9, 3.83940511126709*^9, 3.839413819252306*^9, 
   3.839475301039473*^9, 3.8396742034418716`*^9, 3.83974085253333*^9, 
   3.839743044584957*^9, 3.839745286277823*^9, {3.839746797131979*^9, 
   3.839746807146229*^9}, 3.839753857039576*^9, 3.839756523518244*^9, 
   3.8397570511741858`*^9, 3.839757095504459*^9, 3.839913334781332*^9, 
   3.839927850440054*^9, {3.840599705016922*^9, 3.840599734296525*^9}, 
   3.840609390618464*^9, 3.842524126852332*^9, 3.842524635608653*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"6721b51a-d427-441c-950b-48b890949626"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Apart", "\[Rule]", "True"}], ",", 
   RowBox[{"Cancel", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"Dimensions", "\[Rule]", "4"}], ",", 
   RowBox[{"DiracAlgebra", "\[RuleDelayed]", "$DiracAlgebra"}], ",", 
   RowBox[{"Organization", "\[Rule]", "Automatic"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.839404243610097*^9, 3.839405111272358*^9, 3.839413819254717*^9, 
   3.8394753010453157`*^9, 3.839674203444954*^9, 3.8397408525362864`*^9, 
   3.839743044587721*^9, 3.8397452862802258`*^9, {3.839746797134523*^9, 
   3.8397468071488256`*^9}, 3.83975385704263*^9, 3.8397565235212812`*^9, 
   3.8397570511771717`*^9, 3.8397570955076942`*^9, 3.8399133347842817`*^9, 
   3.839927850442809*^9, {3.8405997050202093`*^9, 3.840599734299048*^9}, 
   3.840609390621399*^9, 3.842524126858139*^9, 3.842524635618778*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"208d7e33-bd7b-4af9-822e-0b4c3575b460"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Start", " ", "with", " ", "contributions", " ", "from", " ", "effective", 
   " ", "action"}], "*)"}]], "Input",
 CellChangeTimes->{{3.8399133670496197`*^9, 3.83991337549312*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"b33d3ebd-9df0-46c6-9dde-4131f40b1a6b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fHAA1", "=", 
   RowBox[{"Get", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<fHAA1.dat\>\""}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fHAZ1", "=", 
   RowBox[{"Get", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<fHAZ1.dat\>\""}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fHAA1t", "=", 
   RowBox[{"Get", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<fHAA1t.dat\>\""}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fHAZ1t", "=", 
   RowBox[{"Get", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<fHAZ1t.dat\>\""}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"toinvariants", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"k1", ".", "k1"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"k2", ".", "k2"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"k3", ".", "k3"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"k1", ".", "k2"}], "\[Rule]", 
      RowBox[{"s1", "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"k1", ".", "k3"}], "\[Rule]", 
      RowBox[{"s3", "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"k2", ".", "k3"}], "\[Rule]", 
      RowBox[{"s2", "/", "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"reducechiral", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[LeftAngleBracket]", 
       RowBox[{
        RowBox[{"\[ScriptU]", "[", 
         RowBox[{"k2", ",", "0"}], "]"}], ",", 
        SubscriptBox["\[Gamma]", "\[Mu]1"], ",", "\[DoubleStruckCapitalP]L", 
        ",", 
        RowBox[{"\[ScriptV]", "[", 
         RowBox[{"k3", ",", "0"}], "]"}]}], "\[RightAngleBracket]"}], 
      "\[Rule]", 
      RowBox[{
       SubscriptBox["\[DoubleStruckG]", 
        RowBox[{"\[Mu]1", ",", "\[Nu]"}]], 
       RowBox[{"LL", "[", "\[Nu]", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[LeftAngleBracket]", 
       RowBox[{
        RowBox[{"\[ScriptU]", "[", 
         RowBox[{"k2", ",", "0"}], "]"}], ",", 
        SubscriptBox["\[Gamma]", "\[Mu]1"], ",", "\[DoubleStruckCapitalP]R", 
        ",", 
        RowBox[{"\[ScriptV]", "[", 
         RowBox[{"k3", ",", "0"}], "]"}]}], "\[RightAngleBracket]"}], 
      "\[Rule]", 
      RowBox[{
       SubscriptBox["\[DoubleStruckG]", 
        RowBox[{"\[Mu]1", ",", "\[Nu]"}]], 
       RowBox[{"RR", "[", "\[Nu]", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[LeftAngleBracket]", 
       RowBox[{
        RowBox[{"\[ScriptU]", "[", 
         RowBox[{"k2", ",", "0"}], "]"}], ",", 
        RowBox[{"\[Gamma]", ".", "k1"}], ",", "\[DoubleStruckCapitalP]L", ",", 
        RowBox[{"\[ScriptV]", "[", 
         RowBox[{"k3", ",", "0"}], "]"}]}], "\[RightAngleBracket]"}], 
      "\[Rule]", 
      RowBox[{
       SubscriptBox["k1", "\[Nu]"], 
       RowBox[{"LL", "[", "\[Nu]", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[LeftAngleBracket]", 
       RowBox[{
        RowBox[{"\[ScriptU]", "[", 
         RowBox[{"k2", ",", "0"}], "]"}], ",", 
        RowBox[{"\[Gamma]", ".", "k1"}], ",", "\[DoubleStruckCapitalP]R", ",", 
        RowBox[{"\[ScriptV]", "[", 
         RowBox[{"k3", ",", "0"}], "]"}]}], "\[RightAngleBracket]"}], 
      "\[Rule]", 
      RowBox[{
       SubscriptBox["k1", "\[Nu]"], 
       RowBox[{"RR", "[", "\[Nu]", "]"}]}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.839581961448401*^9, 3.8395820040187597`*^9}, {
  3.839913403529059*^9, 3.839913403828779*^9}, {3.840599708729154*^9, 
  3.840599714487328*^9}, {3.84060044915169*^9, 3.8406004762116117`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"1431f2ba-5b6e-44a8-9478-fc545bf6b33c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"AA", " ", "contribution"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"TimingStart", "\[IndentingNewLine]", 
   RowBox[{"fullAA", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Limit", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"4", " ", "I", " ", "el", " ", 
             RowBox[{"(", 
              RowBox[{"fHAA1", "+", "fHAA1t"}], ")"}], " ", 
             RowBox[{"FermionLineExpand", "[", 
              RowBox[{"Contract", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"\[LeftAngleBracket]", 
                  RowBox[{
                   RowBox[{"\[ScriptU]", "[", 
                    RowBox[{"k2", ",", "0"}], "]"}], ",", 
                   SubscriptBox["\[Gamma]", "\[Mu]3"], ",", 
                   RowBox[{"(", 
                    RowBox[{
                    "\[DoubleStruckCapitalP]L", "+", 
                    "\[DoubleStruckCapitalP]R"}], ")"}], ",", 
                   RowBox[{"\[ScriptV]", "[", 
                    RowBox[{"k3", ",", "0"}], "]"}]}], 
                  "\[RightAngleBracket]"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], ")"}]}], 
                RowBox[{"(", 
                 RowBox[{
                  SubscriptBox["\[DoubleStruckG]", 
                   RowBox[{"\[Mu]2", ",", "\[Mu]3"}]], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", "\[Xi]BG"}], ")"}], 
                   SubscriptBox["\[Kappa]2", "\[Mu]2"], 
                   RowBox[{
                    SubscriptBox["\[Kappa]2", "\[Mu]3"], "/", 
                    RowBox[{"\[Kappa]1", ".", "\[Kappa]1"}]}]}]}], ")"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["k1", "\[Mu]2"], 
                   SubscriptBox["\[Kappa]2", "\[Mu]1"]}], "-", 
                  RowBox[{
                   RowBox[{"k1", ".", "\[Kappa]2"}], " ", 
                   SubscriptBox["\[DoubleStruckG]", 
                    RowBox[{"\[Mu]1", ",", "\[Mu]2"}]]}]}], ")"}]}], "]"}], 
              "]"}]}], "/.", 
            RowBox[{"\[Kappa]2", "\[Rule]", 
             RowBox[{"k2", "+", "k3"}]}]}], "/.", 
           RowBox[{"\[Kappa]1", "\[Rule]", "k1"}]}], ",", 
          RowBox[{
           RowBox[{"k1", ".", "k1"}], "\[Rule]", "0"}]}], "]"}], "/.", 
        "toinvariants"}], "/.", "reducechiral"}], "/.", 
      RowBox[{"ee", "\[Rule]", "el"}]}], "]"}]}], "\[IndentingNewLine]", 
   "TimingFinish"}]}]], "Input",
 CellChangeTimes->{{3.8394916631555643`*^9, 3.839491681319344*^9}, {
   3.83949176685091*^9, 3.83949181942627*^9}, {3.839492004783949*^9, 
   3.839492156525799*^9}, {3.839492191401589*^9, 3.839492255497033*^9}, {
   3.839492287762826*^9, 3.839492306422812*^9}, {3.839492419120201*^9, 
   3.8394924483699837`*^9}, 3.8394929906725492`*^9, 3.8394932198607388`*^9, {
   3.839493392979566*^9, 3.839493402248575*^9}, {3.839493471909244*^9, 
   3.839493476333516*^9}, {3.839493542859932*^9, 3.839493543999275*^9}, 
   3.839494315401389*^9, {3.839499842585623*^9, 3.8394998428391743`*^9}, {
   3.839500765233252*^9, 3.839500779212541*^9}, {3.83957132157537*^9, 
   3.8395713218595743`*^9}, {3.8395721189397573`*^9, 3.839572145339468*^9}, 
   3.839577507987211*^9, 3.839577639371018*^9, {3.839581834127223*^9, 
   3.8395818383870173`*^9}, {3.8395821298859*^9, 3.8395821311755867`*^9}, {
   3.839667347357109*^9, 3.839667347986855*^9}, {3.8399134303346767`*^9, 
   3.839913470069557*^9}, {3.839913573376504*^9, 3.839913579750928*^9}, {
   3.839913704628319*^9, 3.839913720317849*^9}, {3.83991641109649*^9, 
   3.839916417515512*^9}, {3.84059971670794*^9, 3.840599723997634*^9}, {
   3.840600141798813*^9, 3.840600249154097*^9}, {3.840600478627334*^9, 
   3.8406004848219757`*^9}, {3.840602329245976*^9, 3.840602331254287*^9}, {
   3.840609352118657*^9, 3.8406093631880217`*^9}, {3.84252465114148*^9, 
   3.842524651376416*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"e1765e94-ce10-457e-9624-4843d2c95ace"],

Cell[BoxData["\<\"Start 10/6, 17:57\"\>"], "Print",
 CellChangeTimes->{
  3.8399164387087917`*^9, 3.8399278533065243`*^9, 3.8405997573532877`*^9, 
   3.840600145661951*^9, {3.840600230788684*^9, 3.840600252254771*^9}, {
   3.840600485183044*^9, 3.840600490201746*^9}, 3.840602333550989*^9, 
   3.8406093916826277`*^9, 3.842524127114663*^9, {3.8425246358701477`*^9, 
   3.8425246520605164`*^9}},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"615ee98d-5e05-4aae-81e7-9a5e9a88d5b4"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["el", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SubscriptBox["k1", "\[Nu]"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["k2", "\[Mu]1"], "+", 
           SubscriptBox["k3", "\[Mu]1"]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s1", "+", "s3"}], ")"}], " ", 
         SubscriptBox["\[DoubleStruckG]", 
          RowBox[{"\[Mu]1", ",", "\[Nu]"}]]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"LL", "[", "\[Nu]", "]"}], "+", 
        RowBox[{"RR", "[", "\[Nu]", "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["el", "2"], " ", 
         SuperscriptBox["MTbar", "2"], " ", 
         SuperscriptBox["MZbar", "2"], " ", "Nc", " ", 
         SuperscriptBox["Qu", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
         SuperscriptBox["vev", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "s2", " ", 
            RowBox[{"DiscB", "[", 
             RowBox[{"s2", ",", "MTbar", ",", "MTbar"}], "]"}]}], "+", 
           RowBox[{"2", " ", "s2", " ", 
            RowBox[{"DiscB", "[", 
             RowBox[{
              RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MTbar", ",", 
              "MTbar"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s1", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SuperscriptBox["MTbar", "2"]}], "+", "s1", "+", "s3"}], 
                ")"}], " ", 
               RowBox[{"ScalarC0", "[", 
                RowBox[{"0", ",", "s2", ",", 
                 RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MTbar", ",", 
                 "MTbar", ",", "MTbar"}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["MWbar", "2"], "-", 
           SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["MWbar", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["MWbar", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "+", 
           RowBox[{"s2", " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "12"}], " ", 
               SuperscriptBox["MWbar", "4"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}]}], "+", 
              RowBox[{"s2", " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}]}], ")"}], " ", 
            RowBox[{"DiscB", "[", 
             RowBox[{"s2", ",", "MWbar", ",", "MWbar"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["s2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3", "-", 
              RowBox[{
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
            RowBox[{"DiscB", "[", 
             RowBox[{"s2", ",", "MWbar", ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
           RowBox[{"s2", " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["MHbar", "2"], " ", 
               SuperscriptBox["MWbar", "2"]}], "+", 
              RowBox[{"s2", " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s2", "+", "s3", "-", 
                 RowBox[{"s2", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"DiscB", "[", 
             RowBox[{"s2", ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}]}], "-", 
           RowBox[{"s2", " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "12"}], " ", 
               SuperscriptBox["MWbar", "4"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}]}], "+", 
              RowBox[{"s2", " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}]}], ")"}], " ", 
            RowBox[{"DiscB", "[", 
             RowBox[{
              RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", 
              "MWbar"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["s2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3", "-", 
              RowBox[{
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
            RowBox[{"DiscB", "[", 
             RowBox[{
              RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
           RowBox[{"s2", " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["MHbar", "2"], " ", 
               SuperscriptBox["MWbar", "2"]}], "-", 
              RowBox[{"s2", " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s2", "+", "s3", "-", 
                 RowBox[{"s2", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"DiscB", "[", 
             RowBox[{
              RowBox[{"s1", "+", "s2", "+", "s3"}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["MWbar", "2"], " ", "s2", " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "s1"}], "-", "s2", "-", "s3", "+", 
              RowBox[{
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
            RowBox[{"Log", "[", 
             FractionBox["1", "\[Xi]"], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["MWbar", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["MWbar", "4"]}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}]}], "+", 
              RowBox[{"s2", " ", 
               RowBox[{"(", 
                RowBox[{"s1", "-", "s2", "+", "s3"}], ")"}]}]}], ")"}], " ", 
            RowBox[{"ScalarC0", "[", 
             RowBox[{"0", ",", "s2", ",", 
              RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", 
              "MWbar", ",", "MWbar"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["MWbar", "2"], " ", "s2", " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "-", "s2", "+", "s3", "+", 
              RowBox[{
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
            RowBox[{"ScalarC0", "[", 
             RowBox[{"0", ",", "s2", ",", 
              RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", 
              "MWbar", ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["MWbar", "2"], " ", "s2", " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "s1"}], "-", "s2", "-", "s3", "+", 
              RowBox[{
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
            "\[Xi]", " ", 
            RowBox[{"ScalarC0", "[", 
             RowBox[{"0", ",", "s2", ",", 
              RowBox[{"s1", "+", "s2", "+", "s3"}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", "MWbar"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["MWbar", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", "\[Xi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["MHbar", "2"], " ", 
               SuperscriptBox["MWbar", "2"]}], "+", 
              RowBox[{"s2", " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s2", "+", "s3", "-", 
                 RowBox[{"s2", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"ScalarC0", "[", 
             RowBox[{"0", ",", "s2", ",", 
              RowBox[{"s1", "+", "s2", "+", "s3"}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
    "/", 
    RowBox[{"(", 
     RowBox[{"16", " ", 
      SuperscriptBox["MWbar", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["MWbar", "2"], "-", 
        SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "s2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"s1", "+", "s3"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", "vev"}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.839492993221478*^9, 3.839493405090086*^9, 3.839493477108511*^9, 
   3.83949354460577*^9, 3.839494316701043*^9, 3.839499845289031*^9, 
   3.839500783524231*^9, 3.83957121448001*^9, {3.839571323807188*^9, 
   3.839571327239264*^9}, 3.839572145982605*^9, 3.839575431371544*^9, 
   3.839577508905055*^9, 3.839577640549547*^9, 3.8395802744582357`*^9, 
   3.839580453580935*^9, 3.839581404597309*^9, 3.839581863152772*^9, 
   3.839582026147655*^9, 3.8395821319246798`*^9, 3.839583964109893*^9, 
   3.839667349013485*^9, 3.83966756684516*^9, 3.839759431705758*^9, {
   3.83991338791293*^9, 3.8399134069785*^9}, 3.8399134727947893`*^9, 
   3.839913648736298*^9, 3.839913788351775*^9, 3.839916500144912*^9, 
   3.839927916498089*^9, 3.8405998233421803`*^9, 3.8406001456952887`*^9, {
   3.8406002308227777`*^9, 3.840600252292486*^9}, {3.840600485251528*^9, 
   3.8406004902273397`*^9}, 3.840602405662891*^9, 3.840609461690082*^9, 
   3.8425242296690893`*^9, 3.842524648447319*^9, 3.8425247568097878`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"caf89537-e790-453a-81fc-bd5ab970bb48"],

Cell[BoxData["\<\"Finished in: 1.74594 minutes, at: 10/6, 17:59\"\>"], "Print",
 CellChangeTimes->{
  3.8399164387087917`*^9, 3.8399278533065243`*^9, 3.8405997573532877`*^9, 
   3.840600145661951*^9, {3.840600230788684*^9, 3.840600252254771*^9}, {
   3.840600485183044*^9, 3.840600490201746*^9}, 3.840602333550989*^9, 
   3.8406093916826277`*^9, 3.842524127114663*^9, 3.8425246358701477`*^9, 
   3.8425247568168*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"07833826-5781-4668-8bdb-6064ab198e09"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{"TimingStart", "\[IndentingNewLine]", 
 RowBox[{"fullZA", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Limit", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"2", "I", " ", 
           RowBox[{"(", 
            RowBox[{"fHAZ1", "+", "fHAZ1t"}], ")"}], " ", 
           RowBox[{"FermionLineExpand", "[", 
            RowBox[{"Contract", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"\[LeftAngleBracket]", 
                RowBox[{
                 RowBox[{"\[ScriptU]", "[", 
                  RowBox[{"k2", ",", "0"}], "]"}], ",", 
                 SubscriptBox["\[Gamma]", "\[Mu]3"], ",", 
                 RowBox[{
                  RowBox[{"gL", " ", "\[DoubleStruckCapitalP]L"}], "+", 
                  RowBox[{"gR", " ", "\[DoubleStruckCapitalP]R"}]}], ",", 
                 RowBox[{"\[ScriptV]", "[", 
                  RowBox[{"k3", ",", "0"}], "]"}]}], "\[RightAngleBracket]"}],
                "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], "-", 
                 RowBox[{"MZbar", "^", "2"}], "+", 
                 RowBox[{"I", " ", "GZ", " ", "MZbar"}]}], ")"}]}], 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["\[DoubleStruckG]", 
                 RowBox[{"\[Mu]2", ",", "\[Mu]3"}]], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "\[Xi]BG"}], ")"}], 
                 SubscriptBox["\[Kappa]2", "\[Mu]2"], 
                 RowBox[{
                  SubscriptBox["\[Kappa]2", "\[Mu]3"], "/", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Kappa]2", ".", "\[Kappa]2"}], "-", 
                    RowBox[{"\[Xi]", " ", 
                    RowBox[{"MZbar", "^", "2"}]}]}], ")"}]}]}]}], ")"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SubscriptBox["k1", "\[Mu]2"], 
                 SubscriptBox["\[Kappa]2", "\[Mu]1"]}], "-", 
                RowBox[{
                 RowBox[{"k1", ".", "\[Kappa]2"}], " ", 
                 SubscriptBox["\[DoubleStruckG]", 
                  RowBox[{"\[Mu]1", ",", "\[Mu]2"}]]}]}], ")"}]}], "]"}], 
            "]"}]}], "/.", 
          RowBox[{"\[Kappa]2", "\[Rule]", 
           RowBox[{"k2", "+", "k3"}]}]}], "/.", 
         RowBox[{"\[Kappa]1", "\[Rule]", "k1"}]}], ",", 
        RowBox[{
         RowBox[{"k1", ".", "k1"}], "\[Rule]", "0"}]}], "]"}], "/.", 
      "toinvariants"}], "/.", "reducechiral"}], "/.", 
    RowBox[{"ee", "\[Rule]", "el"}]}], 
   "]"}]}], "\[IndentingNewLine]", "TimingFinish"}], "Input",
 CellChangeTimes->{{3.839492789235371*^9, 3.839492985224057*^9}, {
   3.839493505629901*^9, 3.839493513025008*^9}, {3.839493565856596*^9, 
   3.8394935684048147`*^9}, {3.839499851255106*^9, 3.83949985158419*^9}, {
   3.839500731752618*^9, 3.8395007504420233`*^9}, {3.839571335255412*^9, 
   3.839571337024815*^9}, {3.839572153755928*^9, 3.839572158479392*^9}, 
   3.83957751361126*^9, 3.839577645342857*^9, {3.8395815893245983`*^9, 
   3.8395815908840723`*^9}, {3.8395821447809963`*^9, 
   3.8395821482310038`*^9}, {3.8396673607073*^9, 3.839667361187024*^9}, {
   3.839913676622727*^9, 3.839913701462615*^9}, {3.839913915155387*^9, 
   3.839913951155382*^9}, {3.839916291410685*^9, 3.839916296299342*^9}, {
   3.839916540562645*^9, 3.8399165466519814`*^9}, {3.8406003044000063`*^9, 
   3.840600325760391*^9}, 3.840600442268269*^9, {3.840600495561953*^9, 
   3.840600499717053*^9}, {3.840602337195504*^9, 3.8406023387994413`*^9}, {
   3.8406093804985523`*^9, 3.840609381758275*^9}, {3.840613154970428*^9, 
   3.8406131589000893`*^9}, {3.842524655293666*^9, 3.8425246555861263`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"1f2290b4-4be7-4e18-9ceb-1b91d6cc18cd"],

Cell[BoxData["\<\"Start 10/6, 17:59\"\>"], "Print",
 CellChangeTimes->{
  3.8399165501262817`*^9, 3.839927916579857*^9, {3.8406003150569677`*^9, 
   3.840600326155665*^9}, 3.840600500139071*^9, 3.840602405713399*^9, 
   3.8406094618657*^9, 3.84061316204104*^9, 3.842524229805477*^9, 
   3.8425247568643637`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"55b842ec-6d24-48ad-8cd9-de8f7c5f418c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["el", "2"], " ", "vev", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["k1", "\[Nu]"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k2", "\[Mu]1"], "+", 
         SubscriptBox["k3", "\[Mu]1"]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1", "+", "s3"}], ")"}], " ", 
       SubscriptBox["\[DoubleStruckG]", 
        RowBox[{"\[Mu]1", ",", "\[Nu]"}]]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"gL", " ", 
       RowBox[{"LL", "[", "\[Nu]", "]"}]}], "+", 
      RowBox[{"gR", " ", 
       RowBox[{"RR", "[", "\[Nu]", "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"cwbar", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["MWbar", "2"], "-", 
           SuperscriptBox["MZbar", "2"]}], ")"}], " ", "swbar"}]], 
       RowBox[{
        SuperscriptBox["el", "2"], " ", 
        SuperscriptBox["MTbar", "2"], " ", 
        SuperscriptBox["MZbar", "2"], " ", "Nc", " ", "Qu", " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["swbar", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "s2", " ", 
           RowBox[{"DiscB", "[", 
            RowBox[{"s2", ",", "MTbar", ",", "MTbar"}], "]"}]}], "-", 
          RowBox[{"2", " ", "s2", " ", 
           RowBox[{"DiscB", "[", 
            RowBox[{
             RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MTbar", ",", 
             "MTbar"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s1", "+", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["MTbar", "2"]}], "+", "s1", "+", "s3"}], 
               ")"}], " ", 
              RowBox[{"ScalarC0", "[", 
               RowBox[{"0", ",", "s2", ",", 
                RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MTbar", ",", 
                "MTbar", ",", "MTbar"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["MWbar", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["MWbar", "4"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               SuperscriptBox["MZbar", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["MWbar", "2"]}], "-", 
                 SuperscriptBox["MZbar", "2"]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["MWbar", "2"], " ", "s2", " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["MWbar", "4"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}]}], "-", 
              RowBox[{"s2", " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}]}], ")"}], " ", 
            RowBox[{"DiscB", "[", 
             RowBox[{"s2", ",", "MWbar", ",", "MWbar"}], "]"}]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["MWbar", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], "-", "s2"}], ")"}], " ", "s2", 
            " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "s1"}], "-", "s2", "-", "s3", "+", 
              RowBox[{
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
            RowBox[{"DiscB", "[", 
             RowBox[{"s2", ",", "MWbar", ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["MWbar", "2"], " ", "s2", " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["MHbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["MWbar", "2"]}], "+", 
                 SuperscriptBox["MZbar", "2"]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["MZbar", "2"]}], "-", "s2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s2", "+", "s3", "+", 
                 RowBox[{
                  SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}], "-", 
                 RowBox[{"s2", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"DiscB", "[", 
             RowBox[{"s2", ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["MWbar", "2"], " ", "s2", " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["MWbar", "4"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}]}], "-", 
              RowBox[{"s2", " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}]}], ")"}], " ", 
            RowBox[{"DiscB", "[", 
             RowBox[{
              RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", 
              "MWbar"}], "]"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["MWbar", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], "-", "s2"}], ")"}], " ", "s2", 
            " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "s1"}], "-", "s2", "-", "s3", "+", 
              RowBox[{
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
            RowBox[{"DiscB", "[", 
             RowBox[{
              RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["MWbar", "2"], " ", "s2", " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["MHbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["MWbar", "2"]}], "+", 
                 SuperscriptBox["MZbar", "2"]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["MZbar", "2"]}], "-", "s2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s2", "+", "s3", "+", 
                 RowBox[{
                  SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}], "-", 
                 RowBox[{"s2", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"DiscB", "[", 
             RowBox[{
              RowBox[{"s1", "+", "s2", "+", "s3"}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["MWbar", "4"], " ", 
            SuperscriptBox["MZbar", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["MWbar", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
            RowBox[{"Log", "[", 
             FractionBox["1", "\[Xi]"], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["MWbar", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["MZbar", "2"]}], "-", "s2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["MWbar", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "s2", " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s3"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["MZbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"s2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
                    RowBox[{"s1", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "\[Xi]"}], ")"}]}], "+", 
                    RowBox[{"s3", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "\[Xi]"}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             FractionBox["1", "\[Xi]"], "]"}]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["MWbar", "8"]}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["MWbar", "6"], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["MWbar", "4"], " ", "s2", " ", 
               RowBox[{"(", 
                RowBox[{"s1", "-", "s2", "+", "s3"}], ")"}]}]}], ")"}], " ", 
            RowBox[{"ScalarC0", "[", 
             RowBox[{"0", ",", "s2", ",", 
              RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", 
              "MWbar", ",", "MWbar"}], "]"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["MWbar", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], "-", "s2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "-", "s2", "+", "s3", "+", 
              RowBox[{
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
            RowBox[{"ScalarC0", "[", 
             RowBox[{"0", ",", "s2", ",", 
              RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", 
              "MWbar", ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["MWbar", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], "-", "s2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "s1"}], "-", "s2", "-", "s3", "+", 
              RowBox[{
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
            "\[Xi]", " ", 
            RowBox[{"ScalarC0", "[", 
             RowBox[{"0", ",", "s2", ",", 
              RowBox[{"s1", "+", "s2", "+", "s3"}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", "MWbar"}], "]"}]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["MWbar", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", "\[Xi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["MHbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["MWbar", "2"]}], "+", 
                 SuperscriptBox["MZbar", "2"]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["MZbar", "2"]}], "-", "s2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s2", "+", "s3", "+", 
                 RowBox[{
                  SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}], "-", 
                 RowBox[{"s2", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"ScalarC0", "[", 
             RowBox[{"0", ",", "s2", ",", 
              RowBox[{"s1", "+", "s2", "+", "s3"}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}], ",", 
              RowBox[{"MWbar", " ", 
               SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SqrtBox[
          SuperscriptBox["MWbar", "2"]], " ", 
         SqrtBox[
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["MWbar", "2"]}], "+", 
           SuperscriptBox["MZbar", "2"]}]], " ", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
         SuperscriptBox["vev", "2"]}], ")"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"96", " ", 
    SuperscriptBox["MWbar", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "GZ", " ", "MZbar"}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["MZbar", "2"], "-", "s2"}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"s1", "+", "s3"}], ")"}], "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.839582150631762*^9, 3.8395839671517267`*^9, 3.839667361619958*^9, 
   3.8396675758018627`*^9, 3.839759432952355*^9, {3.839913938616355*^9, 
   3.839913955295923*^9}, 3.839916438647698*^9, 3.8399166888086576`*^9, 
   3.8399280558722486`*^9, {3.84060031874518*^9, 3.840600326182276*^9}, 
   3.840600500173283*^9, 3.840602735982087*^9, 3.8406097999197693`*^9, 
   3.840613524060534*^9, 3.8425244017196836`*^9, 3.842525088604569*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"34a6172d-ad12-4c51-a3c1-6d23cc3dadb8"],

Cell[BoxData["\<\"Finished in: 5.52897 minutes, at: 10/6, 18:04\"\>"], "Print",
 CellChangeTimes->{
  3.8399165501262817`*^9, 3.839927916579857*^9, {3.8406003150569677`*^9, 
   3.840600326155665*^9}, 3.840600500139071*^9, 3.840602405713399*^9, 
   3.8406094618657*^9, 3.84061316204104*^9, 3.842524229805477*^9, 
   3.842525088647819*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"97442e4c-03b0-426a-b045-7e586ec2568e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{"TimingStart", "\[IndentingNewLine]", 
 RowBox[{"fulltri", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"(", 
    RowBox[{"fullAA", "+", "fullZA"}], ")"}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"/.", 
        RowBox[{"fHAA1hold", "\[Rule]", "fHAA1"}]}], "/.", 
       RowBox[{"fHAA1thold", "\[Rule]", "fHAA1t"}]}], "/.", 
      RowBox[{"fHAZ1hold", "\[Rule]", "fHAZ1"}]}], "/.", 
     RowBox[{"fHAZ1thold", "\[Rule]", "fHAZ1t"}]}], "*)"}], 
   "]"}]}], "\[IndentingNewLine]", "TimingFinish"}], "Input",
 CellChangeTimes->{{3.839759439000627*^9, 3.839759516939342*^9}, {
   3.8399165657627697`*^9, 3.8399165778823967`*^9}, {3.840600507142385*^9, 
   3.840600529656904*^9}, 3.8406023425329638`*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"ba7dfea1-7858-4852-af81-e1955805805f"],

Cell[BoxData["\<\"Start 10/6, 18:04\"\>"], "Print",
 CellChangeTimes->{3.839916688867098*^9, 3.8399280559261827`*^9, 
  3.840600539817615*^9, 3.840602736032591*^9, 3.840609800051341*^9, 
  3.840613524134658*^9, 3.842525088780612*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"cfaddc06-5295-4e70-84df-179d1d39ab3e"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"96", " ", 
    SuperscriptBox["MWbar", "2"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"s1", "+", "s3"}], ")"}], "2"], " ", "vev"}]], 
  RowBox[{
   SuperscriptBox["el", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SubscriptBox["k1", "\[Nu]"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["k2", "\[Mu]1"], "+", 
        SubscriptBox["k3", "\[Mu]1"]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s1", "+", "s3"}], ")"}], " ", 
      SubscriptBox["\[DoubleStruckG]", 
       RowBox[{"\[Mu]1", ",", "\[Nu]"}]]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["MWbar", "2"], "-", 
           SuperscriptBox["MZbar", "2"]}], ")"}], " ", "s2", " ", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}]], 
       RowBox[{"6", " ", "\[ImaginaryI]", " ", "el", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"LL", "[", "\[Nu]", "]"}], "+", 
          RowBox[{"RR", "[", "\[Nu]", "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["el", "2"], " ", 
           SuperscriptBox["MTbar", "2"], " ", 
           SuperscriptBox["MZbar", "2"], " ", "Nc", " ", 
           SuperscriptBox["Qu", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
           SuperscriptBox["vev", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "s2", " ", 
              RowBox[{"DiscB", "[", 
               RowBox[{"s2", ",", "MTbar", ",", "MTbar"}], "]"}]}], "+", 
             RowBox[{"2", " ", "s2", " ", 
              RowBox[{"DiscB", "[", 
               RowBox[{
                RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MTbar", ",", 
                "MTbar"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"s1", "+", "s3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["MTbar", "2"]}], "+", "s1", "+", "s3"}], 
                  ")"}], " ", 
                 RowBox[{"ScalarC0", "[", 
                  RowBox[{"0", ",", "s2", ",", 
                   RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MTbar", ",", 
                   "MTbar", ",", "MTbar"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MWbar", "2"], "-", 
             SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["MWbar", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "+", 
             RowBox[{"s2", " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "12"}], " ", 
                 SuperscriptBox["MWbar", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"s1", "+", "s3"}], ")"}]}], "+", 
                RowBox[{"s2", " ", 
                 RowBox[{"(", 
                  RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}]}], ")"}], " ", 
              RowBox[{"DiscB", "[", 
               RowBox[{"s2", ",", "MWbar", ",", "MWbar"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["s2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s2", "+", "s3", "-", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
              
              RowBox[{"DiscB", "[", 
               RowBox[{"s2", ",", "MWbar", ",", 
                RowBox[{"MWbar", " ", 
                 SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
             RowBox[{"s2", " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["MHbar", "2"], " ", 
                 SuperscriptBox["MWbar", "2"]}], "+", 
                RowBox[{"s2", " ", 
                 RowBox[{"(", 
                  RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"s1", "+", "s2", "+", "s3", "-", 
                   RowBox[{"s2", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"DiscB", "[", 
               RowBox[{"s2", ",", 
                RowBox[{"MWbar", " ", 
                 SqrtBox["\[Xi]"]}], ",", 
                RowBox[{"MWbar", " ", 
                 SqrtBox["\[Xi]"]}]}], "]"}]}], "-", 
             RowBox[{"s2", " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "12"}], " ", 
                 SuperscriptBox["MWbar", "4"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"s1", "+", "s3"}], ")"}]}], "+", 
                RowBox[{"s2", " ", 
                 RowBox[{"(", 
                  RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}]}], ")"}], " ", 
              RowBox[{"DiscB", "[", 
               RowBox[{
                RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", 
                "MWbar"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["s2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s2", "+", "s3", "-", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
              
              RowBox[{"DiscB", "[", 
               RowBox[{
                RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", 
                RowBox[{"MWbar", " ", 
                 SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
             RowBox[{"s2", " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MHbar", "2"], " ", 
                 SuperscriptBox["MWbar", "2"]}], "-", 
                RowBox[{"s2", " ", 
                 RowBox[{"(", 
                  RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"s1", "+", "s2", "+", "s3", "-", 
                   RowBox[{"s2", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"DiscB", "[", 
               RowBox[{
                RowBox[{"s1", "+", "s2", "+", "s3"}], ",", 
                RowBox[{"MWbar", " ", 
                 SqrtBox["\[Xi]"]}], ",", 
                RowBox[{"MWbar", " ", 
                 SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", "s2", " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "s1"}], "-", "s2", "-", "s3", "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
              
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"Log", "[", 
               FractionBox["1", "\[Xi]"], "]"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"12", " ", 
                 SuperscriptBox["MWbar", "4"]}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"s1", "+", "s3"}], ")"}]}], "+", 
                RowBox[{"s2", " ", 
                 RowBox[{"(", 
                  RowBox[{"s1", "-", "s2", "+", "s3"}], ")"}]}]}], ")"}], " ", 
              RowBox[{"ScalarC0", "[", 
               RowBox[{"0", ",", "s2", ",", 
                RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", 
                "MWbar", ",", "MWbar"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"], " ", "s2", " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"s1", "-", "s2", "+", "s3", "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
              
              RowBox[{"ScalarC0", "[", 
               RowBox[{"0", ",", "s2", ",", 
                RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", 
                "MWbar", ",", 
                RowBox[{"MWbar", " ", 
                 SqrtBox["\[Xi]"]}]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"], " ", "s2", " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "s1"}], "-", "s2", "-", "s3", "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
              "\[Xi]", " ", 
              RowBox[{"ScalarC0", "[", 
               RowBox[{"0", ",", "s2", ",", 
                RowBox[{"s1", "+", "s2", "+", "s3"}], ",", 
                RowBox[{"MWbar", " ", 
                 SqrtBox["\[Xi]"]}], ",", 
                RowBox[{"MWbar", " ", 
                 SqrtBox["\[Xi]"]}], ",", "MWbar"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", "\[Xi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["MHbar", "2"], " ", 
                 SuperscriptBox["MWbar", "2"]}], "+", 
                RowBox[{"s2", " ", 
                 RowBox[{"(", 
                  RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"s1", "+", "s2", "+", "s3", "-", 
                   RowBox[{"s2", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"ScalarC0", "[", 
               RowBox[{"0", ",", "s2", ",", 
                RowBox[{"s1", "+", "s2", "+", "s3"}], ",", 
                RowBox[{"MWbar", " ", 
                 SqrtBox["\[Xi]"]}], ",", 
                RowBox[{"MWbar", " ", 
                 SqrtBox["\[Xi]"]}], ",", 
                RowBox[{"MWbar", " ", 
                 SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"2", " ", "GZ", " ", "MZbar"}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["MZbar", "2"], "-", "s2"}], ")"}]}]}]], 
      RowBox[{
       SuperscriptBox["vev", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"gL", " ", 
          RowBox[{"LL", "[", "\[Nu]", "]"}]}], "+", 
         RowBox[{"gR", " ", 
          RowBox[{"RR", "[", "\[Nu]", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{"cwbar", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], "-", 
              SuperscriptBox["MZbar", "2"]}], ")"}], " ", "swbar"}]], 
          RowBox[{
           SuperscriptBox["el", "2"], " ", 
           SuperscriptBox["MTbar", "2"], " ", 
           SuperscriptBox["MZbar", "2"], " ", "Nc", " ", "Qu", " ", 
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["swbar", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "s2", " ", 
              RowBox[{"DiscB", "[", 
               RowBox[{"s2", ",", "MTbar", ",", "MTbar"}], "]"}]}], "-", 
             RowBox[{"2", " ", "s2", " ", 
              RowBox[{"DiscB", "[", 
               RowBox[{
                RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MTbar", ",", 
                "MTbar"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"s1", "+", "s3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["MTbar", "2"]}], "+", "s1", "+", "s3"}], 
                  ")"}], " ", 
                 RowBox[{"ScalarC0", "[", 
                  RowBox[{"0", ",", "s2", ",", 
                   RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MTbar", ",", 
                   "MTbar", ",", "MTbar"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12", " ", 
                  SuperscriptBox["MWbar", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  SuperscriptBox["MZbar", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["MHbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["MWbar", "2"]}], "-", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["MWbar", "2"], " ", "s2", " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12", " ", 
                  SuperscriptBox["MWbar", "4"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s3"}], ")"}]}], "-", 
                 RowBox[{"s2", " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}]}], ")"}], 
               " ", 
               RowBox[{"DiscB", "[", 
                RowBox[{"s2", ",", "MWbar", ",", "MWbar"}], "]"}]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MZbar", "2"], "-", "s2"}], ")"}], " ", "s2", 
               " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "s1"}], "-", "s2", "-", "s3", "+", 
                 RowBox[{
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"DiscB", "[", 
                RowBox[{"s2", ",", "MWbar", ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["MWbar", "2"], " ", "s2", " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["MHbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["MZbar", "2"]}], "-", "s2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s2", "+", "s3", "+", 
                    RowBox[{
                    SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}], "-", 
                    RowBox[{"s2", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"DiscB", "[", 
                RowBox[{"s2", ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}], ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["MWbar", "2"], " ", "s2", " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12", " ", 
                  SuperscriptBox["MWbar", "4"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s3"}], ")"}]}], "-", 
                 RowBox[{"s2", " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}]}], ")"}], 
               " ", 
               RowBox[{"DiscB", "[", 
                RowBox[{
                 RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", 
                 "MWbar"}], "]"}]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MZbar", "2"], "-", "s2"}], ")"}], " ", "s2", 
               " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "s1"}], "-", "s2", "-", "s3", "+", 
                 RowBox[{
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"DiscB", "[", 
                RowBox[{
                 RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}]}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["MWbar", "2"], " ", "s2", " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["MHbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["MZbar", "2"]}], "-", "s2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s2", "+", "s3", "+", 
                    RowBox[{
                    SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}], "-", 
                    RowBox[{"s2", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"DiscB", "[", 
                RowBox[{
                 RowBox[{"s1", "+", "s2", "+", "s3"}], ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}], ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["MWbar", "4"], " ", 
               SuperscriptBox["MZbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s3"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["MWbar", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
               RowBox[{"Log", "[", 
                FractionBox["1", "\[Xi]"], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["MZbar", "2"]}], "-", "s2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s3"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["MWbar", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", "s2", " ", 
                    RowBox[{"(", 
                    RowBox[{"s1", "+", "s3"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["MZbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"s2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
                    RowBox[{"s1", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "\[Xi]"}], ")"}]}], "+", 
                    RowBox[{"s3", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "\[Xi]"}], ")"}]}]}], ")"}]}]}], 
                   ")"}]}]}], ")"}], " ", 
               RowBox[{"Log", "[", 
                FractionBox["1", "\[Xi]"], "]"}]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12", " ", 
                  SuperscriptBox["MWbar", "8"]}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["MWbar", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s3"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["MWbar", "4"], " ", "s2", " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "-", "s2", "+", "s3"}], ")"}]}]}], ")"}], 
               " ", 
               RowBox[{"ScalarC0", "[", 
                RowBox[{"0", ",", "s2", ",", 
                 RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", 
                 "MWbar", ",", "MWbar"}], "]"}]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["MWbar", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MZbar", "2"], "-", "s2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "-", "s2", "+", "s3", "+", 
                 RowBox[{
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"ScalarC0", "[", 
                RowBox[{"0", ",", "s2", ",", 
                 RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", 
                 "MWbar", ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["MWbar", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MZbar", "2"], "-", "s2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "s1"}], "-", "s2", "-", "s3", "+", 
                 RowBox[{
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ",
                "\[Xi]", " ", 
               RowBox[{"ScalarC0", "[", 
                RowBox[{"0", ",", "s2", ",", 
                 RowBox[{"s1", "+", "s2", "+", "s3"}], ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}], ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}], ",", "MWbar"}], "]"}]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["MWbar", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", "\[Xi]", 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["MHbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["MWbar", "2"]}], "+", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["MZbar", "2"]}], "-", "s2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s2", "+", "s3", "+", 
                    RowBox[{
                    SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}], "-", 
                    RowBox[{"s2", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"ScalarC0", "[", 
                RowBox[{"0", ",", "s2", ",", 
                 RowBox[{"s1", "+", "s2", "+", "s3"}], ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}], ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}], ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            SqrtBox[
             SuperscriptBox["MWbar", "2"]], " ", 
            SqrtBox[
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["MWbar", "2"]}], "+", 
              SuperscriptBox["MZbar", "2"]}]], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
            SuperscriptBox["vev", "2"]}], ")"}]}]}], ")"}]}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.839916701293042*^9, 3.839928065591508*^9, 
  3.840600872123056*^9, 3.840602746473135*^9, 3.840609807919826*^9, 
  3.8406135359646893`*^9, 3.842525103042255*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"9494405d-4e35-4edd-80b0-ec21ef5ce5cf"],

Cell[BoxData["\<\"Finished in: 0.237678 minutes, at: 10/6, 18:05\"\>"], \
"Print",
 CellChangeTimes->{3.839916688867098*^9, 3.8399280559261827`*^9, 
  3.840600539817615*^9, 3.840602736032591*^9, 3.840609800051341*^9, 
  3.840613524134658*^9, 3.8425251030673847`*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"15996e51-a3c0-495d-b249-f3539f1b3f50"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "One", " ", "particle", " ", "reducible", " ", "fermion", " ", "diagrams", 
    " ", "w", " ", "Zs"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "ZZ1", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"TimingStart", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"r", "=", 
     RowBox[{"l", "-", "k3"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"q", "=", 
     RowBox[{"l", "-", "k1", "-", "k2", "-", "k3"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"onshell", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"k1", ".", "k1"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"k2", ".", "k2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"k3", ".", "k3"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        SubscriptBox["k1", "\[Mu]1"], "\[Rule]", "0"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"toinvariants", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"k1", ".", "k1"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"k2", ".", "k2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"k3", ".", "k3"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"k1", ".", "k2"}], "\[Rule]", 
        RowBox[{"s1", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"k1", ".", "k3"}], "\[Rule]", 
        RowBox[{"s3", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"k2", ".", "k3"}], "\[Rule]", 
        RowBox[{"s2", "/", "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"num1", "=", 
     RowBox[{
      RowBox[{"FermionLineExpand", "[", 
       RowBox[{"Contract", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[LeftAngleBracket]", 
           RowBox[{
            RowBox[{"\[ScriptU]", "[", 
             RowBox[{"k2", ",", "0"}], "]"}], ",", 
            SubscriptBox["\[Gamma]", "\[Mu]1"], ",", 
            RowBox[{
             RowBox[{"k1", ".", "\[Gamma]"}], "+", 
             RowBox[{"k2", ".", "\[Gamma]"}]}], ",", 
            SubscriptBox["\[Gamma]", "\[Beta]"], ",", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"gL", " ", "\[DoubleStruckCapitalP]L"}], "+", 
              RowBox[{"gR", " ", "\[DoubleStruckCapitalP]R"}]}], ")"}], ",", 
            RowBox[{"r", ".", "\[Gamma]"}], ",", 
            SubscriptBox["\[Gamma]", "\[Nu]"], ",", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"gL", " ", "\[DoubleStruckCapitalP]L"}], "+", 
              RowBox[{"gR", " ", "\[DoubleStruckCapitalP]R"}]}], ")"}], ",", 
            RowBox[{"\[ScriptV]", "[", 
             RowBox[{"k3", ",", "0"}], "]"}]}], "\[RightAngleBracket]"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"k1", ".", "k2"}]}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"aa", " ", 
            SubscriptBox["\[DoubleStruckG]", 
             RowBox[{"\[Mu]", ",", "\[Nu]"}]]}], "-", 
           RowBox[{"bb", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Xi]"}], ")"}], 
            SubscriptBox["l", "\[Mu]"], 
            SubscriptBox["l", "\[Nu]"]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cc", " ", 
            SubscriptBox["\[DoubleStruckG]", 
             RowBox[{"\[Alpha]", ",", "\[Beta]"}]]}], "-", 
           RowBox[{"dd", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Xi]"}], ")"}], 
            SubscriptBox["q", "\[Alpha]"], 
            SubscriptBox["q", "\[Beta]"]}]}], ")"}], 
         SubscriptBox["\[DoubleStruckG]", 
          RowBox[{"\[Mu]", ",", "\[Alpha]"}]]}], "]"}], "]"}], "/.", 
      "onshell"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"ampZZ1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"I", " ", "el", " ", 
       RowBox[{"I", "/", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"g1", "^", "2"}], "+", 
         RowBox[{"g2", "^", "2"}]}], ")"}], "vev", " ", 
       RowBox[{
        RowBox[{"(", "I", ")"}], "^", "2"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "I"}], ")"}], "^", "4"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num1", ",", 
             RowBox[{"aa", " ", "cc"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MZbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MZbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num1", ",", 
             RowBox[{"aa", " ", "dd"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MZbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MZbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MZbar"}]}], "}"}]}], 
          "]"}], "+", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num1", ",", 
             RowBox[{"bb", " ", "cc"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MZbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MZbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MZbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num1", ",", 
             RowBox[{"bb", " ", "dd"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MZbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MZbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MZbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MZbar"}]}], "}"}]}], 
          "]"}]}], ")"}]}], "/.", "toinvariants"}], "/.", "onshell"}]}], 
   "\[IndentingNewLine]", "TimingFinish", "\[IndentingNewLine]", 
   "TimingStart", "\[IndentingNewLine]", 
   RowBox[{"refineZZ1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"I", "/", "16"}], "/", 
      RowBox[{"Pi", "^", "2"}]}], "*", 
     RowBox[{"Simplify", "[", 
      RowBox[{"LoopRefine", "[", "ampZZ1", "]"}], "]"}]}]}], 
   "\[IndentingNewLine]", "TimingFinish", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "ZZ2", "*)"}], "\[IndentingNewLine]", "TimingStart", " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rp", "=", 
     RowBox[{"l", "-", "k1", "-", "k3"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qp", "=", 
     RowBox[{"l", "-", "k1", "-", "k2", "-", "k3"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"num2", "=", 
     RowBox[{
      RowBox[{"FermionLineExpand", "[", 
       RowBox[{"Contract", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[LeftAngleBracket]", 
           RowBox[{
            RowBox[{"\[ScriptU]", "[", 
             RowBox[{"k2", ",", "0"}], "]"}], ",", 
            SubscriptBox["\[Gamma]", "\[Beta]"], ",", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"gL", " ", "\[DoubleStruckCapitalP]L"}], "+", 
              RowBox[{"gR", " ", "\[DoubleStruckCapitalP]R"}]}], ")"}], ",", 
            RowBox[{"rp", ".", "\[Gamma]"}], ",", 
            SubscriptBox["\[Gamma]", "\[Nu]"], ",", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"gL", " ", "\[DoubleStruckCapitalP]L"}], "+", 
              RowBox[{"gR", " ", "\[DoubleStruckCapitalP]R"}]}], ")"}], ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"k1", ".", "\[Gamma]"}]}], "-", 
             RowBox[{"k3", ".", "\[Gamma]"}]}], ",", 
            SubscriptBox["\[Gamma]", "\[Mu]1"], ",", 
            RowBox[{"\[ScriptV]", "[", 
             RowBox[{"k3", ",", "0"}], "]"}]}], "\[RightAngleBracket]"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"k1", ".", "k3"}]}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"aa", " ", 
            SubscriptBox["\[DoubleStruckG]", 
             RowBox[{"\[Mu]", ",", "\[Nu]"}]]}], "-", 
           RowBox[{"bb", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Xi]"}], ")"}], 
            SubscriptBox["l", "\[Mu]"], 
            SubscriptBox["l", "\[Nu]"]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cc", " ", 
            SubscriptBox["\[DoubleStruckG]", 
             RowBox[{"\[Alpha]", ",", "\[Beta]"}]]}], "-", 
           RowBox[{"dd", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Xi]"}], ")"}], 
            SubscriptBox["qp", "\[Alpha]"], 
            SubscriptBox["qp", "\[Beta]"]}]}], ")"}], 
         SubscriptBox["\[DoubleStruckG]", 
          RowBox[{"\[Mu]", ",", "\[Alpha]"}]]}], "]"}], "]"}], "/.", 
      "onshell"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"ampZZ2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"I", " ", "el", " ", 
       RowBox[{"I", "/", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"g1", "^", "2"}], "+", 
         RowBox[{"g2", "^", "2"}]}], ")"}], "vev", " ", 
       RowBox[{
        RowBox[{"(", "I", ")"}], "^", "2"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "I"}], ")"}], "^", "4"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"aa", " ", "cc"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"rp", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MZbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qp", ",", "MZbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"aa", " ", "dd"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"rp", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MZbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qp", ",", "MZbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qp", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MZbar"}]}], "}"}]}], 
          "]"}], "+", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"bb", " ", "cc"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"rp", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MZbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MZbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qp", ",", "MZbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"bb", " ", "dd"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"rp", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MZbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MZbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qp", ",", "MZbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qp", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MZbar"}]}], "}"}]}], 
          "]"}]}], ")"}]}], "/.", "toinvariants"}], "/.", "onshell"}]}], 
   "\[IndentingNewLine]", "TimingFinish", "\[IndentingNewLine]", 
   "TimingStart", "\[IndentingNewLine]", 
   RowBox[{"refineZZ2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"I", "/", "16"}], "/", 
      RowBox[{"Pi", "^", "2"}]}], "*", 
     RowBox[{"Simplify", "[", 
      RowBox[{"LoopRefine", "[", "ampZZ2", "]"}], "]"}]}]}], 
   "\[IndentingNewLine]", "TimingFinish"}]}]], "Input",
 CellChangeTimes->{{3.8383680542047*^9, 3.8383681188335733`*^9}, {
   3.8383681563530827`*^9, 3.838368265025106*^9}, {3.838368304580916*^9, 
   3.838368358505557*^9}, {3.838368416640237*^9, 3.838368611675991*^9}, {
   3.838368753632921*^9, 3.838368777443121*^9}, {3.838368873477714*^9, 
   3.838368881334951*^9}, {3.838450186816041*^9, 3.838450228492119*^9}, {
   3.838704395687052*^9, 3.838704521635428*^9}, {3.83871198737116*^9, 
   3.838711989953013*^9}, {3.838713382224568*^9, 3.838713382395685*^9}, 
   3.8387142701547203`*^9, 3.838714339483721*^9, {3.8387147435588512`*^9, 
   3.838714753925542*^9}, {3.839211121857689*^9, 3.839211128777914*^9}, {
   3.839211539361113*^9, 3.839211544636077*^9}, {3.839213198467887*^9, 
   3.839213200215645*^9}, {3.839213255284655*^9, 3.839213263525432*^9}, {
   3.8393094110837593`*^9, 3.839309412460477*^9}, 3.839410973574605*^9, {
   3.839411295662422*^9, 3.839411357972063*^9}, {3.839412035753209*^9, 
   3.839412040776401*^9}, {3.839412646804076*^9, 3.839412655969144*^9}, {
   3.839412878332101*^9, 3.8394129201212883`*^9}, {3.839413471573798*^9, 
   3.8394135103631687`*^9}, {3.839414304068585*^9, 3.839414431029194*^9}, {
   3.839414465904907*^9, 3.839414505535656*^9}, {3.839414687338347*^9, 
   3.839414708097556*^9}, {3.8394157298921556`*^9, 3.8394157690897417`*^9}, 
   3.839417288127627*^9, {3.839417466522958*^9, 3.8394174699437723`*^9}, {
   3.8394175150362587`*^9, 3.8394175419468203`*^9}, {3.839417575577723*^9, 
   3.839417575832191*^9}, {3.8394753934833508`*^9, 3.8394754066961184`*^9}, 
   3.839483770966013*^9, 3.8394854174449883`*^9, {3.839674206267208*^9, 
   3.839674219692013*^9}, {3.83967426239953*^9, 3.839674523820458*^9}, {
   3.839674566196612*^9, 3.839674657696887*^9}, {3.839674701122819*^9, 
   3.839674818619125*^9}, {3.8396750549635963`*^9, 3.839675056868379*^9}, {
   3.839676058866939*^9, 3.8396760906364727`*^9}, {3.839676124612118*^9, 
   3.839676181283173*^9}, {3.839676326980879*^9, 3.839676450956785*^9}, {
   3.839676618313957*^9, 3.839676646393546*^9}, {3.8396767100860643`*^9, 
   3.839676711315366*^9}, {3.839740880008031*^9, 3.839740890132101*^9}, {
   3.839740955128401*^9, 3.8397409774631147`*^9}, {3.839741107275454*^9, 
   3.839741141189282*^9}, {3.839741282926209*^9, 3.839741303266189*^9}, 
   3.8397413870578833`*^9, {3.839741496035213*^9, 3.8397415084994297`*^9}, 
   3.839741581909904*^9, {3.839741716146679*^9, 3.839741717796129*^9}, {
   3.839741807242388*^9, 3.839741821296506*^9}, 3.839741855407044*^9, {
   3.839742042669608*^9, 3.83974218757043*^9}, {3.839742366853948*^9, 
   3.8397423678579082`*^9}, {3.8397425168103228`*^9, 3.839742519284212*^9}, {
   3.83974370134717*^9, 3.839743722646143*^9}, 3.839752820229721*^9, {
   3.8397538148318577`*^9, 3.8397538661459913`*^9}, {3.83991658424327*^9, 
   3.839916617423476*^9}, {3.839916796946753*^9, 3.839916798746595*^9}, {
   3.840601383724415*^9, 3.840601387548367*^9}, {3.840609334314453*^9, 
   3.8406093384683*^9}, {3.842524672321145*^9, 3.8425246725763807`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"ffbe2f0c-ac3d-45f1-90de-ac41b9a32d5f"],

Cell[BoxData["\<\"Start 10/6, 18:05\"\>"], "Print",
 CellChangeTimes->{{3.8383683083365088`*^9, 3.838368358934103*^9}, {
   3.8383684500564337`*^9, 3.838368454170874*^9}, {3.838368507755535*^9, 
   3.838368539277947*^9}, 3.8383686124142733`*^9, 3.8383687779870157`*^9, 
   3.838368883350305*^9, {3.838450189019808*^9, 3.838450229218804*^9}, 
   3.838468853256391*^9, 3.838701370210342*^9, {3.838704507092559*^9, 
   3.838704522747085*^9}, 3.8387059280484467`*^9, 3.8387119906594677`*^9, 
   3.838713387727344*^9, 3.838714270598589*^9, 3.838714340184499*^9, 
   3.838714755359757*^9, 3.839210556220847*^9, 3.8392111297009573`*^9, 
   3.839212105795188*^9, 3.839213201362624*^9, 3.839213264065446*^9, 
   3.8393093821247473`*^9, 3.839309413350986*^9, 3.839404246196177*^9, 
   3.839405111379212*^9, 3.83941097485474*^9, 3.8394113042246237`*^9, {
   3.839411342838179*^9, 3.839411358422161*^9}, 3.839412041199613*^9, 
   3.8394126574399443`*^9, {3.839412907613755*^9, 3.839412922216797*^9}, {
   3.839413481085854*^9, 3.839413510979006*^9}, 3.839413828090138*^9, {
   3.8394143441173*^9, 3.839414354942684*^9}, {3.8394143850428953`*^9, 
   3.839414432019161*^9}, 3.839414506821805*^9, 3.8394147089821463`*^9, 
   3.839415734921618*^9, 3.83941576953948*^9, 3.83941728858258*^9, 
   3.839417414134696*^9, 3.839417470747601*^9, {3.839417527190193*^9, 
   3.839417542475854*^9}, {3.839475398152679*^9, 3.83947540771813*^9}, 
   3.8394837736106358`*^9, 3.8394854194655657`*^9, 3.839485612097166*^9, 
   3.839486218557094*^9, 3.839674491515255*^9, 3.839674525337335*^9, 
   3.839674786937248*^9, 3.839674820045184*^9, 3.8396750578378763`*^9, {
   3.839676061990657*^9, 3.839676090949942*^9}, {3.8396761494109573`*^9, 
   3.839676181627967*^9}, {3.839676331827066*^9, 3.839676451252377*^9}, {
   3.839676624890026*^9, 3.8396766467894917`*^9}, 3.839676712405654*^9, 
   3.839740852824728*^9, {3.839741088904109*^9, 3.8397411177741213`*^9}, {
   3.839741290789855*^9, 3.839741304134494*^9}, 3.839741388274884*^9, {
   3.8397414996681013`*^9, 3.839741508884656*^9}, 3.8397417356740313`*^9, {
   3.8397418156435738`*^9, 3.83974182521078*^9}, 3.8397418587647867`*^9, 
   3.839742097971294*^9, {3.8397421449181223`*^9, 3.839742157084446*^9}, 
   3.839742190329463*^9, 3.839742370827115*^9, 3.839742525434876*^9, 
   3.839743044673805*^9, 3.839743723237853*^9, 3.8397452864853783`*^9, 
   3.839746010139455*^9, 3.839746807237335*^9, 3.839752823090029*^9, 
   3.839753888989993*^9, 3.83975654688551*^9, 3.839757053215146*^9, 
   3.8397570956038733`*^9, 3.839916744911426*^9, 3.839928065653481*^9, 
   3.840601663016335*^9, 3.8406093559056807`*^9, 3.840609808004232*^9, 
   3.842525103115088*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"330e4dc3-3e07-4e49-984b-101bb23c11e3"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          FractionBox["1", "2"], " ", "el", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["g1", "2"], "+", 
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"]}], ")"}], " ", "vev", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"\[LeftAngleBracket]", 
              RowBox[{"\[ScriptU]", "[", 
               RowBox[{"k2", ",", "0"}], "]"}], ",", 
              RowBox[{"\[Gamma]", ".", "k1"}], ",", 
              "\[DoubleStruckCapitalP]L", ",", 
              RowBox[{"\[ScriptV]", "[", 
               RowBox[{"k3", ",", "0"}], "]"}], "\[RightAngleBracket]"}], " ", 
             SubscriptBox["k2", "\[Mu]1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{
                  SuperscriptBox["gL", "2"], " ", 
                  RowBox[{"PVB", "[", 
                   RowBox[{"0", ",", "1", ",", 
                    RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MZbar", ",", 
                    "MZbar"}], "]"}]}], 
                 RowBox[{
                  SuperscriptBox["MZbar", "2"], " ", "s1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]]}], "+", 
               FractionBox[
                RowBox[{
                 SuperscriptBox["gL", "2"], " ", "\[Xi]", " ", 
                 RowBox[{"PVB", "[", 
                  RowBox[{"0", ",", "1", ",", 
                   RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MZbar", ",", 
                   "MZbar"}], "]"}]}], 
                RowBox[{
                 SuperscriptBox["MZbar", "2"], " ", "s1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{
                 SuperscriptBox["gL", "2"], " ", 
                 RowBox[{"PVB", "[", 
                  RowBox[{"0", ",", "1", ",", 
                   RowBox[{"s1", "+", "s2", "+", "s3"}], ",", 
                   RowBox[{"MZbar", " ", 
                    SqrtBox["\[Xi]"]}], ",", "MZbar"}], "]"}]}], 
                RowBox[{
                 SuperscriptBox["MZbar", "2"], " ", "s1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]], "-", 
               FractionBox[
                RowBox[{
                 SuperscriptBox["gL", "2"], " ", "\[Xi]", " ", 
                 RowBox[{"PVB", "[", 
                  RowBox[{"0", ",", "1", ",", 
                   RowBox[{"s1", "+", "s2", "+", "s3"}], ",", 
                   RowBox[{"MZbar", " ", 
                    SqrtBox["\[Xi]"]}], ",", "MZbar"}], "]"}]}], 
                RowBox[{
                 SuperscriptBox["MZbar", "2"], " ", "s1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]], "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["gL", "2"], " ", 
                    RowBox[{"PVB", "[", 
                    RowBox[{"0", ",", "1", ",", 
                    RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MZbar", ",", 
                    "MZbar"}], "]"}]}], 
                   RowBox[{
                    SuperscriptBox["MZbar", "2"], " ", "s1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]], "-", 
                  FractionBox[
                   RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["gL", "2"], " ", "\[Xi]", " ", 
                    RowBox[{"PVB", "[", 
                    RowBox[{"0", ",", "1", ",", 
                    RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MZbar", ",", 
                    "MZbar"}], "]"}]}], 
                   RowBox[{
                    SuperscriptBox["MZbar", "2"], " ", "s1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]], "-", 
                  FractionBox[
                   RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["gL", "2"], " ", 
                    RowBox[{"PVB", "[", 
                    RowBox[{"0", ",", "1", ",", 
                    RowBox[{"s1", "+", "s2", "+", "s3"}], ",", 
                    RowBox[{"MZbar", " ", 
                    SqrtBox["\[Xi]"]}], ",", "MZbar"}], "]"}]}], 
                   RowBox[{
                    SuperscriptBox["MZbar", "2"], " ", "s1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]], "+", 
                  FractionBox[
                   RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["gL", "2"], " ", "\[Xi]", " ", 
                    RowBox[{"PVB", "[", 
                    RowBox[{"0", ",", "1", ",", 
                    RowBox[{"s1", "+", "s2", "+", "s3"}], ",", 
                    RowBox[{"MZbar", " ", 
                    SqrtBox["\[Xi]"]}], ",", "MZbar"}], "]"}]}], 
                   RowBox[{
                    SuperscriptBox["MZbar", "2"], " ", "s1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]]}], ")"}]}]}],
               ")"}]}], "+", 
            TemplateBox[{"22"},
             "OutputSizeLimit`Skeleton"], "+", 
            RowBox[{
             RowBox[{"\[LeftAngleBracket]", 
              RowBox[{"\[ScriptU]", "[", 
               RowBox[{"k2", ",", "0"}], "]"}], ",", 
              SubscriptBox["\[Gamma]", "\[Mu]1"], ",", 
              "\[DoubleStruckCapitalP]R", ",", 
              RowBox[{"\[ScriptV]", "[", 
               RowBox[{"k3", ",", "0"}], "]"}], "\[RightAngleBracket]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", "s1", 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox[
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], " ", 
                    RowBox[{"PVC", "[", 
                    RowBox[{"0", ",", 
                    TemplateBox[{"7"},
                    "OutputSizeLimit`Skeleton"], ",", "0"}], "]"}]}], "s1"]}],
                   "+", 
                  FractionBox[
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], "s1"]}], ")"}]}], "+", 
               TemplateBox[{"1"},
                "OutputSizeLimit`Skeleton"], "+", 
               FractionBox[
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton"], "s1"], "-", 
               FractionBox[
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton"], "s1"]}], ")"}]}]}], ")"}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{58., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{50., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 31, 25022360363232622258, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 31, 25022360363232622258, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 31, 25022360363232622258, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{74., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[25022360363232622258 === $SessionID, 
   Out[31], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{{3.838368308339943*^9, 3.838368359254541*^9}, {
   3.838368450389081*^9, 3.8383684544784307`*^9}, {3.8383685080648203`*^9, 
   3.838368539591092*^9}, 3.8383686128691177`*^9, 3.838368778332415*^9, 
   3.8383688837090063`*^9, {3.838450189378903*^9, 3.838450229599175*^9}, 
   3.8384688536031218`*^9, 3.838701370569363*^9, {3.838704508346328*^9, 
   3.838704523974474*^9}, 3.838705929348806*^9, 3.8387119920366507`*^9, 
   3.838713389163884*^9, 3.838714271961134*^9, 3.838714341542091*^9, 
   3.8387147567053423`*^9, 3.839210557478167*^9, 3.839211131074956*^9, 
   3.839212106983027*^9, 3.83921320268047*^9, 3.839213265318345*^9, 
   3.839309383027306*^9, 3.8393094142631273`*^9, 3.839404247040587*^9, 
   3.839405112208376*^9, 3.839410975666398*^9, 3.839411305041544*^9, {
   3.8394113436678467`*^9, 3.839411359279265*^9}, 3.8394120420207148`*^9, 
   3.839412658318678*^9, {3.839412908430344*^9, 3.839412923034264*^9}, {
   3.839413481914187*^9, 3.839413511793872*^9}, 3.8394138289418697`*^9, {
   3.8394143449383583`*^9, 3.83941435575902*^9}, {3.839414385858984*^9, 
   3.839414432832164*^9}, 3.839414507641638*^9, 3.839414709798003*^9, 
   3.839415735733343*^9, 3.839415770341858*^9, 3.839417289411392*^9, 
   3.839417414966771*^9, 3.8394174715595303`*^9, {3.8394175280192947`*^9, 
   3.839417543343375*^9}, {3.839475398968573*^9, 3.8394754085756397`*^9}, 
   3.839483774504097*^9, 3.839485420349001*^9, 3.839485613012281*^9, 
   3.8394862194927483`*^9, 3.839674491586554*^9, 3.839674525372696*^9, 
   3.839674786972307*^9, 3.839674820079808*^9, 3.8396750578903227`*^9, {
   3.839676062040135*^9, 3.839676091699255*^9}, {3.839676150233634*^9, 
   3.8396761823518543`*^9}, {3.839676332174879*^9, 3.83967645130715*^9}, {
   3.839676624942771*^9, 3.839676646839855*^9}, 3.839676712453084*^9, 
   3.839740852878965*^9, {3.8397410893335533`*^9, 3.839741118236614*^9}, {
   3.839741291243799*^9, 3.839741304597291*^9}, 3.839741388734993*^9, {
   3.839741499853496*^9, 3.839741527200589*^9}, 3.839741769575624*^9, 
   3.8397418221242*^9, 3.839741856430241*^9, 3.839741893237341*^9, 
   3.839742113595113*^9, {3.839742154405382*^9, 3.8397421573064213`*^9}, 
   3.839742217721157*^9, 3.839742396795519*^9, 3.8397425523074007`*^9, 
   3.8397430694786663`*^9, 3.839743747626732*^9, 3.8397453108822823`*^9, 
   3.839746034524549*^9, 3.83974683097519*^9, 3.8397528483668747`*^9, 
   3.8397538943091908`*^9, 3.839756552216741*^9, 3.839757058502973*^9, 
   3.839757100957342*^9, 3.8399167505471163`*^9, 3.839928071049506*^9, 
   3.84060166850054*^9, 3.840609361463314*^9, 3.8406098138127203`*^9, 
   3.8425251123247213`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"b0a79fc7-0ceb-4138-9b3e-915304e865bf"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Finished in: 0.153553 minutes, at: 10/6, 18:05\"\>"], \
"Print",
 CellChangeTimes->{{3.8383683083365088`*^9, 3.838368358934103*^9}, {
   3.8383684500564337`*^9, 3.838368454170874*^9}, {3.838368507755535*^9, 
   3.838368539277947*^9}, 3.8383686124142733`*^9, 3.8383687779870157`*^9, 
   3.838368883350305*^9, {3.838450189019808*^9, 3.838450229218804*^9}, 
   3.838468853256391*^9, 3.838701370210342*^9, {3.838704507092559*^9, 
   3.838704522747085*^9}, 3.8387059280484467`*^9, 3.8387119906594677`*^9, 
   3.838713387727344*^9, 3.838714270598589*^9, 3.838714340184499*^9, 
   3.838714755359757*^9, 3.839210556220847*^9, 3.8392111297009573`*^9, 
   3.839212105795188*^9, 3.839213201362624*^9, 3.839213264065446*^9, 
   3.8393093821247473`*^9, 3.839309413350986*^9, 3.839404246196177*^9, 
   3.839405111379212*^9, 3.83941097485474*^9, 3.8394113042246237`*^9, {
   3.839411342838179*^9, 3.839411358422161*^9}, 3.839412041199613*^9, 
   3.8394126574399443`*^9, {3.839412907613755*^9, 3.839412922216797*^9}, {
   3.839413481085854*^9, 3.839413510979006*^9}, 3.839413828090138*^9, {
   3.8394143441173*^9, 3.839414354942684*^9}, {3.8394143850428953`*^9, 
   3.839414432019161*^9}, 3.839414506821805*^9, 3.8394147089821463`*^9, 
   3.839415734921618*^9, 3.83941576953948*^9, 3.83941728858258*^9, 
   3.839417414134696*^9, 3.839417470747601*^9, {3.839417527190193*^9, 
   3.839417542475854*^9}, {3.839475398152679*^9, 3.83947540771813*^9}, 
   3.8394837736106358`*^9, 3.8394854194655657`*^9, 3.839485612097166*^9, 
   3.839486218557094*^9, 3.839674491515255*^9, 3.839674525337335*^9, 
   3.839674786937248*^9, 3.839674820045184*^9, 3.8396750578378763`*^9, {
   3.839676061990657*^9, 3.839676090949942*^9}, {3.8396761494109573`*^9, 
   3.839676181627967*^9}, {3.839676331827066*^9, 3.839676451252377*^9}, {
   3.839676624890026*^9, 3.8396766467894917`*^9}, 3.839676712405654*^9, 
   3.839740852824728*^9, {3.839741088904109*^9, 3.8397411177741213`*^9}, {
   3.839741290789855*^9, 3.839741304134494*^9}, 3.839741388274884*^9, {
   3.8397414996681013`*^9, 3.839741508884656*^9}, 3.8397417356740313`*^9, {
   3.8397418156435738`*^9, 3.83974182521078*^9}, 3.8397418587647867`*^9, 
   3.839742097971294*^9, {3.8397421449181223`*^9, 3.839742157084446*^9}, 
   3.839742190329463*^9, 3.839742370827115*^9, 3.839742525434876*^9, 
   3.839743044673805*^9, 3.839743723237853*^9, 3.8397452864853783`*^9, 
   3.839746010139455*^9, 3.839746807237335*^9, 3.839752823090029*^9, 
   3.839753888989993*^9, 3.83975654688551*^9, 3.839757053215146*^9, 
   3.8397570956038733`*^9, 3.839916744911426*^9, 3.839928065653481*^9, 
   3.840601663016335*^9, 3.8406093559056807`*^9, 3.840609808004232*^9, 
   3.842525112334128*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"b510dd40-c00a-4afc-a357-8a9160072ebd"],

Cell[BoxData["\<\"Start 10/6, 18:05\"\>"], "Print",
 CellChangeTimes->{{3.8383683083365088`*^9, 3.838368358934103*^9}, {
   3.8383684500564337`*^9, 3.838368454170874*^9}, {3.838368507755535*^9, 
   3.838368539277947*^9}, 3.8383686124142733`*^9, 3.8383687779870157`*^9, 
   3.838368883350305*^9, {3.838450189019808*^9, 3.838450229218804*^9}, 
   3.838468853256391*^9, 3.838701370210342*^9, {3.838704507092559*^9, 
   3.838704522747085*^9}, 3.8387059280484467`*^9, 3.8387119906594677`*^9, 
   3.838713387727344*^9, 3.838714270598589*^9, 3.838714340184499*^9, 
   3.838714755359757*^9, 3.839210556220847*^9, 3.8392111297009573`*^9, 
   3.839212105795188*^9, 3.839213201362624*^9, 3.839213264065446*^9, 
   3.8393093821247473`*^9, 3.839309413350986*^9, 3.839404246196177*^9, 
   3.839405111379212*^9, 3.83941097485474*^9, 3.8394113042246237`*^9, {
   3.839411342838179*^9, 3.839411358422161*^9}, 3.839412041199613*^9, 
   3.8394126574399443`*^9, {3.839412907613755*^9, 3.839412922216797*^9}, {
   3.839413481085854*^9, 3.839413510979006*^9}, 3.839413828090138*^9, {
   3.8394143441173*^9, 3.839414354942684*^9}, {3.8394143850428953`*^9, 
   3.839414432019161*^9}, 3.839414506821805*^9, 3.8394147089821463`*^9, 
   3.839415734921618*^9, 3.83941576953948*^9, 3.83941728858258*^9, 
   3.839417414134696*^9, 3.839417470747601*^9, {3.839417527190193*^9, 
   3.839417542475854*^9}, {3.839475398152679*^9, 3.83947540771813*^9}, 
   3.8394837736106358`*^9, 3.8394854194655657`*^9, 3.839485612097166*^9, 
   3.839486218557094*^9, 3.839674491515255*^9, 3.839674525337335*^9, 
   3.839674786937248*^9, 3.839674820045184*^9, 3.8396750578378763`*^9, {
   3.839676061990657*^9, 3.839676090949942*^9}, {3.8396761494109573`*^9, 
   3.839676181627967*^9}, {3.839676331827066*^9, 3.839676451252377*^9}, {
   3.839676624890026*^9, 3.8396766467894917`*^9}, 3.839676712405654*^9, 
   3.839740852824728*^9, {3.839741088904109*^9, 3.8397411177741213`*^9}, {
   3.839741290789855*^9, 3.839741304134494*^9}, 3.839741388274884*^9, {
   3.8397414996681013`*^9, 3.839741508884656*^9}, 3.8397417356740313`*^9, {
   3.8397418156435738`*^9, 3.83974182521078*^9}, 3.8397418587647867`*^9, 
   3.839742097971294*^9, {3.8397421449181223`*^9, 3.839742157084446*^9}, 
   3.839742190329463*^9, 3.839742370827115*^9, 3.839742525434876*^9, 
   3.839743044673805*^9, 3.839743723237853*^9, 3.8397452864853783`*^9, 
   3.839746010139455*^9, 3.839746807237335*^9, 3.839752823090029*^9, 
   3.839753888989993*^9, 3.83975654688551*^9, 3.839757053215146*^9, 
   3.8397570956038733`*^9, 3.839916744911426*^9, 3.839928065653481*^9, 
   3.840601663016335*^9, 3.8406093559056807`*^9, 3.840609808004232*^9, 
   3.8425251123368187`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"fa55a5dd-2ee1-4e83-8ee3-b47251f93eee"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"128", " ", 
    SuperscriptBox["MZbar", "4"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", "s1", " ", 
    RowBox[{"(", 
     RowBox[{"s2", "+", "s3"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}]], 
  RowBox[{"\[ImaginaryI]", " ", "el", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["g1", "2"], "+", 
     SuperscriptBox["g2", "2"]}], ")"}], " ", "vev", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["gL", "2"], " ", 
      RowBox[{"\[LeftAngleBracket]", 
       RowBox[{"\[ScriptU]", "[", 
        RowBox[{"k2", ",", "0"}], "]"}], ",", 
       SubscriptBox["\[Gamma]", "\[Mu]1"], ",", "\[DoubleStruckCapitalP]L", 
       ",", 
       RowBox[{"\[ScriptV]", "[", 
        RowBox[{"k3", ",", "0"}], "]"}], "\[RightAngleBracket]"}]}], "+", 
     RowBox[{
      SuperscriptBox["gR", "2"], " ", 
      RowBox[{"\[LeftAngleBracket]", 
       RowBox[{"\[ScriptU]", "[", 
        RowBox[{"k2", ",", "0"}], "]"}], ",", 
       SubscriptBox["\[Gamma]", "\[Mu]1"], ",", "\[DoubleStruckCapitalP]R", 
       ",", 
       RowBox[{"\[ScriptV]", "[", 
        RowBox[{"k3", ",", "0"}], "]"}], "\[RightAngleBracket]"}]}]}], ")"}], 
   " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"s1", " ", 
      RowBox[{"(", 
       RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox["MZbar", "4"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s2", "+", "s3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["MZbar", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "s1"}], "+", "s2", "+", "s3"}], ")"}]}]}], ")"}],
       " ", 
      RowBox[{"DiscB", "[", 
       RowBox[{
        RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MZbar", ",", "MZbar"}], 
       "]"}]}], "-", 
     RowBox[{"2", " ", "s1", " ", 
      RowBox[{"(", 
       RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s2", "+", "s3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["MZbar", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "s1"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s2", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"DiscB", "[", 
       RowBox[{
        RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MZbar", ",", 
        RowBox[{"MZbar", " ", 
         SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
     RowBox[{"s1", " ", 
      RowBox[{"(", 
       RowBox[{"s2", "+", "s3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"s1", "+", "s2", "+", "s3", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
      RowBox[{"DiscB", "[", 
       RowBox[{
        RowBox[{"s1", "+", "s2", "+", "s3"}], ",", 
        RowBox[{"MZbar", " ", 
         SqrtBox["\[Xi]"]}], ",", 
        RowBox[{"MZbar", " ", 
         SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["MZbar", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["MZbar", "4"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["MZbar", "2"], " ", "s1"}], "+", 
        SuperscriptBox["s1", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["MZbar", "2"], 
        RowBox[{
         SuperscriptBox["MZbar", "2"], "-", "s1"}]], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["MZbar", "2"], " ", "s1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s2", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["MZbar", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "s1"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s2", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox["1", "\[Xi]"], "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["MZbar", "2"], " ", "s1", " ", 
      RowBox[{"(", 
       RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "s1"}], "+", 
        RowBox[{
         SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}], 
        RowBox[{
         RowBox[{"-", "s1"}], "+", 
         RowBox[{
          SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}]}]], "]"}]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["MZbar", "2"], " ", "s1", " ", 
      RowBox[{"(", 
       RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["MZbar", "4"]}], "+", 
        RowBox[{"s1", " ", 
         RowBox[{"(", 
          RowBox[{"s2", "+", "s3"}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["MZbar", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"ScalarC0", "[", 
       RowBox[{"0", ",", "s1", ",", 
        RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MZbar", ",", "0", ",", 
        "MZbar"}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["MZbar", "2"], " ", "s1", " ", 
      RowBox[{"(", 
       RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "s1"}], " ", 
         RowBox[{"(", 
          RowBox[{"s2", "+", "s3"}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["MZbar", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"s1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s2", "+", "s3"}], ")"}], " ", "\[Xi]"}]}], ")"}]}]}], 
       ")"}], " ", 
      RowBox[{"ScalarC0", "[", 
       RowBox[{"0", ",", "s1", ",", 
        RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MZbar", ",", "0", ",", 
        RowBox[{"MZbar", " ", 
         SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.838368308339943*^9, 3.838368359254541*^9}, {
   3.838368450389081*^9, 3.8383684544784307`*^9}, {3.8383685080648203`*^9, 
   3.838368539591092*^9}, 3.8383686128691177`*^9, 3.838368778332415*^9, 
   3.8383688837090063`*^9, {3.838450189378903*^9, 3.838450229599175*^9}, 
   3.8384688536031218`*^9, 3.838701370569363*^9, {3.838704508346328*^9, 
   3.838704523974474*^9}, 3.838705929348806*^9, 3.8387119920366507`*^9, 
   3.838713389163884*^9, 3.838714271961134*^9, 3.838714341542091*^9, 
   3.8387147567053423`*^9, 3.839210557478167*^9, 3.839211131074956*^9, 
   3.839212106983027*^9, 3.83921320268047*^9, 3.839213265318345*^9, 
   3.839309383027306*^9, 3.8393094142631273`*^9, 3.839404247040587*^9, 
   3.839405112208376*^9, 3.839410975666398*^9, 3.839411305041544*^9, {
   3.8394113436678467`*^9, 3.839411359279265*^9}, 3.8394120420207148`*^9, 
   3.839412658318678*^9, {3.839412908430344*^9, 3.839412923034264*^9}, {
   3.839413481914187*^9, 3.839413511793872*^9}, 3.8394138289418697`*^9, {
   3.8394143449383583`*^9, 3.83941435575902*^9}, {3.839414385858984*^9, 
   3.839414432832164*^9}, 3.839414507641638*^9, 3.839414709798003*^9, 
   3.839415735733343*^9, 3.839415770341858*^9, 3.839417289411392*^9, 
   3.839417414966771*^9, 3.8394174715595303`*^9, {3.8394175280192947`*^9, 
   3.839417543343375*^9}, {3.839475398968573*^9, 3.8394754085756397`*^9}, 
   3.839483774504097*^9, 3.839485420349001*^9, 3.839485613012281*^9, 
   3.8394862194927483`*^9, 3.839674491586554*^9, 3.839674525372696*^9, 
   3.839674786972307*^9, 3.839674820079808*^9, 3.8396750578903227`*^9, {
   3.839676062040135*^9, 3.839676091699255*^9}, {3.839676150233634*^9, 
   3.8396761823518543`*^9}, {3.839676332174879*^9, 3.83967645130715*^9}, {
   3.839676624942771*^9, 3.839676646839855*^9}, 3.839676712453084*^9, 
   3.839740852878965*^9, {3.8397410893335533`*^9, 3.839741118236614*^9}, {
   3.839741291243799*^9, 3.839741304597291*^9}, 3.839741388734993*^9, {
   3.839741499853496*^9, 3.839741527200589*^9}, 3.839741769575624*^9, 
   3.8397418221242*^9, 3.839741856430241*^9, 3.839741893237341*^9, 
   3.839742113595113*^9, {3.839742154405382*^9, 3.8397421573064213`*^9}, 
   3.839742217721157*^9, 3.839742396795519*^9, 3.8397425523074007`*^9, 
   3.8397430694786663`*^9, 3.839743747626732*^9, 3.8397453108822823`*^9, 
   3.839746034524549*^9, 3.83974683097519*^9, 3.8397528483668747`*^9, 
   3.8397538943091908`*^9, 3.839756552216741*^9, 3.839757058502973*^9, 
   3.839757100957342*^9, 3.8399167505471163`*^9, 3.839928071049506*^9, 
   3.84060166850054*^9, 3.840609361463314*^9, 3.8406098138127203`*^9, 
   3.842525115405486*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"e15d3a9d-21d9-4b1e-86ec-5dfbacbbb10c"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Finished in: 0.0513044 minutes, at: 10/6, 18:05\"\>"], \
"Print",
 CellChangeTimes->{{3.8383683083365088`*^9, 3.838368358934103*^9}, {
   3.8383684500564337`*^9, 3.838368454170874*^9}, {3.838368507755535*^9, 
   3.838368539277947*^9}, 3.8383686124142733`*^9, 3.8383687779870157`*^9, 
   3.838368883350305*^9, {3.838450189019808*^9, 3.838450229218804*^9}, 
   3.838468853256391*^9, 3.838701370210342*^9, {3.838704507092559*^9, 
   3.838704522747085*^9}, 3.8387059280484467`*^9, 3.8387119906594677`*^9, 
   3.838713387727344*^9, 3.838714270598589*^9, 3.838714340184499*^9, 
   3.838714755359757*^9, 3.839210556220847*^9, 3.8392111297009573`*^9, 
   3.839212105795188*^9, 3.839213201362624*^9, 3.839213264065446*^9, 
   3.8393093821247473`*^9, 3.839309413350986*^9, 3.839404246196177*^9, 
   3.839405111379212*^9, 3.83941097485474*^9, 3.8394113042246237`*^9, {
   3.839411342838179*^9, 3.839411358422161*^9}, 3.839412041199613*^9, 
   3.8394126574399443`*^9, {3.839412907613755*^9, 3.839412922216797*^9}, {
   3.839413481085854*^9, 3.839413510979006*^9}, 3.839413828090138*^9, {
   3.8394143441173*^9, 3.839414354942684*^9}, {3.8394143850428953`*^9, 
   3.839414432019161*^9}, 3.839414506821805*^9, 3.8394147089821463`*^9, 
   3.839415734921618*^9, 3.83941576953948*^9, 3.83941728858258*^9, 
   3.839417414134696*^9, 3.839417470747601*^9, {3.839417527190193*^9, 
   3.839417542475854*^9}, {3.839475398152679*^9, 3.83947540771813*^9}, 
   3.8394837736106358`*^9, 3.8394854194655657`*^9, 3.839485612097166*^9, 
   3.839486218557094*^9, 3.839674491515255*^9, 3.839674525337335*^9, 
   3.839674786937248*^9, 3.839674820045184*^9, 3.8396750578378763`*^9, {
   3.839676061990657*^9, 3.839676090949942*^9}, {3.8396761494109573`*^9, 
   3.839676181627967*^9}, {3.839676331827066*^9, 3.839676451252377*^9}, {
   3.839676624890026*^9, 3.8396766467894917`*^9}, 3.839676712405654*^9, 
   3.839740852824728*^9, {3.839741088904109*^9, 3.8397411177741213`*^9}, {
   3.839741290789855*^9, 3.839741304134494*^9}, 3.839741388274884*^9, {
   3.8397414996681013`*^9, 3.839741508884656*^9}, 3.8397417356740313`*^9, {
   3.8397418156435738`*^9, 3.83974182521078*^9}, 3.8397418587647867`*^9, 
   3.839742097971294*^9, {3.8397421449181223`*^9, 3.839742157084446*^9}, 
   3.839742190329463*^9, 3.839742370827115*^9, 3.839742525434876*^9, 
   3.839743044673805*^9, 3.839743723237853*^9, 3.8397452864853783`*^9, 
   3.839746010139455*^9, 3.839746807237335*^9, 3.839752823090029*^9, 
   3.839753888989993*^9, 3.83975654688551*^9, 3.839757053215146*^9, 
   3.8397570956038733`*^9, 3.839916744911426*^9, 3.839928065653481*^9, 
   3.840601663016335*^9, 3.8406093559056807`*^9, 3.840609808004232*^9, 
   3.842525115412291*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"29fb2ee1-f77f-42ad-9c8c-3bba73ff1454"],

Cell[BoxData["\<\"Start 10/6, 18:05\"\>"], "Print",
 CellChangeTimes->{{3.8383683083365088`*^9, 3.838368358934103*^9}, {
   3.8383684500564337`*^9, 3.838368454170874*^9}, {3.838368507755535*^9, 
   3.838368539277947*^9}, 3.8383686124142733`*^9, 3.8383687779870157`*^9, 
   3.838368883350305*^9, {3.838450189019808*^9, 3.838450229218804*^9}, 
   3.838468853256391*^9, 3.838701370210342*^9, {3.838704507092559*^9, 
   3.838704522747085*^9}, 3.8387059280484467`*^9, 3.8387119906594677`*^9, 
   3.838713387727344*^9, 3.838714270598589*^9, 3.838714340184499*^9, 
   3.838714755359757*^9, 3.839210556220847*^9, 3.8392111297009573`*^9, 
   3.839212105795188*^9, 3.839213201362624*^9, 3.839213264065446*^9, 
   3.8393093821247473`*^9, 3.839309413350986*^9, 3.839404246196177*^9, 
   3.839405111379212*^9, 3.83941097485474*^9, 3.8394113042246237`*^9, {
   3.839411342838179*^9, 3.839411358422161*^9}, 3.839412041199613*^9, 
   3.8394126574399443`*^9, {3.839412907613755*^9, 3.839412922216797*^9}, {
   3.839413481085854*^9, 3.839413510979006*^9}, 3.839413828090138*^9, {
   3.8394143441173*^9, 3.839414354942684*^9}, {3.8394143850428953`*^9, 
   3.839414432019161*^9}, 3.839414506821805*^9, 3.8394147089821463`*^9, 
   3.839415734921618*^9, 3.83941576953948*^9, 3.83941728858258*^9, 
   3.839417414134696*^9, 3.839417470747601*^9, {3.839417527190193*^9, 
   3.839417542475854*^9}, {3.839475398152679*^9, 3.83947540771813*^9}, 
   3.8394837736106358`*^9, 3.8394854194655657`*^9, 3.839485612097166*^9, 
   3.839486218557094*^9, 3.839674491515255*^9, 3.839674525337335*^9, 
   3.839674786937248*^9, 3.839674820045184*^9, 3.8396750578378763`*^9, {
   3.839676061990657*^9, 3.839676090949942*^9}, {3.8396761494109573`*^9, 
   3.839676181627967*^9}, {3.839676331827066*^9, 3.839676451252377*^9}, {
   3.839676624890026*^9, 3.8396766467894917`*^9}, 3.839676712405654*^9, 
   3.839740852824728*^9, {3.839741088904109*^9, 3.8397411177741213`*^9}, {
   3.839741290789855*^9, 3.839741304134494*^9}, 3.839741388274884*^9, {
   3.8397414996681013`*^9, 3.839741508884656*^9}, 3.8397417356740313`*^9, {
   3.8397418156435738`*^9, 3.83974182521078*^9}, 3.8397418587647867`*^9, 
   3.839742097971294*^9, {3.8397421449181223`*^9, 3.839742157084446*^9}, 
   3.839742190329463*^9, 3.839742370827115*^9, 3.839742525434876*^9, 
   3.839743044673805*^9, 3.839743723237853*^9, 3.8397452864853783`*^9, 
   3.839746010139455*^9, 3.839746807237335*^9, 3.839752823090029*^9, 
   3.839753888989993*^9, 3.83975654688551*^9, 3.839757053215146*^9, 
   3.8397570956038733`*^9, 3.839916744911426*^9, 3.839928065653481*^9, 
   3.840601663016335*^9, 3.8406093559056807`*^9, 3.840609808004232*^9, 
   3.842525115414989*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"739e394d-c336-4d1c-9b76-f2f0581a97b3"]
}, Open  ]],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          FractionBox["1", "2"], " ", "el", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["g1", "2"], "+", 
            SuperscriptBox["g2", "2"]}], ")"}], " ", "vev", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"\[LeftAngleBracket]", 
              RowBox[{"\[ScriptU]", "[", 
               RowBox[{"k2", ",", "0"}], "]"}], ",", 
              RowBox[{"\[Gamma]", ".", "k1"}], ",", 
              "\[DoubleStruckCapitalP]L", ",", 
              RowBox[{"\[ScriptV]", "[", 
               RowBox[{"k3", ",", "0"}], "]"}], "\[RightAngleBracket]"}], " ", 
             SubscriptBox["k2", "\[Mu]1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{
                  SuperscriptBox["gL", "2"], " ", 
                  RowBox[{"PVB", "[", 
                   RowBox[{"0", ",", "1", ",", 
                    RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MZbar", ",", 
                    "MZbar"}], "]"}]}], 
                 RowBox[{
                  SuperscriptBox["MZbar", "2"], " ", "s3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]]}], "+", 
               FractionBox[
                RowBox[{
                 SuperscriptBox["gL", "2"], " ", "\[Xi]", " ", 
                 RowBox[{"PVB", "[", 
                  RowBox[{"0", ",", "1", ",", 
                   RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MZbar", ",", 
                   "MZbar"}], "]"}]}], 
                RowBox[{
                 SuperscriptBox["MZbar", "2"], " ", "s3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{
                 SuperscriptBox["gL", "2"], " ", 
                 RowBox[{"PVB", "[", 
                  RowBox[{"0", ",", "1", ",", 
                   RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MZbar", ",", 
                   RowBox[{"MZbar", " ", 
                    SqrtBox["\[Xi]"]}]}], "]"}]}], 
                RowBox[{
                 SuperscriptBox["MZbar", "2"], " ", "s3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]], "-", 
               FractionBox[
                RowBox[{
                 SuperscriptBox["gL", "2"], " ", "\[Xi]", " ", 
                 RowBox[{"PVB", "[", 
                  RowBox[{"0", ",", "1", ",", 
                   RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MZbar", ",", 
                   RowBox[{"MZbar", " ", 
                    SqrtBox["\[Xi]"]}]}], "]"}]}], 
                RowBox[{
                 SuperscriptBox["MZbar", "2"], " ", "s3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]], "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["gL", "2"], " ", 
                    RowBox[{"PVB", "[", 
                    RowBox[{"0", ",", "1", ",", 
                    RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MZbar", ",", 
                    "MZbar"}], "]"}]}], 
                   RowBox[{
                    SuperscriptBox["MZbar", "2"], " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]], "-", 
                  FractionBox[
                   RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["gL", "2"], " ", "\[Xi]", " ", 
                    RowBox[{"PVB", "[", 
                    RowBox[{"0", ",", "1", ",", 
                    RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MZbar", ",", 
                    "MZbar"}], "]"}]}], 
                   RowBox[{
                    SuperscriptBox["MZbar", "2"], " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]], "-", 
                  FractionBox[
                   RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["gL", "2"], " ", 
                    RowBox[{"PVB", "[", 
                    RowBox[{"0", ",", "1", ",", 
                    RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MZbar", ",", 
                    RowBox[{"MZbar", " ", 
                    SqrtBox["\[Xi]"]}]}], "]"}]}], 
                   RowBox[{
                    SuperscriptBox["MZbar", "2"], " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]], "+", 
                  FractionBox[
                   RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["gL", "2"], " ", "\[Xi]", " ", 
                    RowBox[{"PVB", "[", 
                    RowBox[{"0", ",", "1", ",", 
                    RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MZbar", ",", 
                    RowBox[{"MZbar", " ", 
                    SqrtBox["\[Xi]"]}]}], "]"}]}], 
                   RowBox[{
                    SuperscriptBox["MZbar", "2"], " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]]}], ")"}]}]}],
               ")"}]}], "+", 
            TemplateBox[{"22"},
             "OutputSizeLimit`Skeleton"], "+", 
            RowBox[{
             RowBox[{"\[LeftAngleBracket]", 
              RowBox[{"\[ScriptU]", "[", 
               RowBox[{"k2", ",", "0"}], "]"}], ",", 
              SubscriptBox["\[Gamma]", "\[Mu]1"], ",", 
              "\[DoubleStruckCapitalP]R", ",", 
              RowBox[{"\[ScriptV]", "[", 
               RowBox[{"k3", ",", "0"}], "]"}], "\[RightAngleBracket]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{
                  SuperscriptBox["gR", "2"], " ", 
                  RowBox[{"(", 
                   TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], ")"}]}], 
                 RowBox[{
                  SuperscriptBox["MZbar", "2"], " ", "s3", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], ")"}], "2"]}]]}], "+", 
               TemplateBox[{"398"},
                "OutputSizeLimit`Skeleton"], "+", 
               RowBox[{
                FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "s3", " ", 
                RowBox[{"(", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"], ")"}]}]}], ")"}]}]}], ")"}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{58., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{50., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 40, 25022360363232622258, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 40, 25022360363232622258, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 40, 25022360363232622258, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{74., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[25022360363232622258 === $SessionID, 
   Out[40], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{{3.838368308339943*^9, 3.838368359254541*^9}, {
   3.838368450389081*^9, 3.8383684544784307`*^9}, {3.8383685080648203`*^9, 
   3.838368539591092*^9}, 3.8383686128691177`*^9, 3.838368778332415*^9, 
   3.8383688837090063`*^9, {3.838450189378903*^9, 3.838450229599175*^9}, 
   3.8384688536031218`*^9, 3.838701370569363*^9, {3.838704508346328*^9, 
   3.838704523974474*^9}, 3.838705929348806*^9, 3.8387119920366507`*^9, 
   3.838713389163884*^9, 3.838714271961134*^9, 3.838714341542091*^9, 
   3.8387147567053423`*^9, 3.839210557478167*^9, 3.839211131074956*^9, 
   3.839212106983027*^9, 3.83921320268047*^9, 3.839213265318345*^9, 
   3.839309383027306*^9, 3.8393094142631273`*^9, 3.839404247040587*^9, 
   3.839405112208376*^9, 3.839410975666398*^9, 3.839411305041544*^9, {
   3.8394113436678467`*^9, 3.839411359279265*^9}, 3.8394120420207148`*^9, 
   3.839412658318678*^9, {3.839412908430344*^9, 3.839412923034264*^9}, {
   3.839413481914187*^9, 3.839413511793872*^9}, 3.8394138289418697`*^9, {
   3.8394143449383583`*^9, 3.83941435575902*^9}, {3.839414385858984*^9, 
   3.839414432832164*^9}, 3.839414507641638*^9, 3.839414709798003*^9, 
   3.839415735733343*^9, 3.839415770341858*^9, 3.839417289411392*^9, 
   3.839417414966771*^9, 3.8394174715595303`*^9, {3.8394175280192947`*^9, 
   3.839417543343375*^9}, {3.839475398968573*^9, 3.8394754085756397`*^9}, 
   3.839483774504097*^9, 3.839485420349001*^9, 3.839485613012281*^9, 
   3.8394862194927483`*^9, 3.839674491586554*^9, 3.839674525372696*^9, 
   3.839674786972307*^9, 3.839674820079808*^9, 3.8396750578903227`*^9, {
   3.839676062040135*^9, 3.839676091699255*^9}, {3.839676150233634*^9, 
   3.8396761823518543`*^9}, {3.839676332174879*^9, 3.83967645130715*^9}, {
   3.839676624942771*^9, 3.839676646839855*^9}, 3.839676712453084*^9, 
   3.839740852878965*^9, {3.8397410893335533`*^9, 3.839741118236614*^9}, {
   3.839741291243799*^9, 3.839741304597291*^9}, 3.839741388734993*^9, {
   3.839741499853496*^9, 3.839741527200589*^9}, 3.839741769575624*^9, 
   3.8397418221242*^9, 3.839741856430241*^9, 3.839741893237341*^9, 
   3.839742113595113*^9, {3.839742154405382*^9, 3.8397421573064213`*^9}, 
   3.839742217721157*^9, 3.839742396795519*^9, 3.8397425523074007`*^9, 
   3.8397430694786663`*^9, 3.839743747626732*^9, 3.8397453108822823`*^9, 
   3.839746034524549*^9, 3.83974683097519*^9, 3.8397528483668747`*^9, 
   3.8397538943091908`*^9, 3.839756552216741*^9, 3.839757058502973*^9, 
   3.839757100957342*^9, 3.8399167505471163`*^9, 3.839928071049506*^9, 
   3.84060166850054*^9, 3.840609361463314*^9, 3.8406098138127203`*^9, 
   3.842525157898591*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"e380f5c1-ad3e-48ca-a86a-82b25e6716fd"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Finished in: 0.708577 minutes, at: 10/6, 18:05\"\>"], \
"Print",
 CellChangeTimes->{{3.8383683083365088`*^9, 3.838368358934103*^9}, {
   3.8383684500564337`*^9, 3.838368454170874*^9}, {3.838368507755535*^9, 
   3.838368539277947*^9}, 3.8383686124142733`*^9, 3.8383687779870157`*^9, 
   3.838368883350305*^9, {3.838450189019808*^9, 3.838450229218804*^9}, 
   3.838468853256391*^9, 3.838701370210342*^9, {3.838704507092559*^9, 
   3.838704522747085*^9}, 3.8387059280484467`*^9, 3.8387119906594677`*^9, 
   3.838713387727344*^9, 3.838714270598589*^9, 3.838714340184499*^9, 
   3.838714755359757*^9, 3.839210556220847*^9, 3.8392111297009573`*^9, 
   3.839212105795188*^9, 3.839213201362624*^9, 3.839213264065446*^9, 
   3.8393093821247473`*^9, 3.839309413350986*^9, 3.839404246196177*^9, 
   3.839405111379212*^9, 3.83941097485474*^9, 3.8394113042246237`*^9, {
   3.839411342838179*^9, 3.839411358422161*^9}, 3.839412041199613*^9, 
   3.8394126574399443`*^9, {3.839412907613755*^9, 3.839412922216797*^9}, {
   3.839413481085854*^9, 3.839413510979006*^9}, 3.839413828090138*^9, {
   3.8394143441173*^9, 3.839414354942684*^9}, {3.8394143850428953`*^9, 
   3.839414432019161*^9}, 3.839414506821805*^9, 3.8394147089821463`*^9, 
   3.839415734921618*^9, 3.83941576953948*^9, 3.83941728858258*^9, 
   3.839417414134696*^9, 3.839417470747601*^9, {3.839417527190193*^9, 
   3.839417542475854*^9}, {3.839475398152679*^9, 3.83947540771813*^9}, 
   3.8394837736106358`*^9, 3.8394854194655657`*^9, 3.839485612097166*^9, 
   3.839486218557094*^9, 3.839674491515255*^9, 3.839674525337335*^9, 
   3.839674786937248*^9, 3.839674820045184*^9, 3.8396750578378763`*^9, {
   3.839676061990657*^9, 3.839676090949942*^9}, {3.8396761494109573`*^9, 
   3.839676181627967*^9}, {3.839676331827066*^9, 3.839676451252377*^9}, {
   3.839676624890026*^9, 3.8396766467894917`*^9}, 3.839676712405654*^9, 
   3.839740852824728*^9, {3.839741088904109*^9, 3.8397411177741213`*^9}, {
   3.839741290789855*^9, 3.839741304134494*^9}, 3.839741388274884*^9, {
   3.8397414996681013`*^9, 3.839741508884656*^9}, 3.8397417356740313`*^9, {
   3.8397418156435738`*^9, 3.83974182521078*^9}, 3.8397418587647867`*^9, 
   3.839742097971294*^9, {3.8397421449181223`*^9, 3.839742157084446*^9}, 
   3.839742190329463*^9, 3.839742370827115*^9, 3.839742525434876*^9, 
   3.839743044673805*^9, 3.839743723237853*^9, 3.8397452864853783`*^9, 
   3.839746010139455*^9, 3.839746807237335*^9, 3.839752823090029*^9, 
   3.839753888989993*^9, 3.83975654688551*^9, 3.839757053215146*^9, 
   3.8397570956038733`*^9, 3.839916744911426*^9, 3.839928065653481*^9, 
   3.840601663016335*^9, 3.8406093559056807`*^9, 3.840609808004232*^9, 
   3.842525157952898*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"7aa74816-d6d1-4826-94ef-5311f8c7428b"],

Cell[BoxData["\<\"Start 10/6, 18:05\"\>"], "Print",
 CellChangeTimes->{{3.8383683083365088`*^9, 3.838368358934103*^9}, {
   3.8383684500564337`*^9, 3.838368454170874*^9}, {3.838368507755535*^9, 
   3.838368539277947*^9}, 3.8383686124142733`*^9, 3.8383687779870157`*^9, 
   3.838368883350305*^9, {3.838450189019808*^9, 3.838450229218804*^9}, 
   3.838468853256391*^9, 3.838701370210342*^9, {3.838704507092559*^9, 
   3.838704522747085*^9}, 3.8387059280484467`*^9, 3.8387119906594677`*^9, 
   3.838713387727344*^9, 3.838714270598589*^9, 3.838714340184499*^9, 
   3.838714755359757*^9, 3.839210556220847*^9, 3.8392111297009573`*^9, 
   3.839212105795188*^9, 3.839213201362624*^9, 3.839213264065446*^9, 
   3.8393093821247473`*^9, 3.839309413350986*^9, 3.839404246196177*^9, 
   3.839405111379212*^9, 3.83941097485474*^9, 3.8394113042246237`*^9, {
   3.839411342838179*^9, 3.839411358422161*^9}, 3.839412041199613*^9, 
   3.8394126574399443`*^9, {3.839412907613755*^9, 3.839412922216797*^9}, {
   3.839413481085854*^9, 3.839413510979006*^9}, 3.839413828090138*^9, {
   3.8394143441173*^9, 3.839414354942684*^9}, {3.8394143850428953`*^9, 
   3.839414432019161*^9}, 3.839414506821805*^9, 3.8394147089821463`*^9, 
   3.839415734921618*^9, 3.83941576953948*^9, 3.83941728858258*^9, 
   3.839417414134696*^9, 3.839417470747601*^9, {3.839417527190193*^9, 
   3.839417542475854*^9}, {3.839475398152679*^9, 3.83947540771813*^9}, 
   3.8394837736106358`*^9, 3.8394854194655657`*^9, 3.839485612097166*^9, 
   3.839486218557094*^9, 3.839674491515255*^9, 3.839674525337335*^9, 
   3.839674786937248*^9, 3.839674820045184*^9, 3.8396750578378763`*^9, {
   3.839676061990657*^9, 3.839676090949942*^9}, {3.8396761494109573`*^9, 
   3.839676181627967*^9}, {3.839676331827066*^9, 3.839676451252377*^9}, {
   3.839676624890026*^9, 3.8396766467894917`*^9}, 3.839676712405654*^9, 
   3.839740852824728*^9, {3.839741088904109*^9, 3.8397411177741213`*^9}, {
   3.839741290789855*^9, 3.839741304134494*^9}, 3.839741388274884*^9, {
   3.8397414996681013`*^9, 3.839741508884656*^9}, 3.8397417356740313`*^9, {
   3.8397418156435738`*^9, 3.83974182521078*^9}, 3.8397418587647867`*^9, 
   3.839742097971294*^9, {3.8397421449181223`*^9, 3.839742157084446*^9}, 
   3.839742190329463*^9, 3.839742370827115*^9, 3.839742525434876*^9, 
   3.839743044673805*^9, 3.839743723237853*^9, 3.8397452864853783`*^9, 
   3.839746010139455*^9, 3.839746807237335*^9, 3.839752823090029*^9, 
   3.839753888989993*^9, 3.83975654688551*^9, 3.839757053215146*^9, 
   3.8397570956038733`*^9, 3.839916744911426*^9, 3.839928065653481*^9, 
   3.840601663016335*^9, 3.8406093559056807`*^9, 3.840609808004232*^9, 
   3.84252515795754*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"f77c320d-f384-4d2c-907c-a9cf8381d57c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"128", " ", 
    SuperscriptBox["MZbar", "4"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"s1", "+", "s2"}], ")"}], " ", "s3", " ", 
    RowBox[{"(", 
     RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}]], 
  RowBox[{"\[ImaginaryI]", " ", "el", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["g1", "2"], "+", 
     SuperscriptBox["g2", "2"]}], ")"}], " ", "vev", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["gL", "2"], " ", 
      RowBox[{"\[LeftAngleBracket]", 
       RowBox[{"\[ScriptU]", "[", 
        RowBox[{"k2", ",", "0"}], "]"}], ",", 
       SubscriptBox["\[Gamma]", "\[Mu]1"], ",", "\[DoubleStruckCapitalP]L", 
       ",", 
       RowBox[{"\[ScriptV]", "[", 
        RowBox[{"k3", ",", "0"}], "]"}], "\[RightAngleBracket]"}]}], "+", 
     RowBox[{
      SuperscriptBox["gR", "2"], " ", 
      RowBox[{"\[LeftAngleBracket]", 
       RowBox[{"\[ScriptU]", "[", 
        RowBox[{"k2", ",", "0"}], "]"}], ",", 
       SubscriptBox["\[Gamma]", "\[Mu]1"], ",", "\[DoubleStruckCapitalP]R", 
       ",", 
       RowBox[{"\[ScriptV]", "[", 
        RowBox[{"k3", ",", "0"}], "]"}], "\[RightAngleBracket]"}]}]}], ")"}], 
   " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"s3", " ", 
      RowBox[{"(", 
       RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         SuperscriptBox["MZbar", "4"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["MZbar", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "+", 
           RowBox[{"2", " ", "s3"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"DiscB", "[", 
       RowBox[{
        RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MZbar", ",", "MZbar"}], 
       "]"}]}], "-", 
     RowBox[{"2", " ", "s3", " ", 
      RowBox[{"(", 
       RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["MZbar", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "+", 
           RowBox[{"2", " ", "s3"}], "+", 
           RowBox[{"s1", " ", "\[Xi]"}], "+", 
           RowBox[{"s2", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"DiscB", "[", 
       RowBox[{
        RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MZbar", ",", 
        RowBox[{"MZbar", " ", 
         SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s1", "+", "s2"}], ")"}], " ", "s3", " ", 
      RowBox[{"(", 
       RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"s1", "+", "s2", "+", "s3", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
      RowBox[{"DiscB", "[", 
       RowBox[{
        RowBox[{"s1", "+", "s2", "+", "s3"}], ",", 
        RowBox[{"MZbar", " ", 
         SqrtBox["\[Xi]"]}], ",", 
        RowBox[{"MZbar", " ", 
         SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["MZbar", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["MZbar", "4"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["MZbar", "2"], " ", "s3"}], "+", 
        SuperscriptBox["s3", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        SuperscriptBox["MZbar", "2"], 
        RowBox[{
         SuperscriptBox["MZbar", "2"], "-", "s3"}]], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["MZbar", "2"], " ", "s3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s3", "+", 
           RowBox[{"s1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
           RowBox[{"s2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["MZbar", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "+", 
           RowBox[{"2", " ", "s3"}], "+", 
           RowBox[{"s1", " ", "\[Xi]"}], "+", 
           RowBox[{"s2", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox["1", "\[Xi]"], "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["MZbar", "2"], " ", "s3", " ", 
      RowBox[{"(", 
       RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "s3"}], "+", 
        RowBox[{
         SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}], 
        RowBox[{
         RowBox[{"-", "s3"}], "+", 
         RowBox[{
          SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}]}]], "]"}]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["MZbar", "2"], " ", "s3", " ", 
      RowBox[{"(", 
       RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["MZbar", "4"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2"}], ")"}], " ", "s3"}], "-", 
        RowBox[{
         SuperscriptBox["MZbar", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}]}], ")"}], " ", 
      RowBox[{"ScalarC0", "[", 
       RowBox[{"0", ",", "s3", ",", 
        RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MZbar", ",", "0", ",", 
        "MZbar"}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox["MZbar", "2"], " ", "s3", " ", 
      RowBox[{"(", 
       RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"s1", "+", "s2"}], ")"}]}], " ", "s3"}], "+", 
        RowBox[{
         SuperscriptBox["MZbar", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"s3", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2"}], ")"}], " ", "\[Xi]"}]}], ")"}]}]}], 
       ")"}], " ", 
      RowBox[{"ScalarC0", "[", 
       RowBox[{"0", ",", "s3", ",", 
        RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MZbar", ",", "0", ",", 
        RowBox[{"MZbar", " ", 
         SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.838368308339943*^9, 3.838368359254541*^9}, {
   3.838368450389081*^9, 3.8383684544784307`*^9}, {3.8383685080648203`*^9, 
   3.838368539591092*^9}, 3.8383686128691177`*^9, 3.838368778332415*^9, 
   3.8383688837090063`*^9, {3.838450189378903*^9, 3.838450229599175*^9}, 
   3.8384688536031218`*^9, 3.838701370569363*^9, {3.838704508346328*^9, 
   3.838704523974474*^9}, 3.838705929348806*^9, 3.8387119920366507`*^9, 
   3.838713389163884*^9, 3.838714271961134*^9, 3.838714341542091*^9, 
   3.8387147567053423`*^9, 3.839210557478167*^9, 3.839211131074956*^9, 
   3.839212106983027*^9, 3.83921320268047*^9, 3.839213265318345*^9, 
   3.839309383027306*^9, 3.8393094142631273`*^9, 3.839404247040587*^9, 
   3.839405112208376*^9, 3.839410975666398*^9, 3.839411305041544*^9, {
   3.8394113436678467`*^9, 3.839411359279265*^9}, 3.8394120420207148`*^9, 
   3.839412658318678*^9, {3.839412908430344*^9, 3.839412923034264*^9}, {
   3.839413481914187*^9, 3.839413511793872*^9}, 3.8394138289418697`*^9, {
   3.8394143449383583`*^9, 3.83941435575902*^9}, {3.839414385858984*^9, 
   3.839414432832164*^9}, 3.839414507641638*^9, 3.839414709798003*^9, 
   3.839415735733343*^9, 3.839415770341858*^9, 3.839417289411392*^9, 
   3.839417414966771*^9, 3.8394174715595303`*^9, {3.8394175280192947`*^9, 
   3.839417543343375*^9}, {3.839475398968573*^9, 3.8394754085756397`*^9}, 
   3.839483774504097*^9, 3.839485420349001*^9, 3.839485613012281*^9, 
   3.8394862194927483`*^9, 3.839674491586554*^9, 3.839674525372696*^9, 
   3.839674786972307*^9, 3.839674820079808*^9, 3.8396750578903227`*^9, {
   3.839676062040135*^9, 3.839676091699255*^9}, {3.839676150233634*^9, 
   3.8396761823518543`*^9}, {3.839676332174879*^9, 3.83967645130715*^9}, {
   3.839676624942771*^9, 3.839676646839855*^9}, 3.839676712453084*^9, 
   3.839740852878965*^9, {3.8397410893335533`*^9, 3.839741118236614*^9}, {
   3.839741291243799*^9, 3.839741304597291*^9}, 3.839741388734993*^9, {
   3.839741499853496*^9, 3.839741527200589*^9}, 3.839741769575624*^9, 
   3.8397418221242*^9, 3.839741856430241*^9, 3.839741893237341*^9, 
   3.839742113595113*^9, {3.839742154405382*^9, 3.8397421573064213`*^9}, 
   3.839742217721157*^9, 3.839742396795519*^9, 3.8397425523074007`*^9, 
   3.8397430694786663`*^9, 3.839743747626732*^9, 3.8397453108822823`*^9, 
   3.839746034524549*^9, 3.83974683097519*^9, 3.8397528483668747`*^9, 
   3.8397538943091908`*^9, 3.839756552216741*^9, 3.839757058502973*^9, 
   3.839757100957342*^9, 3.8399167505471163`*^9, 3.839928071049506*^9, 
   3.84060166850054*^9, 3.840609361463314*^9, 3.8406098138127203`*^9, 
   3.842525239601055*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"c9a0bdb4-3c0e-478f-af4d-15c31db84f77"],

Cell[BoxData["\<\"Finished in: 1.36075 minutes, at: 10/6, 18:07\"\>"], "Print",
 CellChangeTimes->{{3.8383683083365088`*^9, 3.838368358934103*^9}, {
   3.8383684500564337`*^9, 3.838368454170874*^9}, {3.838368507755535*^9, 
   3.838368539277947*^9}, 3.8383686124142733`*^9, 3.8383687779870157`*^9, 
   3.838368883350305*^9, {3.838450189019808*^9, 3.838450229218804*^9}, 
   3.838468853256391*^9, 3.838701370210342*^9, {3.838704507092559*^9, 
   3.838704522747085*^9}, 3.8387059280484467`*^9, 3.8387119906594677`*^9, 
   3.838713387727344*^9, 3.838714270598589*^9, 3.838714340184499*^9, 
   3.838714755359757*^9, 3.839210556220847*^9, 3.8392111297009573`*^9, 
   3.839212105795188*^9, 3.839213201362624*^9, 3.839213264065446*^9, 
   3.8393093821247473`*^9, 3.839309413350986*^9, 3.839404246196177*^9, 
   3.839405111379212*^9, 3.83941097485474*^9, 3.8394113042246237`*^9, {
   3.839411342838179*^9, 3.839411358422161*^9}, 3.839412041199613*^9, 
   3.8394126574399443`*^9, {3.839412907613755*^9, 3.839412922216797*^9}, {
   3.839413481085854*^9, 3.839413510979006*^9}, 3.839413828090138*^9, {
   3.8394143441173*^9, 3.839414354942684*^9}, {3.8394143850428953`*^9, 
   3.839414432019161*^9}, 3.839414506821805*^9, 3.8394147089821463`*^9, 
   3.839415734921618*^9, 3.83941576953948*^9, 3.83941728858258*^9, 
   3.839417414134696*^9, 3.839417470747601*^9, {3.839417527190193*^9, 
   3.839417542475854*^9}, {3.839475398152679*^9, 3.83947540771813*^9}, 
   3.8394837736106358`*^9, 3.8394854194655657`*^9, 3.839485612097166*^9, 
   3.839486218557094*^9, 3.839674491515255*^9, 3.839674525337335*^9, 
   3.839674786937248*^9, 3.839674820045184*^9, 3.8396750578378763`*^9, {
   3.839676061990657*^9, 3.839676090949942*^9}, {3.8396761494109573`*^9, 
   3.839676181627967*^9}, {3.839676331827066*^9, 3.839676451252377*^9}, {
   3.839676624890026*^9, 3.8396766467894917`*^9}, 3.839676712405654*^9, 
   3.839740852824728*^9, {3.839741088904109*^9, 3.8397411177741213`*^9}, {
   3.839741290789855*^9, 3.839741304134494*^9}, 3.839741388274884*^9, {
   3.8397414996681013`*^9, 3.839741508884656*^9}, 3.8397417356740313`*^9, {
   3.8397418156435738`*^9, 3.83974182521078*^9}, 3.8397418587647867`*^9, 
   3.839742097971294*^9, {3.8397421449181223`*^9, 3.839742157084446*^9}, 
   3.839742190329463*^9, 3.839742370827115*^9, 3.839742525434876*^9, 
   3.839743044673805*^9, 3.839743723237853*^9, 3.8397452864853783`*^9, 
   3.839746010139455*^9, 3.839746807237335*^9, 3.839752823090029*^9, 
   3.839753888989993*^9, 3.83975654688551*^9, 3.839757053215146*^9, 
   3.8397570956038733`*^9, 3.839916744911426*^9, 3.839928065653481*^9, 
   3.840601663016335*^9, 3.8406093559056807`*^9, 3.840609808004232*^9, 
   3.8425252396514063`*^9},
 CellLabel->
  "During evaluation of \
In[25]:=",ExpressionUUID->"7d845826-d6cd-4cad-8b01-2056cce7abfa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{"TimingStart", "\[IndentingNewLine]", 
 RowBox[{"sum1PR", "=", 
  RowBox[{
   RowBox[{"refineZZ1", "+", "refineZZ2"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", "TimingFinish"}], "Input",
 CellChangeTimes->{{3.8397427342379427`*^9, 3.8397427418866243`*^9}, {
   3.83974283286383*^9, 3.839742836657979*^9}, {3.8397428669887867`*^9, 
   3.83974286788772*^9}, {3.839743522424253*^9, 3.839743522843504*^9}, {
   3.839745828163123*^9, 3.839745841362652*^9}, 3.8397463048993073`*^9, {
   3.839916642563452*^9, 3.839916646883226*^9}, {3.842524681360559*^9, 
   3.842524681579041*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"f8d294c2-3401-4b0c-886e-a77c8a9478ef"],

Cell[BoxData["\<\"Start 10/6, 18:07\"\>"], "Print",
 CellChangeTimes->{3.8399168324788303`*^9, 3.8399281484122877`*^9, 
  3.840601744516427*^9, 3.840609896442663*^9, 3.842525239998588*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"df39f512-5091-4e0a-9596-04387d6c16bf"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"128", " ", 
    SuperscriptBox["MZbar", "4"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}]], 
  RowBox[{"\[ImaginaryI]", " ", "el", " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["g1", "2"], "+", 
     SuperscriptBox["g2", "2"]}], ")"}], " ", "vev", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["gL", "2"], " ", 
      RowBox[{"\[LeftAngleBracket]", 
       RowBox[{"\[ScriptU]", "[", 
        RowBox[{"k2", ",", "0"}], "]"}], ",", 
       SubscriptBox["\[Gamma]", "\[Mu]1"], ",", "\[DoubleStruckCapitalP]L", 
       ",", 
       RowBox[{"\[ScriptV]", "[", 
        RowBox[{"k3", ",", "0"}], "]"}], "\[RightAngleBracket]"}]}], "+", 
     RowBox[{
      SuperscriptBox["gR", "2"], " ", 
      RowBox[{"\[LeftAngleBracket]", 
       RowBox[{"\[ScriptU]", "[", 
        RowBox[{"k2", ",", "0"}], "]"}], ",", 
       SubscriptBox["\[Gamma]", "\[Mu]1"], ",", "\[DoubleStruckCapitalP]R", 
       ",", 
       RowBox[{"\[ScriptV]", "[", 
        RowBox[{"k3", ",", "0"}], "]"}], "\[RightAngleBracket]"}]}]}], ")"}], 
   " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"s1", " ", 
        RowBox[{"(", 
         RowBox[{"s2", "+", "s3"}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s1", " ", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["MZbar", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s2", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["MZbar", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "s1"}], "+", "s2", "+", "s3"}], ")"}]}]}], 
          ")"}], " ", 
         RowBox[{"DiscB", "[", 
          RowBox[{
           RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MZbar", ",", "MZbar"}],
           "]"}]}], "-", 
        RowBox[{"2", " ", "s1", " ", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s2", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["MZbar", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "s1"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"s2", "+", "s3"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"DiscB", "[", 
          RowBox[{
           RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MZbar", ",", 
           RowBox[{"MZbar", " ", 
            SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
        RowBox[{"s1", " ", 
         RowBox[{"(", 
          RowBox[{"s2", "+", "s3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "+", "s3", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
         RowBox[{"DiscB", "[", 
          RowBox[{
           RowBox[{"s1", "+", "s2", "+", "s3"}], ",", 
           RowBox[{"MZbar", " ", 
            SqrtBox["\[Xi]"]}], ",", 
           RowBox[{"MZbar", " ", 
            SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["MZbar", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["MZbar", "4"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["MZbar", "2"], " ", "s1"}], "+", 
           SuperscriptBox["s1", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["MZbar", "2"], 
           RowBox[{
            SuperscriptBox["MZbar", "2"], "-", "s1"}]], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["MZbar", "2"], " ", "s1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"s2", "+", "s3"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}]}], "-", 
           
           RowBox[{
            SuperscriptBox["MZbar", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "s1"}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"s2", "+", "s3"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox["1", "\[Xi]"], "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["MZbar", "2"], " ", "s1", " ", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s1"}], "+", 
           RowBox[{
            SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{
            SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}], 
           RowBox[{
            RowBox[{"-", "s1"}], "+", 
            RowBox[{
             SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}]}]], "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["MZbar", "2"], " ", "s1", " ", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["MZbar", "4"]}], "+", 
           RowBox[{"s1", " ", 
            RowBox[{"(", 
             RowBox[{"s2", "+", "s3"}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["MZbar", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"ScalarC0", "[", 
          RowBox[{"0", ",", "s1", ",", 
           RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MZbar", ",", "0", ",", 
           "MZbar"}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["MZbar", "2"], " ", "s1", " ", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "s1"}], " ", 
            RowBox[{"(", 
             RowBox[{"s2", "+", "s3"}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["MZbar", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"s2", "+", "s3"}], ")"}], " ", "\[Xi]"}]}], ")"}]}]}],
           ")"}], " ", 
         RowBox[{"ScalarC0", "[", 
          RowBox[{"0", ",", "s1", ",", 
           RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MZbar", ",", "0", ",", 
           
           RowBox[{"MZbar", " ", 
            SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s1", "+", "s2"}], ")"}], " ", "s3"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s3", " ", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SuperscriptBox["MZbar", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["MZbar", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", 
              RowBox[{"2", " ", "s3"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"DiscB", "[", 
          RowBox[{
           RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MZbar", ",", "MZbar"}],
           "]"}]}], "-", 
        RowBox[{"2", " ", "s3", " ", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["MZbar", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", 
              RowBox[{"2", " ", "s3"}], "+", 
              RowBox[{"s1", " ", "\[Xi]"}], "+", 
              RowBox[{"s2", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"DiscB", "[", 
          RowBox[{
           RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MZbar", ",", 
           RowBox[{"MZbar", " ", 
            SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2"}], ")"}], " ", "s3", " ", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "+", "s3", "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
         RowBox[{"DiscB", "[", 
          RowBox[{
           RowBox[{"s1", "+", "s2", "+", "s3"}], ",", 
           RowBox[{"MZbar", " ", 
            SqrtBox["\[Xi]"]}], ",", 
           RowBox[{"MZbar", " ", 
            SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["MZbar", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["MZbar", "4"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["MZbar", "2"], " ", "s3"}], "+", 
           SuperscriptBox["s3", "2"]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           SuperscriptBox["MZbar", "2"], 
           RowBox[{
            SuperscriptBox["MZbar", "2"], "-", "s3"}]], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["MZbar", "2"], " ", "s3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s3", "+", 
              RowBox[{"s1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
              RowBox[{"s2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}]}], "-", 
           
           RowBox[{
            SuperscriptBox["MZbar", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", 
              RowBox[{"2", " ", "s3"}], "+", 
              RowBox[{"s1", " ", "\[Xi]"}], "+", 
              RowBox[{"s2", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox["1", "\[Xi]"], "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["MZbar", "2"], " ", "s3", " ", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s3"}], "+", 
           RowBox[{
            SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{
            SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}], 
           RowBox[{
            RowBox[{"-", "s3"}], "+", 
            RowBox[{
             SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}]}]], "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["MZbar", "2"], " ", "s3", " ", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["MZbar", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2"}], ")"}], " ", "s3"}], "-", 
           RowBox[{
            SuperscriptBox["MZbar", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"ScalarC0", "[", 
          RowBox[{"0", ",", "s3", ",", 
           RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MZbar", ",", "0", ",", 
           "MZbar"}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["MZbar", "2"], " ", "s3", " ", 
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"s1", "+", "s2"}], ")"}]}], " ", "s3"}], "+", 
           RowBox[{
            SuperscriptBox["MZbar", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"s3", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"s1", "+", "s2"}], ")"}], " ", "\[Xi]"}]}], ")"}]}]}],
           ")"}], " ", 
         RowBox[{"ScalarC0", "[", 
          RowBox[{"0", ",", "s3", ",", 
           RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MZbar", ",", "0", ",", 
           
           RowBox[{"MZbar", " ", 
            SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.8397427768183537`*^9, 3.8397428380689373`*^9, 3.839742869043611*^9, 
   3.839743123688417*^9, 3.839743523657958*^9, 3.839743807820015*^9, 
   3.839744654712146*^9, {3.839745402522841*^9, 3.839745412173223*^9}, 
   3.839745841912518*^9, 3.8397461978472843`*^9, 3.839746305279331*^9, 
   3.839746880743322*^9, 3.839756836215003*^9, 3.839757178511874*^9, 
   3.839916832965225*^9, 3.8399281488869677`*^9, 3.840601745025058*^9, 
   3.840609896951919*^9, 3.8425252408544493`*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"8c2537d9-7e6b-40d3-a899-5d01be46a722"],

Cell[BoxData["\<\"Finished in: 0.01451 minutes, at: 10/6, 18:07\"\>"], "Print",
 CellChangeTimes->{3.8399168324788303`*^9, 3.8399281484122877`*^9, 
  3.840601744516427*^9, 3.840609896442663*^9, 3.842525240908469*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"a46bedaf-b387-4d80-be55-6e78f7fae153"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "One", " ", "particle", " ", "reducible", " ", "fermion", " ", "diagrams", 
    " ", "w", " ", "Ws"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "WW1", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{
    "rp", ",", "qp", ",", "pp", ",", "rpp", ",", "ppp", ",", "qpp", ",", 
     "num2", ",", "num3"}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "TimingStart", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"r", "=", 
     RowBox[{"l", "-", "k3"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"q", "=", 
     RowBox[{"l", "-", "k1", "-", "k2", "-", "k3"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"onshell", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"k1", ".", "k1"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"k2", ".", "k2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"k3", ".", "k3"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        SubscriptBox["k1", "\[Mu]1"], "\[Rule]", "0"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"toinvariants", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"k1", ".", "k1"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"k2", ".", "k2"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"k3", ".", "k3"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"k1", ".", "k2"}], "\[Rule]", 
        RowBox[{"s1", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"k1", ".", "k3"}], "\[Rule]", 
        RowBox[{"s3", "/", "2"}]}], ",", 
       RowBox[{
        RowBox[{"k2", ".", "k3"}], "\[Rule]", 
        RowBox[{"s2", "/", "2"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"num1", "=", 
     RowBox[{
      RowBox[{"FermionLineExpand", "[", 
       RowBox[{"Contract", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[LeftAngleBracket]", 
           RowBox[{
            RowBox[{"\[ScriptU]", "[", 
             RowBox[{"k2", ",", "0"}], "]"}], ",", 
            SubscriptBox["\[Gamma]", "\[Mu]1"], ",", 
            RowBox[{
             RowBox[{"k1", ".", "\[Gamma]"}], "+", 
             RowBox[{"k2", ".", "\[Gamma]"}]}], ",", 
            SubscriptBox["\[Gamma]", "\[Beta]"], ",", 
            "\[DoubleStruckCapitalP]L", ",", 
            RowBox[{"r", ".", "\[Gamma]"}], ",", 
            SubscriptBox["\[Gamma]", "\[Nu]"], ",", 
            "\[DoubleStruckCapitalP]L", ",", 
            RowBox[{"\[ScriptV]", "[", 
             RowBox[{"k3", ",", "0"}], "]"}]}], "\[RightAngleBracket]"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"k1", ".", "k2"}]}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"aa", " ", 
            SubscriptBox["\[DoubleStruckG]", 
             RowBox[{"\[Mu]", ",", "\[Nu]"}]]}], "-", 
           RowBox[{"bb", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Xi]"}], ")"}], 
            SubscriptBox["l", "\[Mu]"], 
            SubscriptBox["l", "\[Nu]"]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cc", " ", 
            SubscriptBox["\[DoubleStruckG]", 
             RowBox[{"\[Alpha]", ",", "\[Beta]"}]]}], "-", 
           RowBox[{"dd", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Xi]"}], ")"}], 
            SubscriptBox["q", "\[Alpha]"], 
            SubscriptBox["q", "\[Beta]"]}]}], ")"}], 
         SubscriptBox["\[DoubleStruckG]", 
          RowBox[{"\[Mu]", ",", "\[Alpha]"}]]}], "]"}], "]"}], "/.", 
      "onshell"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"ampWW1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"I", " ", "el", " ", 
       RowBox[{"I", "/", "2"}], 
       RowBox[{"(", 
        RowBox[{"g2", "^", "2"}], ")"}], "vev", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], " ", 
          RowBox[{"g2", "/", 
           RowBox[{"Sqrt", "[", "2", "]"}]}]}], ")"}], "^", "2"}], 
       RowBox[{"I", "^", "2"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "I"}], ")"}], "^", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num1", ",", 
             RowBox[{"aa", " ", "cc"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num1", ",", 
             RowBox[{"aa", " ", "dd"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}], "+", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num1", ",", 
             RowBox[{"bb", " ", "cc"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num1", ",", 
             RowBox[{"bb", " ", "dd"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"q", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}]}], ")"}]}], "/.", "toinvariants"}], "/.", "onshell"}]}], 
   "\[IndentingNewLine]", "TimingFinish", "\[IndentingNewLine]", 
   "TimingStart", "\[IndentingNewLine]", 
   RowBox[{"refineWW1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"I", "/", "16"}], "/", 
      RowBox[{"Pi", "^", "2"}]}], "*", 
     RowBox[{"Simplify", "[", 
      RowBox[{"LoopRefine", "[", "ampWW1", "]"}], "]"}]}]}], 
   "\[IndentingNewLine]", "TimingFinish", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", "WW2", "*)"}], "\[IndentingNewLine]", "TimingStart", " ", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rp", "=", 
     RowBox[{"l", "-", "k1", "-", "k3"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qp", "=", 
     RowBox[{"l", "-", "k1", "-", "k2", "-", "k3"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"num2", "=", 
     RowBox[{
      RowBox[{"FermionLineExpand", "[", 
       RowBox[{"Contract", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[LeftAngleBracket]", 
           RowBox[{
            RowBox[{"\[ScriptU]", "[", 
             RowBox[{"k2", ",", "0"}], "]"}], ",", 
            SubscriptBox["\[Gamma]", "\[Beta]"], ",", 
            "\[DoubleStruckCapitalP]L", ",", 
            RowBox[{"rp", ".", "\[Gamma]"}], ",", 
            SubscriptBox["\[Gamma]", "\[Nu]"], ",", 
            "\[DoubleStruckCapitalP]L", ",", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"k1", ".", "\[Gamma]"}]}], "-", 
             RowBox[{"k3", ".", "\[Gamma]"}]}], ",", 
            SubscriptBox["\[Gamma]", "\[Mu]1"], ",", 
            RowBox[{"\[ScriptV]", "[", 
             RowBox[{"k3", ",", "0"}], "]"}]}], "\[RightAngleBracket]"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"k1", ".", "k3"}]}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"aa", " ", 
            SubscriptBox["\[DoubleStruckG]", 
             RowBox[{"\[Mu]", ",", "\[Nu]"}]]}], "-", 
           RowBox[{"bb", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Xi]"}], ")"}], 
            SubscriptBox["l", "\[Mu]"], 
            SubscriptBox["l", "\[Nu]"]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cc", " ", 
            SubscriptBox["\[DoubleStruckG]", 
             RowBox[{"\[Alpha]", ",", "\[Beta]"}]]}], "-", 
           RowBox[{"dd", 
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Xi]"}], ")"}], 
            SubscriptBox["qp", "\[Alpha]"], 
            SubscriptBox["qp", "\[Beta]"]}]}], ")"}], 
         SubscriptBox["\[DoubleStruckG]", 
          RowBox[{"\[Mu]", ",", "\[Alpha]"}]]}], "]"}], "]"}], "/.", 
      "onshell"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"ampWW2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"I", " ", "el", " ", 
       RowBox[{"I", "/", "2"}], 
       RowBox[{"(", 
        RowBox[{"g2", "^", "2"}], ")"}], "vev", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "I"}], " ", 
          RowBox[{"g2", "/", 
           RowBox[{"Sqrt", "[", "2", "]"}]}]}], ")"}], "^", "2"}], 
       RowBox[{"I", "^", "2"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "I"}], ")"}], "^", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"aa", " ", "cc"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"rp", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qp", ",", "MWbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"aa", " ", "dd"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"rp", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qp", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qp", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}], "+", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"bb", " ", "cc"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"rp", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qp", ",", "MWbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"bb", " ", "dd"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"rp", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qp", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qp", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}]}], ")"}]}], "/.", "toinvariants"}], "/.", "onshell"}]}], 
   "\[IndentingNewLine]", "TimingFinish", "\[IndentingNewLine]", 
   "TimingStart", "\[IndentingNewLine]", 
   RowBox[{"refineWW2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"I", "/", "16"}], "/", 
      RowBox[{"Pi", "^", "2"}]}], "*", 
     RowBox[{"Simplify", "[", 
      RowBox[{"LoopRefine", "[", "ampWW2", "]"}], "]"}]}]}], 
   "\[IndentingNewLine]", "TimingFinish"}]}]], "Input",
 CellChangeTimes->{{3.83991680624669*^9, 3.839916883241815*^9}, {
   3.8399169238487864`*^9, 3.8399169248671837`*^9}, 3.839920558891923*^9, {
   3.839927172735735*^9, 3.83992721275169*^9}, {3.840601788999544*^9, 
   3.840601797413354*^9}, {3.840609305589519*^9, 3.840609316793456*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"fd1c2792-7617-411b-ba61-e5c2b3be0958"],

Cell[BoxData["\<\"Start 10/6, 18:07\"\>"], "Print",
 CellChangeTimes->{
  3.839916933445589*^9, 3.8399272134167843`*^9, 3.839928148945492*^9, 
   3.840601799383226*^9, {3.840609310945497*^9, 3.840609320710915*^9}, 
   3.840609897041999*^9, 3.842525241301424*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"69755162-2acd-4a3b-bc73-a6631e73a9b1"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          FractionBox["1", "4"], " ", 
          TemplateBox[{"3"},
           "OutputSizeLimit`Skeleton"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"\[LeftAngleBracket]", 
              RowBox[{"\[ScriptU]", "[", 
               RowBox[{"k2", ",", "0"}], "]"}], ",", 
              RowBox[{"\[Gamma]", ".", "k1"}], ",", 
              "\[DoubleStruckCapitalP]L", ",", 
              RowBox[{"\[ScriptV]", "[", 
               RowBox[{"k3", ",", "0"}], "]"}], "\[RightAngleBracket]"}], " ", 
             SubscriptBox["k2", "\[Mu]1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"PVB", "[", 
                  RowBox[{"0", ",", "1", ",", 
                   RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", 
                   "MWbar"}], "]"}], 
                 RowBox[{
                  SuperscriptBox["MWbar", "2"], " ", "s1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]]}], "+", 
               FractionBox[
                RowBox[{"\[Xi]", " ", 
                 RowBox[{"PVB", "[", 
                  RowBox[{"0", ",", "1", ",", 
                   RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", 
                   "MWbar"}], "]"}]}], 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", "s1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{"PVB", "[", 
                 RowBox[{"0", ",", "1", ",", 
                  RowBox[{"s1", "+", "s2", "+", "s3"}], ",", 
                  RowBox[{"MWbar", " ", 
                   SqrtBox["\[Xi]"]}], ",", "MWbar"}], "]"}], 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", "s1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]], "-", 
               FractionBox[
                RowBox[{"\[Xi]", " ", 
                 RowBox[{"PVB", "[", 
                  RowBox[{"0", ",", "1", ",", 
                   RowBox[{"s1", "+", "s2", "+", "s3"}], ",", 
                   RowBox[{"MWbar", " ", 
                    SqrtBox["\[Xi]"]}], ",", "MWbar"}], "]"}]}], 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", "s1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]], "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"PVB", "[", 
                    RowBox[{"0", ",", "1", ",", 
                    RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", 
                    "MWbar"}], "]"}]}], 
                   RowBox[{
                    SuperscriptBox["MWbar", "2"], " ", "s1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]], "-", 
                  FractionBox[
                   RowBox[{"\[ImaginaryI]", " ", "\[Xi]", " ", 
                    RowBox[{"PVB", "[", 
                    RowBox[{"0", ",", "1", ",", 
                    RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", 
                    "MWbar"}], "]"}]}], 
                   RowBox[{
                    SuperscriptBox["MWbar", "2"], " ", "s1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]], "-", 
                  FractionBox[
                   RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"PVB", "[", 
                    RowBox[{"0", ",", "1", ",", 
                    RowBox[{"s1", "+", "s2", "+", "s3"}], ",", 
                    RowBox[{"MWbar", " ", 
                    SqrtBox["\[Xi]"]}], ",", "MWbar"}], "]"}]}], 
                   RowBox[{
                    SuperscriptBox["MWbar", "2"], " ", "s1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]], "+", 
                  FractionBox[
                   RowBox[{"\[ImaginaryI]", " ", "\[Xi]", " ", 
                    RowBox[{"PVB", "[", 
                    RowBox[{"0", ",", "1", ",", 
                    RowBox[{"s1", "+", "s2", "+", "s3"}], ",", 
                    RowBox[{"MWbar", " ", 
                    SqrtBox["\[Xi]"]}], ",", "MWbar"}], "]"}]}], 
                   RowBox[{
                    SuperscriptBox["MWbar", "2"], " ", "s1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]]}], ")"}]}]}],
               ")"}]}], "+", 
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"], "+", 
            TemplateBox[{"8"},
             "OutputSizeLimit`Skeleton"], "+", 
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"], "+", 
            RowBox[{
             RowBox[{"\[LeftAngleBracket]", 
              RowBox[{"\[ScriptU]", "[", 
               RowBox[{"k2", ",", "0"}], "]"}], ",", 
              SubscriptBox["\[Gamma]", "\[Mu]1"], ",", 
              "\[DoubleStruckCapitalP]L", ",", 
              RowBox[{"\[ScriptV]", "[", 
               RowBox[{"k3", ",", "0"}], "]"}], "\[RightAngleBracket]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "s1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                    RowBox[{"PVC", "[", 
                    RowBox[{"0", ",", "1", ",", "0", ",", 
                    TemplateBox[{"3"},
                    "OutputSizeLimit`Skeleton"], ",", "MWbar", ",", "MWbar", 
                    ",", "0"}], "]"}]}], "s1"], "-", 
                  FractionBox[
                   RowBox[{"\[ImaginaryI]", " ", "\[ScriptD]", " ", 
                    RowBox[{"PVC", "[", 
                    RowBox[{"0", ",", 
                    TemplateBox[{"8"},
                    "OutputSizeLimit`Skeleton"]}], "]"}]}], "s1"]}], ")"}]}], 
               "-", 
               RowBox[{
                FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "s3", " ", 
                RowBox[{"(", 
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"], ")"}]}], "+", 
               FractionBox[
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton"], "s1"], "-", 
               FractionBox[
                RowBox[{"\[ScriptD]", " ", 
                 RowBox[{"(", 
                  TemplateBox[{"1"},
                   "OutputSizeLimit`Skeleton"], ")"}]}], "s1"]}], ")"}]}]}], 
           ")"}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{58., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{50., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 55, 25022360363232622258, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 55, 25022360363232622258, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 55, 25022360363232622258, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{74., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[25022360363232622258 === $SessionID, 
   Out[55], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{
  3.839916935795888*^9, 3.839927215795718*^9, 3.8399281512658567`*^9, 
   3.840601801690506*^9, {3.84060931337871*^9, 3.840609323143412*^9}, 
   3.840609899465624*^9, 3.8425252448070498`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"6220938e-9a26-4dda-844f-371316df89da"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Finished in: 0.0595532 minutes, at: 10/6, 18:07\"\>"], \
"Print",
 CellChangeTimes->{
  3.839916933445589*^9, 3.8399272134167843`*^9, 3.839928148945492*^9, 
   3.840601799383226*^9, {3.840609310945497*^9, 3.840609320710915*^9}, 
   3.840609897041999*^9, 3.842525244850164*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"4c3e7203-8817-425e-9a1c-fced0eb3a515"],

Cell[BoxData["\<\"Start 10/6, 18:07\"\>"], "Print",
 CellChangeTimes->{
  3.839916933445589*^9, 3.8399272134167843`*^9, 3.839928148945492*^9, 
   3.840601799383226*^9, {3.840609310945497*^9, 3.840609320710915*^9}, 
   3.840609897041999*^9, 3.842525244854862*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"9e2f89b5-0e74-4581-92d3-a3485425780b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"256", " ", 
    SuperscriptBox["MWbar", "4"], " ", 
    SuperscriptBox["\[Pi]", "2"]}]], 
  RowBox[{"\[ImaginaryI]", " ", "el", " ", 
   SuperscriptBox["g2", "4"], " ", "vev", " ", 
   RowBox[{"\[LeftAngleBracket]", 
    RowBox[{"\[ScriptU]", "[", 
     RowBox[{"k2", ",", "0"}], "]"}], ",", 
    SubscriptBox["\[Gamma]", "\[Mu]1"], ",", "\[DoubleStruckCapitalP]L", ",", 
    
    RowBox[{"\[ScriptV]", "[", 
     RowBox[{"k3", ",", "0"}], "]"}], "\[RightAngleBracket]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["MWbar", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s2", "+", "s3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["MWbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "s1"}], "+", "s2", "+", "s3"}], ")"}]}]}], 
        ")"}], " ", 
       RowBox[{"DiscB", "[", 
        RowBox[{
         RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", "MWbar"}], 
        "]"}]}], 
      RowBox[{"s2", "+", "s3"}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s2", "+", "s3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["MWbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "s1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"s2", "+", "s3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"DiscB", "[", 
        RowBox[{
         RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}]}], "]"}]}], 
      RowBox[{"s2", "+", "s3"}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s1", "+", "s2", "+", "s3", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
      RowBox[{"DiscB", "[", 
       RowBox[{
        RowBox[{"s1", "+", "s2", "+", "s3"}], ",", 
        RowBox[{"MWbar", " ", 
         SqrtBox["\[Xi]"]}], ",", 
        RowBox[{"MWbar", " ", 
         SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["MWbar", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["MWbar", "4"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["MWbar", "2"], " ", "s1"}], "+", 
         SuperscriptBox["s1", "2"]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["MWbar", "2"], 
         RowBox[{
          SuperscriptBox["MWbar", "2"], "-", "s1"}]], "]"}]}], 
      RowBox[{"s1", " ", 
       RowBox[{"(", 
        RowBox[{"s2", "+", "s3"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["MWbar", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"s2", "+", "s3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["MWbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "s1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"s2", "+", "s3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox["1", "\[Xi]"], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s2", "+", "s3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["MWbar", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "s1"}], "+", 
         RowBox[{
          SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], 
         RowBox[{
          RowBox[{"-", "s1"}], "+", 
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}]], "]"}]}], 
      RowBox[{"s2", "+", "s3"}]], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["MWbar", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["MWbar", "4"]}], "+", 
         RowBox[{"s1", " ", 
          RowBox[{"(", 
           RowBox[{"s2", "+", "s3"}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["MWbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"ScalarC0", "[", 
        RowBox[{"0", ",", "s1", ",", 
         RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", "0", ",", 
         "MWbar"}], "]"}]}], 
      RowBox[{"s2", "+", "s3"}]], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["MWbar", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "s1"}], " ", 
          RowBox[{"(", 
           RowBox[{"s2", "+", "s3"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["MWbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"s1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"s2", "+", "s3"}], ")"}], " ", "\[Xi]"}]}], ")"}]}]}], 
        ")"}], " ", 
       RowBox[{"ScalarC0", "[", 
        RowBox[{"0", ",", "s1", ",", 
         RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", "0", ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}]}], "]"}]}], 
      RowBox[{"s2", "+", "s3"}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.839916935795888*^9, 3.839927215795718*^9, 3.8399281512658567`*^9, 
   3.840601801690506*^9, {3.84060931337871*^9, 3.840609323143412*^9}, 
   3.840609899465624*^9, 3.842525245701172*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"2ee0ec11-060b-4927-9df0-7e7c9c704e91"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Finished in: 0.0146091 minutes, at: 10/6, 18:07\"\>"], \
"Print",
 CellChangeTimes->{
  3.839916933445589*^9, 3.8399272134167843`*^9, 3.839928148945492*^9, 
   3.840601799383226*^9, {3.840609310945497*^9, 3.840609320710915*^9}, 
   3.840609897041999*^9, 3.842525245707493*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"0946dd94-3b1a-4d10-9a65-79dfc2b6bf2f"],

Cell[BoxData["\<\"Start 10/6, 18:07\"\>"], "Print",
 CellChangeTimes->{
  3.839916933445589*^9, 3.8399272134167843`*^9, 3.839928148945492*^9, 
   3.840601799383226*^9, {3.840609310945497*^9, 3.840609320710915*^9}, 
   3.840609897041999*^9, 3.842525245710096*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"8cf7047d-925e-4e45-9ba9-59f771e954d5"]
}, Open  ]],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          FractionBox["1", "4"], " ", "el", " ", 
          SuperscriptBox["g2", "4"], " ", "vev", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"\[LeftAngleBracket]", 
              RowBox[{"\[ScriptU]", "[", 
               RowBox[{"k2", ",", "0"}], "]"}], ",", 
              RowBox[{"\[Gamma]", ".", "k1"}], ",", 
              "\[DoubleStruckCapitalP]L", ",", 
              RowBox[{"\[ScriptV]", "[", 
               RowBox[{"k3", ",", "0"}], "]"}], "\[RightAngleBracket]"}], " ", 
             SubscriptBox["k2", "\[Mu]1"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"PVB", "[", 
                  RowBox[{"0", ",", "1", ",", 
                   RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", 
                   "MWbar"}], "]"}], 
                 RowBox[{
                  SuperscriptBox["MWbar", "2"], " ", "s3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]]}], "+", 
               FractionBox[
                RowBox[{"\[Xi]", " ", 
                 RowBox[{"PVB", "[", 
                  RowBox[{"0", ",", "1", ",", 
                   RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", 
                   "MWbar"}], "]"}]}], 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", "s3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{"PVB", "[", 
                 RowBox[{"0", ",", "1", ",", 
                  RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", 
                  RowBox[{"MWbar", " ", 
                   SqrtBox["\[Xi]"]}]}], "]"}], 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", "s3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]], "-", 
               FractionBox[
                RowBox[{"\[Xi]", " ", 
                 RowBox[{"PVB", "[", 
                  RowBox[{"0", ",", "1", ",", 
                   RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", 
                   RowBox[{"MWbar", " ", 
                    SqrtBox["\[Xi]"]}]}], "]"}]}], 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", "s3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]], "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"PVB", "[", 
                    RowBox[{"0", ",", "1", ",", 
                    RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", 
                    "MWbar"}], "]"}]}], 
                   RowBox[{
                    SuperscriptBox["MWbar", "2"], " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]], "-", 
                  FractionBox[
                   RowBox[{"\[ImaginaryI]", " ", "\[Xi]", " ", 
                    RowBox[{"PVB", "[", 
                    RowBox[{"0", ",", "1", ",", 
                    RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", 
                    "MWbar"}], "]"}]}], 
                   RowBox[{
                    SuperscriptBox["MWbar", "2"], " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]], "-", 
                  FractionBox[
                   RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"PVB", "[", 
                    RowBox[{"0", ",", "1", ",", 
                    RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", 
                    RowBox[{"MWbar", " ", 
                    SqrtBox["\[Xi]"]}]}], "]"}]}], 
                   RowBox[{
                    SuperscriptBox["MWbar", "2"], " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]], "+", 
                  FractionBox[
                   RowBox[{"\[ImaginaryI]", " ", "\[Xi]", " ", 
                    RowBox[{"PVB", "[", 
                    RowBox[{"0", ",", "1", ",", 
                    RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", 
                    RowBox[{"MWbar", " ", 
                    SqrtBox["\[Xi]"]}]}], "]"}]}], 
                   RowBox[{
                    SuperscriptBox["MWbar", "2"], " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]]}], ")"}]}]}],
               ")"}]}], "+", 
            RowBox[{
             RowBox[{"\[LeftAngleBracket]", 
              RowBox[{"\[ScriptU]", "[", 
               RowBox[{"k2", ",", "0"}], "]"}], ",", 
              RowBox[{"\[Gamma]", ".", "k1"}], ",", 
              "\[DoubleStruckCapitalP]L", ",", 
              RowBox[{"\[ScriptV]", "[", 
               RowBox[{"k3", ",", "0"}], "]"}], "\[RightAngleBracket]"}], " ", 
             SubscriptBox["k3", "\[Mu]1"], " ", 
             RowBox[{"(", 
              RowBox[{
               TemplateBox[{"6"},
                "OutputSizeLimit`Skeleton"], "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                TemplateBox[{"1"},
                 "OutputSizeLimit`Skeleton"]}]}], ")"}]}], "+", 
            TemplateBox[{"8"},
             "OutputSizeLimit`Skeleton"], "+", 
            TemplateBox[{"1"},
             "OutputSizeLimit`Skeleton"], "+", 
            RowBox[{
             RowBox[{"\[LeftAngleBracket]", 
              RowBox[{"\[ScriptU]", "[", 
               RowBox[{"k2", ",", "0"}], "]"}], ",", 
              SubscriptBox["\[Gamma]", "\[Mu]1"], ",", 
              "\[DoubleStruckCapitalP]L", ",", 
              RowBox[{"\[ScriptV]", "[", 
               RowBox[{"k3", ",", "0"}], "]"}], "\[RightAngleBracket]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 TemplateBox[{"1"},
                  "OutputSizeLimit`Skeleton"], 
                 RowBox[{
                  SuperscriptBox["MWbar", "2"], " ", "s3", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    TemplateBox[{"1"},
                    "OutputSizeLimit`Skeleton"], ")"}], "2"]}]]}], "+", 
               TemplateBox[{"399"},
                "OutputSizeLimit`Skeleton"]}], ")"}]}]}], ")"}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{58., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{50., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 64, 25022360363232622258, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 64, 25022360363232622258, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 64, 25022360363232622258, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{74., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[25022360363232622258 === $SessionID, 
   Out[64], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{
  3.839916935795888*^9, 3.839927215795718*^9, 3.8399281512658567`*^9, 
   3.840601801690506*^9, {3.84060931337871*^9, 3.840609323143412*^9}, 
   3.840609899465624*^9, 3.8425252616561003`*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"7546fffe-dde7-4e97-9456-0c0feffc5a9f"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Finished in: 0.266173 minutes, at: 10/6, 18:07\"\>"], \
"Print",
 CellChangeTimes->{
  3.839916933445589*^9, 3.8399272134167843`*^9, 3.839928148945492*^9, 
   3.840601799383226*^9, {3.840609310945497*^9, 3.840609320710915*^9}, 
   3.840609897041999*^9, 3.842525261665223*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"f6a663f1-17f0-42cb-8f9d-1ea356db3fe2"],

Cell[BoxData["\<\"Start 10/6, 18:07\"\>"], "Print",
 CellChangeTimes->{
  3.839916933445589*^9, 3.8399272134167843`*^9, 3.839928148945492*^9, 
   3.840601799383226*^9, {3.840609310945497*^9, 3.840609320710915*^9}, 
   3.840609897041999*^9, 3.842525261701622*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"6b5375ff-fb58-4fab-a359-86c0ae7edef7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"256", " ", 
    SuperscriptBox["MWbar", "4"], " ", 
    SuperscriptBox["\[Pi]", "2"]}]], 
  RowBox[{"\[ImaginaryI]", " ", "el", " ", 
   SuperscriptBox["g2", "4"], " ", "vev", " ", 
   RowBox[{"\[LeftAngleBracket]", 
    RowBox[{"\[ScriptU]", "[", 
     RowBox[{"k2", ",", "0"}], "]"}], ",", 
    SubscriptBox["\[Gamma]", "\[Mu]1"], ",", "\[DoubleStruckCapitalP]L", ",", 
    
    RowBox[{"\[ScriptV]", "[", 
     RowBox[{"k3", ",", "0"}], "]"}], "\[RightAngleBracket]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["MWbar", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s1", "+", "s2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["MWbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"s1", "+", "s2", "+", 
            RowBox[{"2", " ", "s3"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"DiscB", "[", 
        RowBox[{
         RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", "MWbar"}], 
        "]"}]}], 
      RowBox[{"s1", "+", "s2"}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s1", "+", "s2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["MWbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"s1", "+", "s2", "+", 
            RowBox[{"2", " ", "s3"}], "+", 
            RowBox[{"s1", " ", "\[Xi]"}], "+", 
            RowBox[{"s2", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"DiscB", "[", 
        RowBox[{
         RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}]}], "]"}]}], 
      RowBox[{"s1", "+", "s2"}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s1", "+", "s2", "+", "s3", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
      RowBox[{"DiscB", "[", 
       RowBox[{
        RowBox[{"s1", "+", "s2", "+", "s3"}], ",", 
        RowBox[{"MWbar", " ", 
         SqrtBox["\[Xi]"]}], ",", 
        RowBox[{"MWbar", " ", 
         SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["MWbar", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["MWbar", "4"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["MWbar", "2"], " ", "s3"}], "+", 
         SuperscriptBox["s3", "2"]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["MWbar", "2"], 
         RowBox[{
          SuperscriptBox["MWbar", "2"], "-", "s3"}]], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1", "+", "s2"}], ")"}], " ", "s3"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["MWbar", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s3", "+", 
            RowBox[{"s1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
            RowBox[{"s2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["MWbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s1", "+", "s2", "+", 
            RowBox[{"2", " ", "s3"}], "+", 
            RowBox[{"s1", " ", "\[Xi]"}], "+", 
            RowBox[{"s2", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox["1", "\[Xi]"], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1", "+", "s2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["MWbar", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "s3"}], "+", 
         RowBox[{
          SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], 
         RowBox[{
          RowBox[{"-", "s3"}], "+", 
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}]], "]"}]}], 
      RowBox[{"s1", "+", "s2"}]], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["MWbar", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["MWbar", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s1", "+", "s2"}], ")"}], " ", "s3"}], "-", 
         RowBox[{
          SuperscriptBox["MWbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"ScalarC0", "[", 
        RowBox[{"0", ",", "s3", ",", 
         RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", "0", ",", 
         "MWbar"}], "]"}]}], 
      RowBox[{"s1", "+", "s2"}]], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["MWbar", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"s1", "+", "s2"}], ")"}]}], " ", "s3"}], "+", 
         RowBox[{
          SuperscriptBox["MWbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"s3", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"s1", "+", "s2"}], ")"}], " ", "\[Xi]"}]}], ")"}]}]}], 
        ")"}], " ", 
       RowBox[{"ScalarC0", "[", 
        RowBox[{"0", ",", "s3", ",", 
         RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", "0", ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}]}], "]"}]}], 
      RowBox[{"s1", "+", "s2"}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.839916935795888*^9, 3.839927215795718*^9, 3.8399281512658567`*^9, 
   3.840601801690506*^9, {3.84060931337871*^9, 3.840609323143412*^9}, 
   3.840609899465624*^9, 3.8425252797044477`*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"1af9202d-f7a6-482c-adb6-23669eb6890d"],

Cell[BoxData["\<\"Finished in: 0.300614 minutes, at: 10/6, 18:07\"\>"], \
"Print",
 CellChangeTimes->{
  3.839916933445589*^9, 3.8399272134167843`*^9, 3.839928148945492*^9, 
   3.840601799383226*^9, {3.840609310945497*^9, 3.840609320710915*^9}, 
   3.840609897041999*^9, 3.84252527975263*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"13e8dcf2-7640-48a2-9f9c-ea309a127f4a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{"TimingStart", "\[IndentingNewLine]", 
 RowBox[{"sum1PRW", "=", 
  RowBox[{
   RowBox[{"refineWW1", "+", "refineWW2"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", "TimingFinish"}], "Input",
 CellChangeTimes->{{3.839916925887816*^9, 3.8399169301470747`*^9}, {
  3.842524692370306*^9, 3.842524692574724*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"c19ad733-dadc-45a3-8ce6-96f859f0d4a6"],

Cell[BoxData["\<\"Start 10/6, 18:08\"\>"], "Print",
 CellChangeTimes->{3.839916930983036*^9, 3.8399169621948442`*^9, 
  3.8399272476289663`*^9, 3.839928176458859*^9, 3.8406018259508457`*^9, 
  3.84060992588339*^9, 3.842525280153347*^9},
 CellLabel->
  "During evaluation of \
In[69]:=",ExpressionUUID->"b0de373b-534c-4292-9c76-21cf3aa76a85"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"256", " ", 
    SuperscriptBox["MWbar", "4"], " ", 
    SuperscriptBox["\[Pi]", "2"]}]], 
  RowBox[{"\[ImaginaryI]", " ", "el", " ", 
   SuperscriptBox["g2", "4"], " ", "vev", " ", 
   RowBox[{"\[LeftAngleBracket]", 
    RowBox[{"\[ScriptU]", "[", 
     RowBox[{"k2", ",", "0"}], "]"}], ",", 
    SubscriptBox["\[Gamma]", "\[Mu]1"], ",", "\[DoubleStruckCapitalP]L", ",", 
    
    RowBox[{"\[ScriptV]", "[", 
     RowBox[{"k3", ",", "0"}], "]"}], "\[RightAngleBracket]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["MWbar", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s2", "+", "s3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["MWbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "s1"}], "+", "s2", "+", "s3"}], ")"}]}]}], 
        ")"}], " ", 
       RowBox[{"DiscB", "[", 
        RowBox[{
         RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", "MWbar"}], 
        "]"}]}], 
      RowBox[{"s2", "+", "s3"}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["MWbar", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s1", "+", "s2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["MWbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"s1", "+", "s2", "+", 
            RowBox[{"2", " ", "s3"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"DiscB", "[", 
        RowBox[{
         RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", "MWbar"}], 
        "]"}]}], 
      RowBox[{"s1", "+", "s2"}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s1", "+", "s2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["MWbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"s1", "+", "s2", "+", 
            RowBox[{"2", " ", "s3"}], "+", 
            RowBox[{"s1", " ", "\[Xi]"}], "+", 
            RowBox[{"s2", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"DiscB", "[", 
        RowBox[{
         RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}]}], "]"}]}], 
      RowBox[{"s1", "+", "s2"}]], "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s2", "+", "s3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["MWbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "s1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"s2", "+", "s3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"DiscB", "[", 
        RowBox[{
         RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}]}], "]"}]}], 
      RowBox[{"s2", "+", "s3"}]], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"s1", "+", "s2", "+", "s3", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
      RowBox[{"DiscB", "[", 
       RowBox[{
        RowBox[{"s1", "+", "s2", "+", "s3"}], ",", 
        RowBox[{"MWbar", " ", 
         SqrtBox["\[Xi]"]}], ",", 
        RowBox[{"MWbar", " ", 
         SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["MWbar", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["MWbar", "4"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["MWbar", "2"], " ", "s1"}], "+", 
         SuperscriptBox["s1", "2"]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["MWbar", "2"], 
         RowBox[{
          SuperscriptBox["MWbar", "2"], "-", "s1"}]], "]"}]}], 
      RowBox[{"s1", " ", 
       RowBox[{"(", 
        RowBox[{"s2", "+", "s3"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["MWbar", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["MWbar", "4"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["MWbar", "2"], " ", "s3"}], "+", 
         SuperscriptBox["s3", "2"]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         SuperscriptBox["MWbar", "2"], 
         RowBox[{
          SuperscriptBox["MWbar", "2"], "-", "s3"}]], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1", "+", "s2"}], ")"}], " ", "s3"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["MWbar", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s3", "+", 
            RowBox[{"s1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
            RowBox[{"s2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["MWbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s1", "+", "s2", "+", 
            RowBox[{"2", " ", "s3"}], "+", 
            RowBox[{"s1", " ", "\[Xi]"}], "+", 
            RowBox[{"s2", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox["1", "\[Xi]"], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1", "+", "s2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["MWbar", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"s2", "+", "s3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["MWbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "s1"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"s2", "+", "s3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox["1", "\[Xi]"], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s2", "+", "s3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["MWbar", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "s1"}], "+", 
         RowBox[{
          SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], 
         RowBox[{
          RowBox[{"-", "s1"}], "+", 
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}]], "]"}]}], 
      RowBox[{"s2", "+", "s3"}]], "+", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["MWbar", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "s3"}], "+", 
         RowBox[{
          SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], 
         RowBox[{
          RowBox[{"-", "s3"}], "+", 
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}]], "]"}]}], 
      RowBox[{"s1", "+", "s2"}]], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["MWbar", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["MWbar", "4"]}], "+", 
         RowBox[{"s1", " ", 
          RowBox[{"(", 
           RowBox[{"s2", "+", "s3"}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["MWbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"ScalarC0", "[", 
        RowBox[{"0", ",", "s1", ",", 
         RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", "0", ",", 
         "MWbar"}], "]"}]}], 
      RowBox[{"s2", "+", "s3"}]], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["MWbar", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "s1"}], " ", 
          RowBox[{"(", 
           RowBox[{"s2", "+", "s3"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["MWbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"s1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"s2", "+", "s3"}], ")"}], " ", "\[Xi]"}]}], ")"}]}]}], 
        ")"}], " ", 
       RowBox[{"ScalarC0", "[", 
        RowBox[{"0", ",", "s1", ",", 
         RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", "0", ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}]}], "]"}]}], 
      RowBox[{"s2", "+", "s3"}]], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["MWbar", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["MWbar", "4"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s1", "+", "s2"}], ")"}], " ", "s3"}], "-", 
         RowBox[{
          SuperscriptBox["MWbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"s1", "+", "s2", "+", "s3"}], ")"}]}]}], ")"}], " ", 
       RowBox[{"ScalarC0", "[", 
        RowBox[{"0", ",", "s3", ",", 
         RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", "0", ",", 
         "MWbar"}], "]"}]}], 
      RowBox[{"s1", "+", "s2"}]], "-", 
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["MWbar", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"s1", "+", "s2"}], ")"}]}], " ", "s3"}], "+", 
         RowBox[{
          SuperscriptBox["MWbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"s3", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"s1", "+", "s2"}], ")"}], " ", "\[Xi]"}]}], ")"}]}]}], 
        ")"}], " ", 
       RowBox[{"ScalarC0", "[", 
        RowBox[{"0", ",", "s3", ",", 
         RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MWbar", ",", "0", ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}]}], "]"}]}], 
      RowBox[{"s1", "+", "s2"}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.839916930984199*^9, 3.8399169625115767`*^9, 
  3.839927247632626*^9, 3.839928176773303*^9, 3.8406018262518787`*^9, 
  3.840609926194912*^9, 3.84252528070895*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"2b72adc7-4773-4e27-b6bb-dbcbc4d59707"],

Cell[BoxData["\<\"Finished in: 0.00942692 minutes, at: 10/6, 18:08\"\>"], \
"Print",
 CellChangeTimes->{3.839916930983036*^9, 3.8399169621948442`*^9, 
  3.8399272476289663`*^9, 3.839928176458859*^9, 3.8406018259508457`*^9, 
  3.84060992588339*^9, 3.842525280758636*^9},
 CellLabel->
  "During evaluation of \
In[69]:=",ExpressionUUID->"9043a4b2-05a0-4314-ad1d-2364f2251b4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Box", " ", "Diagrams", " ", "Z"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{"(*", "ZZ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{
    "rp", ",", "qp", ",", "pp", ",", "rpp", ",", "ppp", ",", "qpp", ",", 
     "num2", ",", "num3"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rx", "=", 
     RowBox[{"l", "-", "k2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qx", "=", 
     RowBox[{"l", "-", "k1", "-", "k2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"px", "=", 
     RowBox[{"l", "-", "k1", "-", "k2", "-", "k3"}]}], ";"}], 
   "\[IndentingNewLine]", "TimingStart", "\[IndentingNewLine]", 
   RowBox[{"num3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"I", "^", "2"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "I"}], ")"}], "^", "4"}], 
      RowBox[{"I", "^", "2"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"g1", "^", "2"}], "+", 
         RowBox[{"g2", "^", "2"}]}], ")"}], "/", "2"}], "el", " ", "vev", " ", 
      RowBox[{"Contract", "[", 
       RowBox[{
        RowBox[{"FermionLineExpand", "[", 
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", 
            RowBox[{"k2", ",", "0"}], "]"}], ",", 
           SubscriptBox["\[Gamma]", "\[Mu]3"], ",", 
           RowBox[{
            RowBox[{"gL", " ", "\[DoubleStruckCapitalP]L"}], "+", 
            RowBox[{"gR", " ", "\[DoubleStruckCapitalP]R"}]}], ",", 
           RowBox[{"-", 
            RowBox[{"rx", ".", "\[Gamma]"}]}], ",", 
           SubscriptBox["\[Gamma]", "\[Mu]1"], ",", 
           RowBox[{"-", 
            RowBox[{"qx", ".", "\[Gamma]"}]}], ",", 
           SubscriptBox["\[Gamma]", "\[Mu]5"], ",", 
           RowBox[{
            RowBox[{"gL", " ", "\[DoubleStruckCapitalP]L"}], "+", 
            RowBox[{"gR", " ", "\[DoubleStruckCapitalP]R"}]}], ",", 
           RowBox[{"\[ScriptV]", "[", 
            RowBox[{"k3", ",", "0"}], "]"}]}], "\[RightAngleBracket]"}], 
         "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"aa1", " ", 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]2", ",", "\[Mu]3"}]]}], "-", 
          RowBox[{"bb1", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Xi]"}], ")"}], 
           SubscriptBox["l", "\[Mu]2"], 
           SubscriptBox["l", "\[Mu]3"]}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"cc1", " ", 
           SubscriptBox["\[DoubleStruckG]", 
            RowBox[{"\[Mu]4", ",", "\[Mu]5"}]]}], "-", 
          RowBox[{"dd1", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "\[Xi]"}], ")"}], " ", 
           SubscriptBox["px", "\[Mu]4"], 
           SubscriptBox["px", "\[Mu]5"]}]}], ")"}], 
        SubscriptBox["\[DoubleStruckG]", 
         RowBox[{"\[Mu]2", ",", "\[Mu]4"}]]}], "]"}]}], "/.", "onshell"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"ampZZ1PI", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"LoopIntegrate", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"num3", ",", 
            RowBox[{"aa1", " ", "cc1"}]}], "]"}], ",", "l", ",", 
          RowBox[{"{", 
           RowBox[{"rx", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"qx", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "MZbar"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"px", ",", "MZbar"}], "}"}]}], "]"}], "+", 
        "\[IndentingNewLine]", 
        RowBox[{"LoopIntegrate", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"num3", ",", 
            RowBox[{"aa1", " ", "dd1"}]}], "]"}], ",", "l", ",", 
          RowBox[{"{", 
           RowBox[{"rx", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"qx", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "MZbar"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"px", ",", "MZbar"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"px", ",", 
            RowBox[{
             RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MZbar"}]}], "}"}]}], "]"}],
         "+", "\[IndentingNewLine]", 
        RowBox[{"LoopIntegrate", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"num3", ",", 
            RowBox[{"bb1", " ", "cc1"}]}], "]"}], ",", "l", ",", 
          RowBox[{"{", 
           RowBox[{"rx", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"qx", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "MZbar"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", 
            RowBox[{
             RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MZbar"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"px", ",", "MZbar"}], "}"}]}], "]"}], "+", 
        "\[IndentingNewLine]", 
        RowBox[{"LoopIntegrate", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"num3", ",", 
            RowBox[{"bb1", " ", "dd1"}]}], "]"}], ",", "l", ",", 
          RowBox[{"{", 
           RowBox[{"rx", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"qx", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "MZbar"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", 
            RowBox[{
             RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MZbar"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"px", ",", "MZbar"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"px", ",", 
            RowBox[{
             RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MZbar"}]}], "}"}]}], 
         "]"}]}], ")"}], "/.", "onshell"}], "/.", "toinvariants"}]}], 
   "\[IndentingNewLine]", "TimingFinish", "\[IndentingNewLine]", 
   "TimingStart", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"refineZZ1PI", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"I", "/", "16"}], "/", 
       RowBox[{"Pi", "^", "2"}]}], "*", 
      RowBox[{"Simplify", "[", 
       RowBox[{"LoopRefine", "[", "ampZZ1PI", "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "TimingFinish"}]}]], "Input",
 CellChangeTimes->{{3.8397428887844257`*^9, 3.8397429781243477`*^9}, {
   3.8397430374536543`*^9, 3.8397430390726433`*^9}, {3.839743755887185*^9, 
   3.8397437584365883`*^9}, 3.839744050670879*^9, 3.839744098971994*^9, {
   3.839756415098301*^9, 3.839756435363338*^9}, 3.839756779467826*^9, {
   3.8399170460240803`*^9, 3.839917062479186*^9}, 3.8399272052831783`*^9, {
   3.840601835753961*^9, 3.840601838228818*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"e7b506b0-ccc5-4647-97ac-cf238c24c82d"],

Cell[BoxData["\<\"Start 10/6, 18:08\"\>"], "Print",
 CellChangeTimes->{
  3.839742980530176*^9, 3.839743123731669*^9, 3.839743807862575*^9, 
   3.8397441059309807`*^9, 3.839744654770947*^9, 3.83974544978024*^9, 
   3.8397461995191393`*^9, 3.839746880785283*^9, {3.839756417641697*^9, 
   3.839756438469783*^9}, 3.839756807016961*^9, 3.839757178555128*^9, 
   3.839917066655911*^9, 3.839927247680525*^9, 3.839928176825707*^9, 
   3.840601844329566*^9, 3.840609926272911*^9, 3.842525281056068*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"02482839-0b8e-4085-8a8d-32c4177fec01"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          FractionBox["1", "2"], " ", "el", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["g1", "2"], "+", 
            SuperscriptBox["g2", "2"]}], ")"}], " ", "vev", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "aa1", " ", "cc1", " ", 
             SuperscriptBox["gL", "2"], " ", 
             RowBox[{"\[LeftAngleBracket]", 
              RowBox[{"\[ScriptU]", "[", 
               RowBox[{"k2", ",", "0"}], "]"}], ",", 
              SubscriptBox["\[Gamma]", "\[Mu]1"], ",", 
              "\[DoubleStruckCapitalP]L", ",", 
              RowBox[{"\[ScriptV]", "[", 
               RowBox[{"k3", ",", "0"}], "]"}], "\[RightAngleBracket]"}], " ", 
             RowBox[{"k1", ".", "k2"}]}], "+", 
            TemplateBox[{"939"},
             "OutputSizeLimit`Skeleton"], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "aa1", " ", "dd1", " ", 
             SuperscriptBox["gR", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Xi]"}], ")"}], " ", 
             RowBox[{"\[LeftAngleBracket]", 
              RowBox[{"\[ScriptU]", "[", 
               RowBox[{"k2", ",", "0"}], "]"}], ",", 
              SubscriptBox["\[Gamma]", "$1986"], ",", 
              "\[DoubleStruckCapitalP]R", ",", 
              RowBox[{"\[ScriptV]", "[", 
               RowBox[{"k3", ",", "0"}], "]"}], "\[RightAngleBracket]"}], " ", 
             SubscriptBox["k2", "\[Mu]1"], " ", 
             SubscriptBox["\[CurlyEpsilon]", 
              RowBox[{"$1986", ",", 
               RowBox[{"{", "k1", "}"}], ",", 
               RowBox[{"{", "k3", "}"}], ",", 
               RowBox[{"{", "l", "}"}]}]]}], "+", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "aa1", " ", "dd1", " ", 
             SuperscriptBox["gR", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Xi]"}], ")"}], " ", 
             RowBox[{"\[LeftAngleBracket]", 
              RowBox[{"\[ScriptU]", "[", 
               RowBox[{"k2", ",", "0"}], "]"}], ",", 
              SubscriptBox["\[Gamma]", "$1986"], ",", 
              "\[DoubleStruckCapitalP]R", ",", 
              RowBox[{"\[ScriptV]", "[", 
               RowBox[{"k3", ",", "0"}], "]"}], "\[RightAngleBracket]"}], " ", 
             SubscriptBox["k3", "\[Mu]1"], " ", 
             SubscriptBox["\[CurlyEpsilon]", 
              RowBox[{"$1986", ",", 
               RowBox[{"{", "k1", "}"}], ",", 
               RowBox[{"{", "k3", "}"}], ",", 
               RowBox[{"{", "l", "}"}]}]]}], "-", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "aa1", " ", "dd1", " ", 
             SuperscriptBox["gR", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", "\[Xi]"}], ")"}], " ", 
             RowBox[{"\[LeftAngleBracket]", 
              RowBox[{"\[ScriptU]", "[", 
               RowBox[{"k2", ",", "0"}], "]"}], ",", 
              SubscriptBox["\[Gamma]", "$1986"], ",", 
              "\[DoubleStruckCapitalP]R", ",", 
              RowBox[{"\[ScriptV]", "[", 
               RowBox[{"k3", ",", "0"}], "]"}], "\[RightAngleBracket]"}], " ", 
             SubscriptBox["l", "\[Mu]1"], " ", 
             SubscriptBox["\[CurlyEpsilon]", 
              RowBox[{"$1986", ",", 
               RowBox[{"{", "k1", "}"}], ",", 
               RowBox[{"{", "k3", "}"}], ",", 
               RowBox[{"{", "l", "}"}]}]]}]}], ")"}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{58., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{50., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 77, 25022360363232622258, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 77, 25022360363232622258, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 77, 25022360363232622258, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{74., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[25022360363232622258 === $SessionID, 
   Out[77], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{
  3.8397429814283752`*^9, 3.8397431245922003`*^9, 3.839743808717845*^9, 
   3.839744106755415*^9, 3.8397446556435137`*^9, 3.839745450614085*^9, 
   3.8397462003740892`*^9, 3.839746881612917*^9, {3.839756418490355*^9, 
   3.839756439337111*^9}, 3.839756807907041*^9, 3.839757179406064*^9, 
   3.839917067561983*^9, 3.839927248527207*^9, 3.839928177695714*^9, 
   3.840601845178287*^9, 3.840609927187983*^9, 3.842525282363187*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"56222157-77ce-4544-b577-ca8e7ae48cc0"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{
           RowBox[{"\[LeftAngleBracket]", 
            RowBox[{"\[ScriptU]", "[", 
             RowBox[{"k2", ",", "0"}], "]"}], ",", 
            SubscriptBox["\[Gamma]", "\[Mu]1"], ",", 
            "\[DoubleStruckCapitalP]L", ",", 
            RowBox[{"\[ScriptV]", "[", 
             RowBox[{"k3", ",", "0"}], "]"}], "\[RightAngleBracket]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"el", " ", 
               SuperscriptBox["g1", "2"], " ", 
               SuperscriptBox["gL", "2"], " ", "vev", " ", 
               RowBox[{"PVB", "[", 
                RowBox[{"0", ",", "0", ",", 
                 RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "MZbar", ",", 
                 "MZbar"}], "]"}]}], 
              RowBox[{"2", " ", 
               SuperscriptBox["MZbar", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}]], "+", 
             TemplateBox[{"145"},
              "OutputSizeLimit`Skeleton"], "+", 
             FractionBox[
              RowBox[{"el", " ", 
               SuperscriptBox["g1", "2"], " ", 
               SuperscriptBox["gL", "2"], " ", "vev", " ", 
               SuperscriptBox["\[Xi]", "3"], " ", 
               RowBox[{"PVB", "[", 
                RowBox[{"0", ",", "0", ",", 
                 RowBox[{"s1", "+", "s2", "+", "s3"}], ",", 
                 RowBox[{"MZbar", " ", 
                  SqrtBox["\[Xi]"]}], ",", 
                 RowBox[{"MZbar", " ", 
                  SqrtBox["\[Xi]"]}]}], "]"}]}], 
              RowBox[{"2", " ", 
               SuperscriptBox["MZbar", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}]], "+", 
             FractionBox[
              RowBox[{"el", " ", 
               SuperscriptBox["g2", "2"], " ", 
               SuperscriptBox["gL", "2"], " ", "vev", " ", 
               SuperscriptBox["\[Xi]", "3"], " ", 
               RowBox[{"PVB", "[", 
                RowBox[{"0", ",", "0", ",", 
                 RowBox[{"s1", "+", "s2", "+", "s3"}], ",", 
                 RowBox[{"MZbar", " ", 
                  SqrtBox["\[Xi]"]}], ",", 
                 RowBox[{"MZbar", " ", 
                  SqrtBox["\[Xi]"]}]}], "]"}]}], 
              RowBox[{"2", " ", 
               SuperscriptBox["MZbar", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}]]}], 
            ")"}]}], "+", 
          TemplateBox[{"18"},
           "OutputSizeLimit`Skeleton"], "+", 
          RowBox[{
           RowBox[{"\[LeftAngleBracket]", 
            RowBox[{"\[ScriptU]", "[", 
             RowBox[{"k2", ",", "0"}], "]"}], ",", 
            SubscriptBox["\[Gamma]", "\[Mu]1"], ",", 
            "\[DoubleStruckCapitalP]R", ",", 
            RowBox[{"\[ScriptV]", "[", 
             RowBox[{"k3", ",", "0"}], "]"}], "\[RightAngleBracket]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               FractionBox["1", "2"]}], " ", "el", " ", 
              SuperscriptBox["g1", "2"], " ", 
              SuperscriptBox["gR", "2"], " ", "vev", " ", 
              RowBox[{"PVC", "[", 
               RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
                RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "s3", ",", "0", 
                ",", "MZbar", ",", "MZbar"}], "]"}]}], "+", 
             RowBox[{
              FractionBox["1", "4"], " ", "\[ScriptD]", " ", "el", " ", 
              SuperscriptBox["g1", "2"], " ", 
              SuperscriptBox["gR", "2"], " ", "vev", " ", 
              RowBox[{"PVC", "[", 
               RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
                RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "s3", ",", "0", 
                ",", "MZbar", ",", "MZbar"}], "]"}]}], "-", 
             RowBox[{
              FractionBox["1", "2"], " ", "el", " ", 
              SuperscriptBox["g2", "2"], " ", 
              SuperscriptBox["gR", "2"], " ", "vev", " ", 
              RowBox[{"PVC", "[", 
               RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
                RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "s3", ",", "0", 
                ",", "MZbar", ",", "MZbar"}], "]"}]}], "+", 
             TemplateBox[{"19"},
              "OutputSizeLimit`Skeleton"], "+", 
             RowBox[{"2", " ", "el", " ", 
              SuperscriptBox["g2", "2"], " ", 
              SuperscriptBox["gR", "2"], " ", "vev", " ", 
              RowBox[{"PVD", "[", 
               RowBox[{
               "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "s1", ",", 
                RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "s3", ",", "0", 
                ",", "0", ",", "0", ",", "0", ",", "MZbar", ",", "MZbar"}], 
               "]"}]}], "-", 
             RowBox[{"\[ScriptD]", " ", "el", " ", 
              SuperscriptBox["g2", "2"], " ", 
              SuperscriptBox["gR", "2"], " ", "vev", " ", 
              RowBox[{"PVD", "[", 
               RowBox[{
               "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "s1", ",", 
                RowBox[{"s1", "+", "s2", "+", "s3"}], ",", "s3", ",", "0", 
                ",", "0", ",", "0", ",", "0", ",", "MZbar", ",", "MZbar"}], 
               "]"}]}]}], ")"}]}]}],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{58., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{50., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 78, 25022360363232622258, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 78, 25022360363232622258, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 78, 25022360363232622258, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{74., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[25022360363232622258 === $SessionID, 
   Out[78], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{
  3.8397429814283752`*^9, 3.8397431245922003`*^9, 3.839743808717845*^9, 
   3.839744106755415*^9, 3.8397446556435137`*^9, 3.839745450614085*^9, 
   3.8397462003740892`*^9, 3.839746881612917*^9, {3.839756418490355*^9, 
   3.839756439337111*^9}, 3.839756807907041*^9, 3.839757179406064*^9, 
   3.839917067561983*^9, 3.839927248527207*^9, 3.839928177695714*^9, 
   3.840601845178287*^9, 3.840609927187983*^9, 3.842525292200303*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"3a694e83-1e95-4fe9-93ee-a8fde3daceea"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Finished in: 0.186281 minutes, at: 10/6, 18:08\"\>"], \
"Print",
 CellChangeTimes->{
  3.839742980530176*^9, 3.839743123731669*^9, 3.839743807862575*^9, 
   3.8397441059309807`*^9, 3.839744654770947*^9, 3.83974544978024*^9, 
   3.8397461995191393`*^9, 3.839746880785283*^9, {3.839756417641697*^9, 
   3.839756438469783*^9}, 3.839756807016961*^9, 3.839757178555128*^9, 
   3.839917066655911*^9, 3.839927247680525*^9, 3.839928176825707*^9, 
   3.840601844329566*^9, 3.840609926272911*^9, 3.84252529220805*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"20bd65b1-6f9f-421d-8d5a-fdbfe2f15941"],

Cell[BoxData["\<\"Start 10/6, 18:08\"\>"], "Print",
 CellChangeTimes->{
  3.839742980530176*^9, 3.839743123731669*^9, 3.839743807862575*^9, 
   3.8397441059309807`*^9, 3.839744654770947*^9, 3.83974544978024*^9, 
   3.8397461995191393`*^9, 3.839746880785283*^9, {3.839756417641697*^9, 
   3.839756438469783*^9}, 3.839756807016961*^9, 3.839757178555128*^9, 
   3.839917066655911*^9, 3.839927247680525*^9, 3.839928176825707*^9, 
   3.840601844329566*^9, 3.840609926272911*^9, 3.8425252922106667`*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"881aeffe-1608-4a8a-8a21-cb7c79a8d10f"],

Cell[BoxData["\<\"Finished in: 0.74922 minutes, at: 10/6, 18:08\"\>"], "Print",
 CellChangeTimes->{
  3.839742980530176*^9, 3.839743123731669*^9, 3.839743807862575*^9, 
   3.8397441059309807`*^9, 3.839744654770947*^9, 3.83974544978024*^9, 
   3.8397461995191393`*^9, 3.839746880785283*^9, {3.839756417641697*^9, 
   3.839756438469783*^9}, 3.839756807016961*^9, 3.839757178555128*^9, 
   3.839917066655911*^9, 3.839927247680525*^9, 3.839928176825707*^9, 
   3.840601844329566*^9, 3.840609926272911*^9, 3.842525337153644*^9},
 CellLabel->
  "During evaluation of \
In[72]:=",ExpressionUUID->"6b5a972c-2596-40f4-b008-4c6deaae7b30"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Box", " ", "diagrams", " ", "W"}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{
    "rp", ",", "qp", ",", "pp", ",", "rpp", ",", "ppp", ",", "qpp", ",", 
     "num2", ",", "num3"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "WW1", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rp", "=", 
     RowBox[{"l", "-", "k2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qp", "=", 
     RowBox[{"l", "-", "k3", "-", "k2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"pp", "=", 
     RowBox[{"l", "-", "k1", "-", "k2", "-", "k3"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"killlevi", "=", 
     RowBox[{"{", 
      RowBox[{"(*", 
       RowBox[{
        SubscriptBox["\[CurlyEpsilon]", 
         RowBox[{"i_", ",", "j_", ",", "k_", ",", "l_"}]], "\[Rule]", "0"}], 
       "*)"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"num2", "=", 
     RowBox[{
      RowBox[{"FermionLineExpand", "[", 
       RowBox[{"Contract", "[", 
        RowBox[{
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", 
            RowBox[{"k2", ",", "0"}], "]"}], ",", 
           SubscriptBox["\[Gamma]", "\[Mu]3"], ",", 
           "\[DoubleStruckCapitalP]L", ",", 
           RowBox[{"-", 
            RowBox[{"rp", ".", "\[Gamma]"}]}], ",", 
           SubscriptBox["\[Gamma]", "\[Mu]7"], ",", 
           "\[DoubleStruckCapitalP]L", ",", 
           RowBox[{"\[ScriptV]", "[", 
            RowBox[{"k3", ",", "0"}], "]"}]}], "\[RightAngleBracket]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "\[Xi]"}], " ", 
               SubscriptBox["k1", "\[Mu]5"]}], "-", 
              RowBox[{"\[Xi]", " ", 
               SubscriptBox["qp", "\[Mu]5"]}], "+", 
              SubscriptBox["pp", "\[Mu]5"]}], ")"}], 
            SubscriptBox["\[DoubleStruckG]", 
             RowBox[{"\[Mu]1", ",", "\[Mu]6"}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["qp", "\[Mu]6"], "+", 
              RowBox[{"\[Xi]", " ", 
               SubscriptBox["k1", "\[Mu]6"]}], "-", 
              RowBox[{"\[Xi]", " ", 
               SubscriptBox["pp", "\[Mu]6"]}]}], ")"}], 
            SubscriptBox["\[DoubleStruckG]", 
             RowBox[{"\[Mu]5", ",", "\[Mu]1"}]]}], "+", 
           RowBox[{"\[Xi]", 
            SubscriptBox[
             RowBox[{"(", 
              RowBox[{"qp", "+", "pp"}], ")"}], "\[Mu]1"], 
            SubscriptBox["\[DoubleStruckG]", 
             RowBox[{"\[Mu]5", ",", "\[Mu]6"}]]}]}], ")"}], 
         SubscriptBox["\[DoubleStruckG]", 
          RowBox[{"\[Mu]2", ",", "\[Mu]4"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"aa", " ", 
            SubscriptBox["\[DoubleStruckG]", 
             RowBox[{"\[Mu]2", ",", "\[Mu]3"}]]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Xi]"}], ")"}], "bb", " ", 
            SubscriptBox["l", "\[Mu]2"], 
            SubscriptBox["l", "\[Mu]3"]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cc", " ", 
            SubscriptBox["\[DoubleStruckG]", 
             RowBox[{"\[Mu]6", ",", "\[Mu]7"}]]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Xi]"}], ")"}], "dd", " ", 
            SubscriptBox["qp", "\[Mu]6"], 
            SubscriptBox["qp", "\[Mu]7"]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ee", " ", 
            SubscriptBox["\[DoubleStruckG]", 
             RowBox[{"\[Mu]4", ",", "\[Mu]5"}]]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Xi]"}], ")"}], "ff", " ", 
            SubscriptBox["pp", "\[Mu]4"], 
            SubscriptBox["pp", "\[Mu]5"]}]}], ")"}]}], "]"}], "]"}], "/.", 
      "onshell"}]}], 
    RowBox[{"(*", 
     RowBox[{"/.", "killlevi"}], "*)"}], ";"}], "\[IndentingNewLine]", 
   "TimingStart", "\[IndentingNewLine]", 
   RowBox[{"ampWW1PI1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "I"}], ")"}], "^", "2"}], 
       RowBox[{"I", "^", "2"}], 
       RowBox[{"g2", "^", "4"}], "el", " ", 
       RowBox[{
        RowBox[{"vev", "/", "4"}], "/", "\[Xi]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"aa", " ", "cc", " ", "ee"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rp", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qp", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"pp", ",", "MWbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"bb", " ", "cc", " ", "ee"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rp", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qp", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"pp", ",", "MWbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"aa", " ", "dd", " ", "ee"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rp", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qp", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qp", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"pp", ",", "MWbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"aa", " ", "cc", " ", "ff"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rp", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qp", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"pp", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"pp", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}], "+", "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"bb", " ", "dd", " ", "ee"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rp", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qp", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qp", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"pp", ",", "MWbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"aa", " ", "dd", " ", "ff"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rp", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qp", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qp", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"pp", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"pp", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}], "+", "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"bb", " ", "cc", " ", "ff"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rp", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qp", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"pp", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"pp", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}], "+", "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num2", ",", 
             RowBox[{"bb", " ", "dd", " ", "ff"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rp", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qp", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qp", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"pp", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"pp", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}]}], ")"}]}], "/.", "onshell"}], "/.", "toinvariants"}]}], 
   "\[IndentingNewLine]", "TimingFinish", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rpp", "=", 
     RowBox[{"l", "-", "k3"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qpp", "=", 
     RowBox[{"l", "-", "k3", "-", "k2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ppp", "=", 
     RowBox[{"l", "-", "k1", "-", "k2", "-", "k3"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"num3", "=", 
     RowBox[{
      RowBox[{"FermionLineExpand", "[", 
       RowBox[{"Contract", "[", 
        RowBox[{
         RowBox[{"\[LeftAngleBracket]", 
          RowBox[{
           RowBox[{"\[ScriptU]", "[", 
            RowBox[{"k2", ",", "0"}], "]"}], ",", 
           SubscriptBox["\[Gamma]", "\[Mu]7"], ",", 
           "\[DoubleStruckCapitalP]L", ",", 
           RowBox[{"rpp", ".", "\[Gamma]"}], ",", 
           SubscriptBox["\[Gamma]", "\[Mu]3"], ",", 
           "\[DoubleStruckCapitalP]L", ",", 
           RowBox[{"\[ScriptV]", "[", 
            RowBox[{"k3", ",", "0"}], "]"}]}], "\[RightAngleBracket]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "\[Xi]"}], " ", 
               SubscriptBox["k1", "\[Mu]6"]}], "+", 
              RowBox[{"\[Xi]", " ", 
               SubscriptBox["ppp", "\[Mu]6"]}], "-", 
              SubscriptBox["qpp", "\[Mu]6"]}], ")"}], 
            SubscriptBox["\[DoubleStruckG]", 
             RowBox[{"\[Mu]1", ",", "\[Mu]5"}]]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["ppp", "\[Mu]5"]}], "+", 
              RowBox[{"\[Xi]", " ", 
               SubscriptBox["k1", "\[Mu]5"]}], "+", 
              RowBox[{"\[Xi]", " ", 
               SubscriptBox["qpp", "\[Mu]5"]}]}], ")"}], 
            SubscriptBox["\[DoubleStruckG]", 
             RowBox[{"\[Mu]1", ",", "\[Mu]6"}]]}], "+", 
           RowBox[{"\[Xi]", 
            SubscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "ppp"}], "-", "qpp"}], ")"}], "\[Mu]1"], 
            SubscriptBox["\[DoubleStruckG]", 
             RowBox[{"\[Mu]5", ",", "\[Mu]6"}]]}]}], ")"}], 
         SubscriptBox["\[DoubleStruckG]", 
          RowBox[{"\[Mu]2", ",", "\[Mu]4"}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"aa", " ", 
            SubscriptBox["\[DoubleStruckG]", 
             RowBox[{"\[Mu]2", ",", "\[Mu]3"}]]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Xi]"}], ")"}], "bb", " ", 
            SubscriptBox["l", "\[Mu]2"], 
            SubscriptBox["l", "\[Mu]3"]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"cc", " ", 
            SubscriptBox["\[DoubleStruckG]", 
             RowBox[{"\[Mu]6", ",", "\[Mu]7"}]]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Xi]"}], ")"}], "dd", " ", 
            SubscriptBox["qpp", "\[Mu]6"], 
            SubscriptBox["qpp", "\[Mu]7"]}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"ee", " ", 
            SubscriptBox["\[DoubleStruckG]", 
             RowBox[{"\[Mu]4", ",", "\[Mu]5"}]]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "\[Xi]"}], ")"}], "ff", " ", 
            SubscriptBox["ppp", "\[Mu]4"], 
            SubscriptBox["ppp", "\[Mu]5"]}]}], ")"}]}], "]"}], "]"}], "/.", 
      "onshell"}]}], 
    RowBox[{"(*", 
     RowBox[{"/.", "killlevi"}], "*)"}], ";"}], "\[IndentingNewLine]", 
   "TimingStart", "\[IndentingNewLine]", 
   RowBox[{"ampWW1PI2", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "I"}], ")"}], "^", "2"}], 
       RowBox[{"I", "^", "2"}], 
       RowBox[{"g2", "^", "4"}], "el", " ", 
       RowBox[{
        RowBox[{"vev", "/", "4"}], "/", "\[Xi]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num3", ",", 
             RowBox[{"aa", " ", "cc", " ", "ee"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rpp", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qpp", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"ppp", ",", "MWbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num3", ",", 
             RowBox[{"bb", " ", "cc", " ", "ee"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rpp", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qpp", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"ppp", ",", "MWbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num3", ",", 
             RowBox[{"aa", " ", "dd", " ", "ee"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rpp", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qpp", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qpp", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"ppp", ",", "MWbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num3", ",", 
             RowBox[{"aa", " ", "cc", " ", "ff"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rpp", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qpp", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"ppp", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"ppp", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}], "+", "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num3", ",", 
             RowBox[{"bb", " ", "dd", " ", "ee"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rpp", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qpp", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qpp", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"ppp", ",", "MWbar"}], "}"}]}], "]"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num3", ",", 
             RowBox[{"aa", " ", "dd", " ", "ff"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rpp", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qpp", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qpp", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"ppp", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"ppp", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}], "+", "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num3", ",", 
             RowBox[{"bb", " ", "cc", " ", "ff"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rpp", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qpp", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"ppp", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"ppp", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}], "+", "\[IndentingNewLine]", 
         RowBox[{"LoopIntegrate", "[", 
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{"num3", ",", 
             RowBox[{"bb", " ", "dd", " ", "ff"}]}], "]"}], ",", "l", ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"rpp", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qpp", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"qpp", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"ppp", ",", "MWbar"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"ppp", ",", 
             RowBox[{
              RowBox[{"Sqrt", "[", "\[Xi]", "]"}], "MWbar"}]}], "}"}]}], 
          "]"}]}], ")"}]}], "/.", "onshell"}], "/.", "toinvariants"}]}], 
   "\[IndentingNewLine]", "TimingFinish", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "TimingStart", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"refineWW1PI", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"I", "/", "16"}], "/", 
       RowBox[{"Pi", "^", "2"}]}], "*", 
      RowBox[{"Simplify", "[", 
       RowBox[{"LoopRefine", "[", 
        RowBox[{"ampWW1PI1", "+", "ampWW1PI2"}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "TimingFinish"}]}]], "Input",
 CellChangeTimes->{{3.839917092331073*^9, 3.839917129125682*^9}, {
  3.8399205752144203`*^9, 3.8399205787222843`*^9}, {3.839923371991091*^9, 
  3.8399233933587503`*^9}, {3.839925536570856*^9, 3.8399255436942177`*^9}, {
  3.839927085191751*^9, 3.839927120111521*^9}, {3.839927958202475*^9, 
  3.839927986656118*^9}, {3.8406018491803513`*^9, 3.8406018552844*^9}, {
  3.84252470706728*^9, 3.842524711082285*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"6fab8038-0c99-4034-8fc1-6b11c34762da"],

Cell[BoxData["\<\"Start 10/6, 18:09\"\>"], "Print",
 CellChangeTimes->{3.839917138911484*^9, 3.839920585516691*^9, 
  3.839923400137936*^9, 3.839925550135026*^9, 3.839927275565482*^9, 
  3.83992820698219*^9, 3.8406018740292387`*^9, 3.8406099575011673`*^9, 
  3.842525348603016*^9},
 CellLabel->
  "During evaluation of \
In[83]:=",ExpressionUUID->"e92a29d2-805b-4520-be18-a4211a465dd8"],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         FractionBox[
          RowBox[{"el", " ", 
           TemplateBox[{"3"},
            "OutputSizeLimit`Skeleton"]}], 
          RowBox[{"4", " ", "\[Xi]"}]],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{58., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{50., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 90, 25022360363232622258, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 90, 25022360363232622258, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 90, 25022360363232622258, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{74., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[25022360363232622258 === $SessionID, 
   Out[90], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.839917194973009*^9, 3.839920640169592*^9, 
  3.83992345619066*^9, 3.8399256039755783`*^9, 3.8399273290755568`*^9, 
  3.8399282624421062`*^9, 3.840601926922635*^9, 3.8406100133028297`*^9, 
  3.8425254383821373`*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"876a314a-33d2-4668-98e8-d42f0d0abb65"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Finished in: 1.49694 minutes, at: 10/6, 18:10\"\>"], "Print",
 CellChangeTimes->{3.839917138911484*^9, 3.839920585516691*^9, 
  3.839923400137936*^9, 3.839925550135026*^9, 3.839927275565482*^9, 
  3.83992820698219*^9, 3.8406018740292387`*^9, 3.8406099575011673`*^9, 
  3.842525438387064*^9},
 CellLabel->
  "During evaluation of \
In[83]:=",ExpressionUUID->"9a127077-970a-45e0-b926-68b2c3d3e07b"],

Cell[BoxData["\<\"Start 10/6, 18:10\"\>"], "Print",
 CellChangeTimes->{3.839917138911484*^9, 3.839920585516691*^9, 
  3.839923400137936*^9, 3.839925550135026*^9, 3.839927275565482*^9, 
  3.83992820698219*^9, 3.8406018740292387`*^9, 3.8406099575011673`*^9, 
  3.842525447539259*^9},
 CellLabel->
  "During evaluation of \
In[83]:=",ExpressionUUID->"9db26604-5e7c-4b19-a41f-ad53275fa429"]
}, Open  ]],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   FrameBox[GridBox[{
      {
       ItemBox[
        TagBox[
         FractionBox[
          RowBox[{"el", " ", 
           TemplateBox[{"3"},
            "OutputSizeLimit`Skeleton"]}], 
          RowBox[{"4", " ", "\[Xi]"}]],
         Short[#, 5]& ],
        BaseStyle->{Deployed -> False},
        StripOnInput->False]},
      {GridBox[{
         {
          PaneBox[
           TagBox[
            TooltipBox[
             StyleBox[
              StyleBox[
               DynamicBox[ToBoxes[
                 FEPrivate`FrontEndResource[
                 "FEStrings", "sizeBriefExplanation"], StandardForm],
                ImageSizeCache->{58., {2., 8.}}],
               StripOnInput->False,
               DynamicUpdating->True,
               LineSpacing->{1, 2},
               LineIndent->0,
               LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLText",
              StripOnInput->False],
             StyleBox[
              DynamicBox[
               ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
                StandardForm]], DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}, StripOnInput -> False]],
            Annotation[#, 
             Style[
              Dynamic[
               FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"]], 
              DynamicUpdating -> True, LineIndent -> 0, 
              LinebreakAdjustments -> {1., 100, 0, 0, 0}, 
              LineSpacing -> {1, 2}], "Tooltip"]& ],
           Alignment->Center,
           BaselinePosition->Baseline,
           ImageSize->{Automatic, {25, Full}}], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm],
               ImageSizeCache->{50., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 97, 25022360363232622258, 5/2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm],
               ImageSizeCache->{56., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 97, 25022360363232622258, 5 2],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm],
               ImageSizeCache->{42., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           
           ButtonFunction:>OutputSizeLimit`ButtonFunction[
            OutputSizeLimit`Defer, 97, 25022360363232622258, Infinity],
           Enabled->True,
           Evaluator->Automatic,
           Method->"Queued"], 
          ButtonBox[
           PaneSelectorBox[{False->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm],
               ImageSizeCache->{74., {0., 8.}}],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControl",
             StripOnInput->False], True->
            StyleBox[
             StyleBox[
              DynamicBox[ToBoxes[
                FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
                StandardForm]],
              StripOnInput->False,
              DynamicUpdating->True,
              LineSpacing->{1, 2},
              LineIndent->0,
              LinebreakAdjustments->{1., 100, 0, 0, 0}], "OSLControlActive",
             StripOnInput->False]}, Dynamic[
             CurrentValue["MouseOver"]],
            Alignment->Center,
            FrameMargins->0,
            ImageSize->{Automatic, {25, Full}}],
           Appearance->None,
           BaselinePosition->Baseline,
           ButtonFunction:>FrontEndExecute[{
              FrontEnd`SetOptions[
              FrontEnd`$FrontEnd, 
               FrontEnd`PreferencesSettings -> {"Page" -> "Advanced"}], 
              FrontEnd`FrontEndToken["PreferencesDialog"]}],
           Evaluator->None,
           Method->"Preemptive"]}
        },
        AutoDelete->False,
        FrameStyle->GrayLevel[0.85],
        GridBoxDividers->{"Columns" -> {False, {True}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
        GridBoxSpacings->{"Columns" -> {{2}}}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
     GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], 
         Offset[1.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    BaseStyle->"OutputSizeLimit",
    FrameMargins->{{12, 12}, {0, 15}},
    FrameStyle->GrayLevel[0.85],
    RoundingRadius->5,
    StripOnInput->False],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  If[25022360363232622258 === $SessionID, 
   Out[97], Message[
     MessageName[Syntax, "noinfoker"]]; Missing["NotAvailable"]; 
   Null]]], "Output",
 CellChangeTimes->{3.839917194973009*^9, 3.839920640169592*^9, 
  3.83992345619066*^9, 3.8399256039755783`*^9, 3.8399273290755568`*^9, 
  3.8399282624421062`*^9, 3.840601926922635*^9, 3.8406100133028297`*^9, 
  3.8425255318902817`*^9},
 CellLabel->"Out[97]=",ExpressionUUID->"0e3db81c-5a8c-4102-bfb1-1a4908a4b9e5"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Finished in: 1.406 minutes, at: 10/6, 18:12\"\>"], "Print",
 CellChangeTimes->{3.839917138911484*^9, 3.839920585516691*^9, 
  3.839923400137936*^9, 3.839925550135026*^9, 3.839927275565482*^9, 
  3.83992820698219*^9, 3.8406018740292387`*^9, 3.8406099575011673`*^9, 
  3.842525531911283*^9},
 CellLabel->
  "During evaluation of \
In[83]:=",ExpressionUUID->"e8583e81-08db-426a-aa84-4cb151c29a15"],

Cell[BoxData["\<\"Start 10/6, 18:12\"\>"], "Print",
 CellChangeTimes->{3.839917138911484*^9, 3.839920585516691*^9, 
  3.839923400137936*^9, 3.839925550135026*^9, 3.839927275565482*^9, 
  3.83992820698219*^9, 3.8406018740292387`*^9, 3.8406099575011673`*^9, 
  3.842525531914851*^9},
 CellLabel->
  "During evaluation of \
In[83]:=",ExpressionUUID->"85c4b600-9462-43f6-a205-d64614a0d0fd"],

Cell[BoxData["\<\"Finished in: 2.131 minutes, at: 10/6, 18:14\"\>"], "Print",
 CellChangeTimes->{3.839917138911484*^9, 3.839920585516691*^9, 
  3.839923400137936*^9, 3.839925550135026*^9, 3.839927275565482*^9, 
  3.83992820698219*^9, 3.8406018740292387`*^9, 3.8406099575011673`*^9, 
  3.842525659759804*^9},
 CellLabel->
  "During evaluation of \
In[83]:=",ExpressionUUID->"0802bec3-fdd9-4480-aad8-dd0e1d832890"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{"TimingStart", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fullsum", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "fulltri", "+", "sum1PR", "+", "sum1PRW", "+", "refineZZ1PI", "+", 
         "refineWW1PI"}], ")"}], "/.", "reducechiral"}], "/.", 
      RowBox[{"s2", "\[Rule]", 
       RowBox[{
        RowBox[{"MHbar", "^", "2"}], "-", "s1", "-", "s3"}]}]}], ",", 
     RowBox[{"TimeConstraint", "\[Rule]", "10"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", "TimingFinish"}], "Input",
 CellChangeTimes->{{3.839917182901043*^9, 3.8399172946806707`*^9}, {
   3.839918327504037*^9, 3.839918336698064*^9}, {3.839925554103373*^9, 
   3.8399255673037233`*^9}, {3.839928009037096*^9, 3.8399280328114634`*^9}, 
   3.840605653750551*^9},
 CellLabel->
  "In[102]:=",ExpressionUUID->"5d6e5cf8-136a-4aeb-9916-bf0be9a790b4"],

Cell[BoxData["\<\"Start 10/6, 18:14\"\>"], "Print",
 CellChangeTimes->{3.839917296089267*^9, 3.839918337209244*^9, 
  3.8399207019209633`*^9, 3.8399235180649757`*^9, 3.839925663641493*^9, 
  3.839927388462311*^9, 3.839928363507987*^9, 3.840602062005472*^9, 
  3.840602746528508*^9, 3.840605654844775*^9, 3.840610126614121*^9, 
  3.8406135360564137`*^9, 3.842525659802706*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"75c0fede-a93a-42a3-b980-37fef3f19a32"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \\!\\(\\*RowBox[{\\\"10.`\\\"}]\
\\) seconds, and the transformation was aborted. Increasing the value of \
TimeConstraint option may improve the result of simplification.\"", 2, 103, 1,
    25022360363232622258, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.839924058740697*^9, 3.8399257482852783`*^9, 
  3.839927471526493*^9, 3.839928373629294*^9, 3.840602072671175*^9, 
  3.840602756705112*^9, 3.840605665025309*^9, 3.8406101369448643`*^9, 
  3.840613546314249*^9, 3.8425256703136063`*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"af14acd3-4616-45cf-9533-02d7efdc831f"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \\!\\(\\*RowBox[{\\\"10.`\\\"}]\
\\) seconds, and the transformation was aborted. Increasing the value of \
TimeConstraint option may improve the result of simplification.\"", 2, 103, 2,
    25022360363232622258, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.839924058740697*^9, 3.8399257482852783`*^9, 
  3.839927471526493*^9, 3.839928373629294*^9, 3.840602072671175*^9, 
  3.840602756705112*^9, 3.840605665025309*^9, 3.8406101369448643`*^9, 
  3.840613546314249*^9, 3.84252570675004*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"af78b3ec-3f80-40ce-8135-daeff57e0713"],

Cell[BoxData[
 TemplateBox[{
  "Simplify", "time", 
   "\"Time spent on a transformation exceeded \\!\\(\\*RowBox[{\\\"10.`\\\"}]\
\\) seconds, and the transformation was aborted. Increasing the value of \
TimeConstraint option may improve the result of simplification.\"", 2, 103, 3,
    25022360363232622258, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.839924058740697*^9, 3.8399257482852783`*^9, 
  3.839927471526493*^9, 3.839928373629294*^9, 3.840602072671175*^9, 
  3.840602756705112*^9, 3.840605665025309*^9, 3.8406101369448643`*^9, 
  3.840613546314249*^9, 3.842525902240322*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"3c55d2be-49f2-4b75-b2e9-06e42456e571"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Simplify\\\", \
\\\"::\\\", \\\"time\\\"}], \\\"MessageName\\\"]\\) will be suppressed during \
this calculation.\"", 2, 103, 4, 25022360363232622258, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.839924058740697*^9, 3.8399257482852783`*^9, 
  3.839927471526493*^9, 3.839928373629294*^9, 3.840602072671175*^9, 
  3.840602756705112*^9, 3.840605665025309*^9, 3.8406101369448643`*^9, 
  3.840613546314249*^9, 3.842525902285386*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"1ad105c7-9811-4419-8fda-cd7c739b3c35"],

Cell[BoxData["\<\"Finished in: 4.84464 minutes, at: 10/6, 18:19\"\>"], "Print",
 CellChangeTimes->{3.839917296089267*^9, 3.839918337209244*^9, 
  3.8399207019209633`*^9, 3.8399235180649757`*^9, 3.839925663641493*^9, 
  3.839927388462311*^9, 3.839928363507987*^9, 3.840602062005472*^9, 
  3.840602746528508*^9, 3.840605654844775*^9, 3.840610126614121*^9, 
  3.8406135360564137`*^9, 3.842525950504229*^9},
 CellLabel->
  "During evaluation of \
In[102]:=",ExpressionUUID->"4d6386d7-f5fc-4fa2-b653-a65d8e7c942c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["fullsum"], "Input",
 CellChangeTimes->{{3.8425262398797283`*^9, 3.842526240813423*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"c459a632-7f01-45c9-b0de-3c3722682059"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    RowBox[{"96", " ", 
     SuperscriptBox["MWbar", "2"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"s1", "+", "s3"}], ")"}], "2"], " ", "vev"}]], 
   RowBox[{
    SuperscriptBox["el", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["k1", "\[Nu]"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["k2", "\[Mu]1"], "+", 
         SubscriptBox["k3", "\[Mu]1"]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s1", "+", "s3"}], ")"}], " ", 
       SubscriptBox["\[DoubleStruckG]", 
        RowBox[{"\[Mu]1", ",", "\[Nu]"}]]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["MHbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["MWbar", "2"], "-", 
            SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}]}]], 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", "el", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"LL", "[", "\[Nu]", "]"}], "+", 
           RowBox[{"RR", "[", "\[Nu]", "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["el", "2"], " ", 
            SuperscriptBox["MHbar", "2"], " ", 
            SuperscriptBox["MTbar", "2"], " ", 
            SuperscriptBox["MZbar", "2"], " ", "Nc", " ", 
            SuperscriptBox["Qu", "2"], " ", 
            SuperscriptBox["vev", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], 
               " ", 
               RowBox[{"DiscB", "[", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], ",", "MTbar", ",", "MTbar"}], 
                "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], 
               " ", 
               RowBox[{"DiscB", "[", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
                 "MTbar", ",", "MTbar"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["MTbar", "2"]}], "+", "s1", "+", "s3"}], 
                   ")"}], " ", 
                  RowBox[{"ScalarC0", "[", 
                   RowBox[{"0", ",", 
                    SuperscriptBox["MHbar", "2"], ",", 
                    RowBox[{
                    SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",",
                     "MTbar", ",", "MTbar", ",", "MTbar"}], "]"}]}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], "-", 
              SuperscriptBox["MZbar", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["MHbar", "2"], " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["MWbar", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MHbar", "4"], "-", 
                 RowBox[{
                  SuperscriptBox["MHbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s3"}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["MWbar", "2"]}], "+", "s1", "+", "s3"}], 
                   ")"}]}]}], ")"}], " ", 
               RowBox[{"DiscB", "[", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], ",", "MWbar", ",", "MWbar"}], 
                "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["MHbar", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], 
                 ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], "-", 
                 RowBox[{
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"DiscB", "[", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], ",", "MWbar", ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}]}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], 
                 ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
               
               RowBox[{"DiscB", "[", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}], ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MHbar", "4"], "-", 
                 RowBox[{
                  SuperscriptBox["MHbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s3"}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["MWbar", "2"]}], "+", "s1", "+", "s3"}], 
                   ")"}]}]}], ")"}], " ", 
               RowBox[{"DiscB", "[", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
                 "MWbar", ",", "MWbar"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["MHbar", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], 
                 ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], "-", 
                 RowBox[{
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"DiscB", "[", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
                 "MWbar", ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], 
                 ")"}], "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
               
               RowBox[{"DiscB", "[", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}], ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MHbar", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
               RowBox[{"Log", "[", 
                FractionBox["1", "\[Xi]"], "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["MHbar", "2"], " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MHbar", "4"]}], "+", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["MWbar", "4"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["MHbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s3"}], ")"}]}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s3"}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"s1", "+", "s3"}], ")"}], "2"]}]}], ")"}], " ", 
               RowBox[{"ScalarC0", "[", 
                RowBox[{"0", ",", 
                 SuperscriptBox["MHbar", "2"], ",", 
                 RowBox[{
                  SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
                 "MWbar", ",", "MWbar", ",", "MWbar"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["MHbar", "2"], " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s3"}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"ScalarC0", "[", 
                RowBox[{"0", ",", 
                 SuperscriptBox["MHbar", "2"], ",", 
                 RowBox[{
                  SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
                 "MWbar", ",", "MWbar", ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["MHbar", "2"], " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], "-", 
                 RowBox[{
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ",
                "\[Xi]", " ", 
               RowBox[{"ScalarC0", "[", 
                RowBox[{"0", ",", 
                 SuperscriptBox["MHbar", "2"], ",", 
                 RowBox[{
                  SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}], ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}], ",", "MWbar"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["MHbar", "2"], " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}], " ", "\[Xi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
               
               RowBox[{"ScalarC0", "[", 
                RowBox[{"0", ",", 
                 SuperscriptBox["MHbar", "2"], ",", 
                 RowBox[{
                  SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}], ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}], ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
      "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"2", " ", "GZ", " ", "MZbar"}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["MHbar", "2"]}], "+", 
            SuperscriptBox["MZbar", "2"], "+", "s1", "+", "s3"}], ")"}]}]}]], 
       
       RowBox[{
        SuperscriptBox["vev", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"gL", " ", 
           RowBox[{"LL", "[", "\[Nu]", "]"}]}], "+", 
          RowBox[{"gR", " ", 
           RowBox[{"RR", "[", "\[Nu]", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", 
            RowBox[{"cwbar", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["MWbar", "2"], "-", 
               SuperscriptBox["MZbar", "2"]}], ")"}], " ", "swbar"}]], 
           RowBox[{
            SuperscriptBox["el", "2"], " ", 
            SuperscriptBox["MTbar", "2"], " ", 
            SuperscriptBox["MZbar", "2"], " ", "Nc", " ", "Qu", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["swbar", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], 
               " ", 
               RowBox[{"DiscB", "[", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], ",", "MTbar", ",", "MTbar"}], 
                "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], 
               " ", 
               RowBox[{"DiscB", "[", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
                 "MTbar", ",", "MTbar"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["MTbar", "2"]}], "+", "s1", "+", "s3"}], 
                   ")"}], " ", 
                  RowBox[{"ScalarC0", "[", 
                   RowBox[{"0", ",", 
                    SuperscriptBox["MHbar", "2"], ",", 
                    RowBox[{
                    SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",",
                     "MTbar", ",", "MTbar", ",", "MTbar"}], "]"}]}]}], 
                ")"}]}]}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], " ", 
             SqrtBox[
              SuperscriptBox["MWbar", "2"]], " ", 
             SqrtBox[
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["MWbar", "2"]}], "+", 
               SuperscriptBox["MZbar", "2"]}]], " ", 
             SuperscriptBox["vev", "2"]}]], 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["MHbar", "2"], " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12", " ", 
                  SuperscriptBox["MWbar", "4"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  SuperscriptBox["MZbar", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["MHbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["MWbar", "2"]}], "-", 
                    SuperscriptBox["MZbar", "2"]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["MHbar", "2"], " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MHbar", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["MHbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s3"}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["MWbar", "2"]}], "+", "s1", "+", "s3"}], 
                   ")"}]}]}], ")"}], " ", 
               RowBox[{"DiscB", "[", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], ",", "MWbar", ",", "MWbar"}], 
                "]"}]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["MHbar", "2"], " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MHbar", "2"]}], "+", 
                 SuperscriptBox["MZbar", "2"], "+", "s1", "+", "s3"}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MHbar", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"DiscB", "[", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], ",", "MWbar", ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}]}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["MHbar", "2"], " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], "-", 
                 SuperscriptBox["MZbar", "2"], "-", "s1", "-", "s3"}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
               
               RowBox[{"DiscB", "[", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}], ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}]}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["MHbar", "2"], " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MHbar", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["MHbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s3"}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["MWbar", "2"]}], "+", "s1", "+", "s3"}], 
                   ")"}]}]}], ")"}], " ", 
               RowBox[{"DiscB", "[", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
                 "MWbar", ",", "MWbar"}], "]"}]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["MHbar", "2"], " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MHbar", "2"]}], "+", 
                 SuperscriptBox["MZbar", "2"], "+", "s1", "+", "s3"}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MHbar", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"DiscB", "[", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
                 "MWbar", ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["MHbar", "2"], " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], "-", 
                 SuperscriptBox["MZbar", "2"], "-", "s1", "-", "s3"}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
               
               RowBox[{"DiscB", "[", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}], ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}]}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  SuperscriptBox["MHbar", "2"], " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s3"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MHbar", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["MZbar", "2"]}], "+", "s1", "+", "s3"}], 
                   ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["MWbar", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{"s1", "+", "s3"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["MZbar", "2"], "+", "s1", "+", "s3"}], 
                    ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["MHbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"s1", "+", "s3"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["MZbar", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}]}]}], 
                   ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
               RowBox[{"Log", "[", 
                FractionBox["1", "\[Xi]"], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], " ", 
               SuperscriptBox["MWbar", "4"], " ", 
               SuperscriptBox["MZbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s3"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["MWbar", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}]}], 
                ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
               RowBox[{"Log", "[", 
                FractionBox["1", "\[Xi]"], "]"}]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["MHbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12", " ", 
                  SuperscriptBox["MWbar", "8"]}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["MWbar", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s3"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["MWbar", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], 
                   ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["MHbar", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"s1", "+", "s3"}], ")"}]}]}], ")"}]}]}], ")"}], 
               " ", 
               RowBox[{"ScalarC0", "[", 
                RowBox[{"0", ",", 
                 SuperscriptBox["MHbar", "2"], ",", 
                 RowBox[{
                  SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
                 "MWbar", ",", "MWbar", ",", "MWbar"}], "]"}]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["MHbar", "2"], " ", 
               SuperscriptBox["MWbar", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MHbar", "2"]}], "+", 
                 SuperscriptBox["MZbar", "2"], "+", "s1", "+", "s3"}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MHbar", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s3"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
               RowBox[{"ScalarC0", "[", 
                RowBox[{"0", ",", 
                 SuperscriptBox["MHbar", "2"], ",", 
                 RowBox[{
                  SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
                 "MWbar", ",", "MWbar", ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["MHbar", "2"], " ", 
               SuperscriptBox["MWbar", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MHbar", "2"]}], "+", 
                 SuperscriptBox["MZbar", "2"], "+", "s1", "+", "s3"}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MHbar", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ",
                "\[Xi]", " ", 
               RowBox[{"ScalarC0", "[", 
                RowBox[{"0", ",", 
                 SuperscriptBox["MHbar", "2"], ",", 
                 RowBox[{
                  SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}], ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}], ",", "MWbar"}], "]"}]}], "-", 
              RowBox[{"8", " ", 
               SuperscriptBox["MHbar", "2"], " ", 
               SuperscriptBox["MWbar", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], "-", 
                 SuperscriptBox["MZbar", "2"], "-", "s1", "-", "s3"}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}], " ", "\[Xi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
               
               RowBox[{"ScalarC0", "[", 
                RowBox[{"0", ",", 
                 SuperscriptBox["MHbar", "2"], ",", 
                 RowBox[{
                  SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}], ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}], ",", 
                 RowBox[{"MWbar", " ", 
                  SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}]}]}], ")"}]}]}]}], 
     ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"256", " ", 
     SuperscriptBox["MWbar", "4"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], 
   RowBox[{"\[ImaginaryI]", " ", "el", " ", 
    SuperscriptBox["g2", "4"], " ", "vev", " ", 
    RowBox[{"LL", "[", "\[Nu]", "]"}], " ", 
    SubscriptBox["\[DoubleStruckG]", 
     RowBox[{"\[Mu]1", ",", "\[Nu]"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["MHbar", "4"], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["MWbar", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["MHbar", "2"], " ", "s1"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "+", "s1"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"DiscB", "[", 
         RowBox[{
          SuperscriptBox["MHbar", "2"], ",", "MWbar", ",", "MWbar"}], "]"}]}], 
       RowBox[{
        SuperscriptBox["MHbar", "2"], "-", "s1"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["MHbar", "4"], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["MWbar", "4"]}], "-", 
          RowBox[{
           SuperscriptBox["MHbar", "2"], " ", "s3"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "+", "s3"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"DiscB", "[", 
         RowBox[{
          SuperscriptBox["MHbar", "2"], ",", "MWbar", ",", "MWbar"}], "]"}]}], 
       RowBox[{
        SuperscriptBox["MHbar", "2"], "-", "s3"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["MHbar", "4"], "+", 
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", "s1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["MHbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"s1", "+", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        
        RowBox[{"DiscB", "[", 
         RowBox[{
          SuperscriptBox["MHbar", "2"], ",", "MWbar", ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}]}], "]"}]}], 
       RowBox[{
        SuperscriptBox["MHbar", "2"], "-", "s1"}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["MHbar", "4"], "+", 
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", "s3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["MHbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"s3", "+", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        
        RowBox[{"DiscB", "[", 
         RowBox[{
          SuperscriptBox["MHbar", "2"], ",", "MWbar", ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}]}], "]"}]}], 
       RowBox[{
        SuperscriptBox["MHbar", "2"], "-", "s3"}]], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["MHbar", "2"], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
       RowBox[{"DiscB", "[", 
        RowBox[{
         SuperscriptBox["MHbar", "2"], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}], ",", 
         RowBox[{"MWbar", " ", 
          SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["MWbar", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["MWbar", "4"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["MWbar", "2"], " ", "s1"}], "+", 
          SuperscriptBox["s1", "2"]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["MWbar", "2"], 
          RowBox[{
           SuperscriptBox["MWbar", "2"], "-", "s1"}]], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", "s1"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["MWbar", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["MWbar", "4"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["MWbar", "2"], " ", "s3"}], "+", 
          SuperscriptBox["s3", "2"]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          SuperscriptBox["MWbar", "2"], 
          RowBox[{
           SuperscriptBox["MWbar", "2"], "-", "s3"}]], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", "s3"}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["MWbar", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["MHbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"s1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"s1", "-", 
             RowBox[{"s1", " ", "\[Xi]"}], "+", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        
        RowBox[{"Log", "[", 
         FractionBox["1", "\[Xi]"], "]"}]}], 
       RowBox[{
        SuperscriptBox["MHbar", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["MWbar", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["MHbar", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", "s3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["MHbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "s3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Xi]", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], 
        " ", 
        RowBox[{"Log", "[", 
         FractionBox["1", "\[Xi]"], "]"}]}], 
       RowBox[{
        SuperscriptBox["MHbar", "4"], "-", 
        RowBox[{
         SuperscriptBox["MHbar", "2"], " ", "s3"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["MWbar", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "s1"}], "+", 
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], 
          RowBox[{
           RowBox[{"-", "s1"}], "+", 
           RowBox[{
            SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}]], "]"}]}], 
       RowBox[{
        SuperscriptBox["MHbar", "2"], "-", "s1"}]], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["MWbar", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "s3"}], "+", 
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         FractionBox[
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], 
          RowBox[{
           RowBox[{"-", "s3"}], "+", 
           RowBox[{
            SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}]], "]"}]}], 
       RowBox[{
        SuperscriptBox["MHbar", "2"], "-", "s3"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["MWbar", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["MWbar", "4"]}], "-", 
          SuperscriptBox["s1", "2"], "+", 
          RowBox[{
           SuperscriptBox["MHbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["MWbar", "2"]}], "+", "s1"}], ")"}]}]}], ")"}], 
        " ", 
        RowBox[{"ScalarC0", "[", 
         RowBox[{"0", ",", 
          SuperscriptBox["MHbar", "2"], ",", "s1", ",", "0", ",", "MWbar", 
          ",", "MWbar"}], "]"}]}], 
       RowBox[{
        SuperscriptBox["MHbar", "2"], "-", "s1"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["MWbar", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["MHbar", "2"]}], "+", "s1"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"s1", "+", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], " ", "\[Xi]"}], "-", 
             RowBox[{"s1", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"ScalarC0", "[", 
         RowBox[{"0", ",", 
          SuperscriptBox["MHbar", "2"], ",", "s1", ",", "0", ",", "MWbar", 
          ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}]}], "]"}]}], 
       RowBox[{
        SuperscriptBox["MHbar", "2"], "-", "s1"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["MWbar", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["MWbar", "4"]}], "-", 
          SuperscriptBox["s3", "2"], "+", 
          RowBox[{
           SuperscriptBox["MHbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["MWbar", "2"]}], "+", "s3"}], ")"}]}]}], ")"}], 
        " ", 
        RowBox[{"ScalarC0", "[", 
         RowBox[{"0", ",", 
          SuperscriptBox["MHbar", "2"], ",", "s3", ",", "0", ",", "MWbar", 
          ",", "MWbar"}], "]"}]}], 
       RowBox[{
        SuperscriptBox["MHbar", "2"], "-", "s3"}]], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["MWbar", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["MHbar", "2"]}], "+", "s3"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"s3", "+", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], " ", "\[Xi]"}], "-", 
             RowBox[{"s3", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"ScalarC0", "[", 
         RowBox[{"0", ",", 
          SuperscriptBox["MHbar", "2"], ",", "s3", ",", "0", ",", "MWbar", 
          ",", 
          RowBox[{"MWbar", " ", 
           SqrtBox["\[Xi]"]}]}], "]"}]}], 
       RowBox[{
        SuperscriptBox["MHbar", "2"], "-", "s3"}]]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"128", " ", 
     SuperscriptBox["MHbar", "2"], " ", 
     SuperscriptBox["MZbar", "4"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], 
   RowBox[{"\[ImaginaryI]", " ", "el", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["g1", "2"], "+", 
      SuperscriptBox["g2", "2"]}], ")"}], " ", "vev", " ", 
    SubscriptBox["\[DoubleStruckG]", 
     RowBox[{"\[Mu]1", ",", "\[Nu]"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["gL", "2"], " ", 
       RowBox[{"LL", "[", "\[Nu]", "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["gR", "2"], " ", 
       RowBox[{"RR", "[", "\[Nu]", "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", "s1"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["MHbar", "2"], " ", "s1", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["MHbar", "4"], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["MZbar", "4"]}], "-", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], " ", "s1"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["MZbar", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], "+", "s1"}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"DiscB", "[", 
           RowBox[{
            SuperscriptBox["MHbar", "2"], ",", "MZbar", ",", "MZbar"}], 
           "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["MHbar", "2"], " ", "s1", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["MHbar", "4"], "+", 
            RowBox[{
             SuperscriptBox["MZbar", "2"], " ", "s1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"s1", "+", 
               RowBox[{
                SuperscriptBox["MZbar", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"DiscB", "[", 
           RowBox[{
            SuperscriptBox["MHbar", "2"], ",", "MZbar", ",", 
            RowBox[{"MZbar", " ", 
             SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["MHbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", "s1", " ", 
          
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["MHbar", "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
          RowBox[{"DiscB", "[", 
           RowBox[{
            SuperscriptBox["MHbar", "2"], ",", 
            RowBox[{"MZbar", " ", 
             SqrtBox["\[Xi]"]}], ",", 
            RowBox[{"MZbar", " ", 
             SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["MHbar", "2"], " ", 
          SuperscriptBox["MZbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["MZbar", "4"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["MZbar", "2"], " ", "s1"}], "+", 
            SuperscriptBox["s1", "2"]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["MZbar", "2"], 
            RowBox[{
             SuperscriptBox["MZbar", "2"], "-", "s1"}]], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["MZbar", "2"], " ", "s1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["MHbar", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"s1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["MZbar", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"s1", "-", 
               RowBox[{"s1", " ", "\[Xi]"}], "+", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"Log", "[", 
           FractionBox["1", "\[Xi]"], "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["MHbar", "2"], " ", 
          SuperscriptBox["MZbar", "2"], " ", "s1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "s1"}], "+", 
            RowBox[{
             SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{
             SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}], 
            RowBox[{
             RowBox[{"-", "s1"}], "+", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}]}]], "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["MHbar", "2"], " ", 
          SuperscriptBox["MZbar", "2"], " ", "s1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["MZbar", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["MZbar", "2"], "-", "s1"}], ")"}]}], "+", 
            SuperscriptBox["s1", "2"]}], ")"}], " ", 
          RowBox[{"ScalarC0", "[", 
           RowBox[{"0", ",", 
            SuperscriptBox["MHbar", "2"], ",", "s1", ",", "0", ",", "MZbar", 
            ",", "MZbar"}], "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["MHbar", "2"], " ", 
          SuperscriptBox["MZbar", "2"], " ", "s1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["MHbar", "2"]}], "+", "s1"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["MZbar", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"s1", "+", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], " ", "\[Xi]"}], "-", 
               RowBox[{"s1", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"ScalarC0", "[", 
           RowBox[{"0", ",", 
            SuperscriptBox["MHbar", "2"], ",", "s1", ",", "0", ",", "MZbar", 
            ",", 
            RowBox[{"MZbar", " ", 
             SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", "s3"}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["MHbar", "2"], " ", "s3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["MHbar", "4"], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["MZbar", "4"]}], "-", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], " ", "s3"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["MZbar", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], "+", "s3"}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"DiscB", "[", 
           RowBox[{
            SuperscriptBox["MHbar", "2"], ",", "MZbar", ",", "MZbar"}], 
           "]"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["MHbar", "2"], " ", "s3", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["MHbar", "4"], "+", 
            RowBox[{
             SuperscriptBox["MZbar", "2"], " ", "s3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"s3", "+", 
               RowBox[{
                SuperscriptBox["MZbar", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"DiscB", "[", 
           RowBox[{
            SuperscriptBox["MHbar", "2"], ",", "MZbar", ",", 
            RowBox[{"MZbar", " ", 
             SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["MHbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", "s3", " ", 
          
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["MHbar", "2"], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
          RowBox[{"DiscB", "[", 
           RowBox[{
            SuperscriptBox["MHbar", "2"], ",", 
            RowBox[{"MZbar", " ", 
             SqrtBox["\[Xi]"]}], ",", 
            RowBox[{"MZbar", " ", 
             SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["MHbar", "2"], " ", 
          SuperscriptBox["MZbar", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["MZbar", "4"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["MZbar", "2"], " ", "s3"}], "+", 
            SuperscriptBox["s3", "2"]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["MZbar", "2"], 
            RowBox[{
             SuperscriptBox["MZbar", "2"], "-", "s3"}]], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["MZbar", "2"], " ", "s3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["MHbar", "2"], " ", "s3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["MHbar", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["MZbar", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"s3", "-", 
               RowBox[{"s3", " ", "\[Xi]"}], "+", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}]}]}], ")"}], 
          " ", 
          RowBox[{"Log", "[", 
           FractionBox["1", "\[Xi]"], "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["MHbar", "2"], " ", 
          SuperscriptBox["MZbar", "2"], " ", "s3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "s3"}], "+", 
            RowBox[{
             SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{
             SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}], 
            RowBox[{
             RowBox[{"-", "s3"}], "+", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}]}]], "]"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["MHbar", "2"], " ", 
          SuperscriptBox["MZbar", "2"], " ", "s3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["MZbar", "4"]}], "+", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["MZbar", "2"], "-", "s3"}], ")"}]}], "+", 
            SuperscriptBox["s3", "2"]}], ")"}], " ", 
          RowBox[{"ScalarC0", "[", 
           RowBox[{"0", ",", 
            SuperscriptBox["MHbar", "2"], ",", "s3", ",", "0", ",", "MZbar", 
            ",", "MZbar"}], "]"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["MHbar", "2"], " ", 
          SuperscriptBox["MZbar", "2"], " ", "s3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["MHbar", "2"]}], "+", "s3"}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["MZbar", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"s3", "+", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], " ", "\[Xi]"}], "-", 
               RowBox[{"s3", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"ScalarC0", "[", 
           RowBox[{"0", ",", 
            SuperscriptBox["MHbar", "2"], ",", "s3", ",", "0", ",", "MZbar", 
            ",", 
            RowBox[{"MZbar", " ", 
             SqrtBox["\[Xi]"]}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], "+", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"128", " ", 
     SuperscriptBox["\[Pi]", "2"]}]], 
   RowBox[{"\[ImaginaryI]", " ", "el", " ", 
    SuperscriptBox["g2", "4"], " ", "vev", " ", 
    RowBox[{"LL", "[", "\[Nu]", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SubscriptBox["k1", "\[Nu]"], " ", 
       SubscriptBox["k3", "\[Mu]1"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"DiscB", "[", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], ",", "MWbar", ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox["MWbar", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"s1", "+", "s3"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["MHbar", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
           RowBox[{"DiscB", "[", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox["MWbar", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"s1", "+", "s3"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"DiscB", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             "MWbar", ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox["MWbar", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"s1", "+", "s3"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
           RowBox[{"DiscB", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox["MWbar", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"s1", "+", "s3"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["s1", "2"], " ", "s3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], ")"}], 
            "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["MHbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], 
              " ", "s3"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], 
              " ", "s3"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}], "2"]}]}], ")"}], " ", 
           RowBox[{"DiscB", "[", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], ",", "MWbar", ",", "MWbar"}], 
            "]"}]}], 
          RowBox[{
           SuperscriptBox["MWbar", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"s1", "+", "s3"}], ")"}], "2"], " ", 
           RowBox[{"Kibble\[Phi]", "[", 
            RowBox[{"0", ",", "0", ",", "s1", ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             RowBox[{"-", "s3"}], ",", "0"}], "]"}], " ", 
           RowBox[{"Kibble\[Phi]", "[", 
            RowBox[{"0", ",", "0", ",", "s3", ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             RowBox[{"-", "s1"}], ",", "0"}], "]"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"]}]}], ")"}], " ", 
           SuperscriptBox["s1", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], 
            "3"], " ", 
           SuperscriptBox["s3", "2"], " ", 
           RowBox[{"DiscB", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             "MWbar", ",", "MWbar"}], "]"}]}], 
          RowBox[{
           SuperscriptBox["MWbar", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"s1", "+", "s3"}], ")"}], "2"], " ", 
           RowBox[{"Kibble\[Phi]", "[", 
            RowBox[{"0", ",", "0", ",", "s1", ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             RowBox[{"-", "s3"}], ",", "0"}], "]"}], " ", 
           RowBox[{"Kibble\[Phi]", "[", 
            RowBox[{"0", ",", "0", ",", "s3", ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             RowBox[{"-", "s1"}], ",", "0"}], "]"}]}]], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MWbar", "2"], "-", "s1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], ")"}], 
           " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["MWbar", "2"], 
             RowBox[{
              SuperscriptBox["MWbar", "2"], "-", "s1"}]], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", 
           RowBox[{"Kibble\[Phi]", "[", 
            RowBox[{"0", ",", "0", ",", "s1", ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             RowBox[{"-", "s3"}], ",", "0"}], "]"}]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox["1", "\[Xi]"], "]"}]}], 
          RowBox[{
           SuperscriptBox["MHbar", "2"], " ", 
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"s1", "+", "s3"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", 
             SuperscriptBox["MWbar", "2"], "-", "s1"}], ")"}], " ", 
           SuperscriptBox["s1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{
            "0", ",", "0", ",", "s1", ",", "MWbar", ",", "MWbar", ",", "0"}], 
            "]"}]}], 
          SuperscriptBox[
           RowBox[{"Kibble\[Phi]", "[", 
            RowBox[{"0", ",", "0", ",", "s1", ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             RowBox[{"-", "s3"}], ",", "0"}], "]"}], "2"]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["s1", "4"], " ", 
           SuperscriptBox["s3", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], ")"}], 
            "5"], " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             "MWbar", ",", "0", ",", "MWbar"}], "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Kibble\[Phi]", "[", 
             RowBox[{"0", ",", "0", ",", "s1", ",", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
              RowBox[{"-", "s3"}], ",", "0"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Kibble\[Phi]", "[", 
             RowBox[{"0", ",", "0", ",", "s3", ",", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
              RowBox[{"-", "s1"}], ",", "0"}], "]"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["s1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MWbar", "2"], "-", "s3"}], ")"}], " ", "s3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], ")"}], 
           " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{
            "0", ",", "0", ",", "s3", ",", "MWbar", ",", "MWbar", ",", "0"}], 
            "]"}]}], 
          SuperscriptBox[
           RowBox[{"Kibble\[Phi]", "[", 
            RowBox[{"0", ",", "0", ",", "s3", ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             RowBox[{"-", "s1"}], ",", "0"}], "]"}], "2"]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", 
             SuperscriptBox["MWbar", "2"], "-", "s1"}], ")"}], " ", 
           SuperscriptBox["s1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["MHbar", "2"], " ", "s1"}], "+", 
             SuperscriptBox["s1", "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["s3", "2"]}]}], ")"}], " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", 
             SuperscriptBox["MHbar", "2"], ",", "s1", ",", "0", ",", "MWbar", 
             ",", "MWbar"}], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Kibble\[Phi]", "[", 
             RowBox[{"0", ",", "0", ",", "s1", ",", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
              RowBox[{"-", "s3"}], ",", "0"}], "]"}], "2"]}]], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", 
            SuperscriptBox["s1", "4"], " ", 
            SuperscriptBox["s3", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], ")"}],
              "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["MHbar", "4"]}], " ", 
               SuperscriptBox["s3", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["MWbar", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"s1", "+", "s3"}], ")"}], "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["s3", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"s1", "+", "s3"}], ")"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["s1", "3"], "+", 
                 RowBox[{
                  SuperscriptBox["s1", "2"], " ", "s3"}], "+", 
                 RowBox[{"s1", " ", 
                  SuperscriptBox["s3", "2"]}], "+", 
                 SuperscriptBox["s3", "3"]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["s3", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s3"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["s1", "2"], "+", 
                    RowBox[{"2", " ", "s1", " ", "s3"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["s3", "2"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{"ScalarC0", "[", 
             RowBox[{"0", ",", 
              SuperscriptBox["MHbar", "2"], ",", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
              "MWbar", ",", "MWbar", ",", "MWbar"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["MWbar", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s3"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Kibble\[Phi]", "[", 
              RowBox[{"0", ",", "0", ",", "s1", ",", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
               RowBox[{"-", "s3"}], ",", "0"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Kibble\[Phi]", "[", 
              RowBox[{"0", ",", "0", ",", "s3", ",", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
               RowBox[{"-", "s1"}], ",", "0"}], "]"}], "2"]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s3"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", 
             SuperscriptBox["MHbar", "2"], ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             "MWbar", ",", "MWbar", ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"s1", "+", "s3"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
           "\[Xi]", " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", 
             SuperscriptBox["MHbar", "2"], ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}], ",", "MWbar"}], "]"}]}], 
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"s1", "+", "s3"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["MHbar", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", 
             SuperscriptBox["MHbar", "2"], ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"s1", "+", "s3"}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["s1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["MWbar", "2"]}], "+", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], ")"}], 
           " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", 
             SuperscriptBox["MHbar", "2"], ",", "s3", ",", "0", ",", "MWbar", 
             ",", "MWbar"}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"Kibble\[Phi]", "[", 
            RowBox[{"0", ",", "0", ",", "s3", ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             RowBox[{"-", "s1"}], ",", "0"}], "]"}], "2"]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", 
            SuperscriptBox["s1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["MHbar", "4"], " ", "s1"}], "+", 
              RowBox[{
               SuperscriptBox["MWbar", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["s1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["s1", "2"], "-", 
                 SuperscriptBox["s3", "2"]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "s1"}], "-", "s3"}], ")"}]}], "+", 
                 RowBox[{"s1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "s1"}], "+", "s3"}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"ScalarD0", "[", 
             RowBox[{"0", ",", "0", ",", "0", ",", 
              SuperscriptBox["MHbar", "2"], ",", "s1", ",", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
              "MWbar", ",", "MWbar", ",", "0", ",", "MWbar"}], "]"}]}], ")"}],
           "/", 
          SuperscriptBox[
           RowBox[{"Kibble\[Phi]", "[", 
            RowBox[{"0", ",", "0", ",", "s1", ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             RowBox[{"-", "s3"}], ",", "0"}], "]"}], "2"]}], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["s1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MWbar", "2"], "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], 
              " ", "s3"}], "+", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s3"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ScalarD0", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             SuperscriptBox["MHbar", "2"], ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", "s3",
              ",", "MWbar", ",", "0", ",", "MWbar", ",", "MWbar"}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"Kibble\[Phi]", "[", 
            RowBox[{"0", ",", "0", ",", "s3", ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             RowBox[{"-", "s1"}], ",", "0"}], "]"}], "2"]]}], ")"}]}], "+", 
      RowBox[{
       SubscriptBox["\[DoubleStruckG]", 
        RowBox[{"\[Mu]1", ",", "\[Nu]"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", 
           RowBox[{
            SuperscriptBox["MWbar", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s3"}], ")"}]}]], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "8"], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["MWbar", "2"], " ", "s1", " ", "s3", " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s3"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["MHbar", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"]}], "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"s1", "+", "s3"}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["MHbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["s1", "2"]}], "+", 
                RowBox[{"5", " ", "s1", " ", "s3"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["s3", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"s1", "+", "s3"}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["MHbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s1"}], " ", "s3", " ", 
                 RowBox[{"(", 
                  RowBox[{"s1", "+", "s3"}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["s1", "2"], "+", 
                   RowBox[{"3", " ", "s1", " ", "s3"}], "+", 
                   SuperscriptBox["s3", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           RowBox[{"DiscB", "[", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], ",", "MWbar", ",", "MWbar"}], 
            "]"}]}]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            SuperscriptBox["MWbar", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s3"}], ")"}]}]], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "8"], "+", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "s1", " ", "s3", " ", 
                 RowBox[{"(", 
                  RowBox[{"s1", "+", "s3"}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"s1", " ", "s3", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{"5", " ", "\[Xi]"}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["s1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["s3", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["MHbar", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"s1", "+", "s3"}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"], " ", "s1", " ", "s3", " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["MHbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["s1", "2"]}], "+", 
                RowBox[{"5", " ", "s1", " ", "s3"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["s3", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"s1", "+", "s3"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}]}], ")"}],
            " ", 
           RowBox[{"DiscB", "[", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], ",", "MWbar", ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}]}], "]"}]}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s3"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
           RowBox[{"DiscB", "[", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox["MWbar", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"s1", "+", "s3"}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ", 
           RowBox[{"DiscB", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             "MWbar", ",", "MWbar"}], "]"}]}], 
          RowBox[{
           SuperscriptBox["MWbar", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"s1", "+", "s3"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"DiscB", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             "MWbar", ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox["MWbar", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"s1", "+", "s3"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["MHbar", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
           RowBox[{"DiscB", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox["MWbar", "4"], " ", 
           RowBox[{"(", 
            RowBox[{"s1", "+", "s3"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MWbar", "2"], "-", "s1"}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["MWbar", "2"], 
             RowBox[{
              SuperscriptBox["MWbar", "2"], "-", "s1"}]], "]"}]}], 
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MWbar", "2"], "-", "s3"}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["MWbar", "2"], 
             RowBox[{
              SuperscriptBox["MWbar", "2"], "-", "s3"}]], "]"}]}], 
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["MHbar", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"], " ", "s1", " ", "s3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["MHbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s1", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "-", 
                   RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
                RowBox[{"s3", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "-", 
                   RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
                 "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s1", " ", "s3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "5"}], "+", 
                   RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"s1", "+", "s3"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   RowBox[{"3", " ", "\[Xi]"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox["1", "\[Xi]"], "]"}]}], 
          RowBox[{
           SuperscriptBox["MHbar", "2"], " ", 
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"s1", "-", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], 
             RowBox[{
              RowBox[{"-", "s1"}], "+", 
              RowBox[{
               SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}]], "]"}]}], 
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"s3", "-", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}], 
             RowBox[{
              RowBox[{"-", "s3"}], "+", 
              RowBox[{
               SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}]], "]"}]}], 
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["s1", "2"], " ", "s3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], ")"}], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["MHbar", "2"]}], " ", "s1"}], "+", 
             RowBox[{"s1", " ", 
              RowBox[{"(", 
               RowBox[{"s1", "-", "s3"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s3"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{
            "0", ",", "0", ",", "s1", ",", "MWbar", ",", "MWbar", ",", "0"}], 
            "]"}]}], 
          RowBox[{
           RowBox[{"Kibble\[Phi]", "[", 
            RowBox[{"0", ",", "0", ",", "s1", ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             RowBox[{"-", "s3"}], ",", "0"}], "]"}], " ", 
           RowBox[{"Kibble\[Phi]", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", "s1",
              ",", "0", ",", "0", ",", 
             RowBox[{"-", "s3"}], ",", "0"}], "]"}]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", "s1", " ", "s3", " ", 
           RowBox[{"(", 
            RowBox[{"s1", "+", "s3"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], ")"}], 
            "3"], " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             "MWbar", ",", "0", ",", "MWbar"}], "]"}]}], 
          RowBox[{
           RowBox[{"Kibble\[Phi]", "[", 
            RowBox[{"0", ",", "0", ",", "s1", ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             RowBox[{"-", "s3"}], ",", "0"}], "]"}], " ", 
           RowBox[{"Kibble\[Phi]", "[", 
            RowBox[{"0", ",", "0", ",", "s3", ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             RowBox[{"-", "s1"}], ",", "0"}], "]"}]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", "s3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], "+", "s1", "-", "s3"}], 
                ")"}]}], " ", "s3"}], "+", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s3"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{
            "0", ",", "0", ",", "s3", ",", "MWbar", ",", "MWbar", ",", "0"}], 
            "]"}]}], 
          RowBox[{"Kibble\[Phi]", "[", 
           RowBox[{"0", ",", "0", ",", "s3", ",", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
            RowBox[{"-", "s1"}], ",", "0"}], "]"}]], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "s1", " ", "s3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["MHbar", "6"], " ", 
               SuperscriptBox["MWbar", "2"], " ", "s1"}], "+", 
              RowBox[{
               SuperscriptBox["MHbar", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["s1", "2"], " ", "s3"}], "+", 
                 RowBox[{
                  SuperscriptBox["MWbar", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "s1"}], "+", "s3"}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["MWbar", "2"], " ", "s1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", "s1"}], "+", 
                    RowBox[{"2", " ", "s3"}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["s1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["MWbar", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s3"}], ")"}]}], "-", 
                 RowBox[{"s1", " ", "s3", " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s3"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["s1", "2"], "+", 
                    RowBox[{"s1", " ", "s3"}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["s3", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], " ", "s1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["MWbar", "4"], " ", "s1"}], "-", 
                 RowBox[{"s1", " ", "s3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "s1"}], "+", "s3"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["s1", "2"]}], "+", 
                    RowBox[{"3", " ", "s1", " ", "s3"}], "-", 
                    SuperscriptBox["s3", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], 
            " ", 
            RowBox[{"ScalarC0", "[", 
             RowBox[{"0", ",", 
              SuperscriptBox["MHbar", "2"], ",", "s1", ",", "0", ",", "MWbar",
               ",", "MWbar"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["MWbar", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", 
            RowBox[{"Kibble\[Phi]", "[", 
             RowBox[{"0", ",", "0", ",", "s1", ",", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
              RowBox[{"-", "s3"}], ",", "0"}], "]"}], " ", 
            RowBox[{"Kibble\[Phi]", "[", 
             RowBox[{
              RowBox[{
               SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
              "s1", ",", "0", ",", "0", ",", 
              RowBox[{"-", "s3"}], ",", "0"}], "]"}]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s1", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["MHbar", "2"]}], "+", "s1"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], " ", "\[Xi]"}], "-", 
                RowBox[{"s1", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", 
             SuperscriptBox["MHbar", "2"], ",", "s1", ",", "0", ",", "MWbar", 
             ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}]}]], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", 
            SuperscriptBox["s1", "2"], " ", 
            SuperscriptBox["s3", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], ")"}],
              "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["MHbar", "4"]}], " ", "s1", " ", "s3"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["MWbar", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"s1", "+", "s3"}], ")"}], "2"]}], "-", 
              RowBox[{"2", " ", "s1", " ", "s3", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"s1", "+", "s3"}], ")"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["s1", "3"], "+", 
                 RowBox[{
                  SuperscriptBox["s1", "2"], " ", "s3"}], "+", 
                 RowBox[{"s1", " ", 
                  SuperscriptBox["s3", "2"]}], "+", 
                 SuperscriptBox["s3", "3"]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", "s1", " ", "s3", " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s3"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["s1", "2"], "+", 
                    RowBox[{"4", " ", "s1", " ", "s3"}], "+", 
                    SuperscriptBox["s3", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], 
            " ", 
            RowBox[{"ScalarC0", "[", 
             RowBox[{"0", ",", 
              SuperscriptBox["MHbar", "2"], ",", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
              "MWbar", ",", "MWbar", ",", "MWbar"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["MWbar", "2"], " ", 
            RowBox[{"Kibble\[Phi]", "[", 
             RowBox[{"0", ",", "0", ",", "s1", ",", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
              RowBox[{"-", "s3"}], ",", "0"}], "]"}], " ", 
            RowBox[{"Kibble\[Phi]", "[", 
             RowBox[{"0", ",", "0", ",", "s3", ",", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
              RowBox[{"-", "s1"}], ",", "0"}], "]"}], " ", 
            RowBox[{"Kibble\[Phi]", "[", 
             RowBox[{
              RowBox[{
               SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
              "s1", ",", "0", ",", "0", ",", 
              RowBox[{"-", "s3"}], ",", "0"}], "]"}]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["MHbar", "2"]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s3"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", 
             SuperscriptBox["MHbar", "2"], ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             "MWbar", ",", "MWbar", ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}]}], "]"}]}], 
          SuperscriptBox["MWbar", "2"]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
           "\[Xi]", " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", 
             SuperscriptBox["MHbar", "2"], ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}], ",", "MWbar"}], "]"}]}], 
          SuperscriptBox["MWbar", "2"]], "-", 
         FractionBox[
          RowBox[{"2", " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["MHbar", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", 
             SuperscriptBox["MHbar", "2"], ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}]}], "]"}]}], 
          SuperscriptBox["MWbar", "2"]], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["MHbar", "6"]}], " ", 
               SuperscriptBox["MWbar", "2"], " ", "s3"}], "+", 
              RowBox[{
               SuperscriptBox["MHbar", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "s1"}], " ", 
                  SuperscriptBox["s3", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["MWbar", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "s1"}], "+", "s3"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["MWbar", "2"], " ", "s3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", "s1"}], "+", 
                    RowBox[{"3", " ", "s3"}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], " ", "s3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["MWbar", "4"], " ", "s3"}], "+", 
                 RowBox[{"s1", " ", "s3", " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", 
                    RowBox[{"2", " ", "s3"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["s1", "2"], "-", 
                    RowBox[{"3", " ", "s1", " ", "s3"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["s3", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["s3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["MWbar", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s3"}], ")"}]}], "-", 
                 RowBox[{"s1", " ", "s3", " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s3"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["s1", "2"]}], "+", 
                    RowBox[{"s1", " ", "s3"}], "+", 
                    SuperscriptBox["s3", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], 
            " ", 
            RowBox[{"ScalarC0", "[", 
             RowBox[{"0", ",", 
              SuperscriptBox["MHbar", "2"], ",", "s3", ",", "0", ",", "MWbar",
               ",", "MWbar"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["MWbar", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
            RowBox[{"Kibble\[Phi]", "[", 
             RowBox[{"0", ",", "0", ",", "s3", ",", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
              RowBox[{"-", "s1"}], ",", "0"}], "]"}]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["MHbar", "2"]}], "+", "s3"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"s3", "+", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], " ", "\[Xi]"}], "-", 
                RowBox[{"s3", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", 
             SuperscriptBox["MHbar", "2"], ",", "s3", ",", "0", ",", "MWbar", 
             ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["MHbar", "4"], " ", 
               SuperscriptBox["s1", "2"], " ", "\[Xi]"}], "+", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], " ", "s1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"s1", " ", 
                  RowBox[{"(", 
                   RowBox[{"s3", "-", 
                    RowBox[{"4", " ", "s1", " ", "\[Xi]"}], "-", 
                    RowBox[{"5", " ", "s3", " ", "\[Xi]"}]}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"s3", "+", 
                    RowBox[{"2", " ", "s1", " ", "\[Xi]"}], "-", 
                    RowBox[{"3", " ", "s3", " ", "\[Xi]"}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["MWbar", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s3"}], ")"}], " ", "\[Xi]"}], "+", 
                 RowBox[{
                  SuperscriptBox["MWbar", "2"], " ", "s1", " ", 
                  RowBox[{"(", 
                   RowBox[{"s3", "+", 
                    RowBox[{"4", " ", "s1", " ", "\[Xi]"}], "-", 
                    RowBox[{"9", " ", "s3", " ", "\[Xi]"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["s1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "s3"}], "+", 
                    RowBox[{"2", " ", "s1", " ", "\[Xi]"}], "+", 
                    RowBox[{"3", " ", "s3", " ", "\[Xi]"}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"ScalarD0", "[", 
             RowBox[{"0", ",", "0", ",", "0", ",", 
              SuperscriptBox["MHbar", "2"], ",", "s1", ",", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
              "MWbar", ",", "MWbar", ",", "0", ",", "MWbar"}], "]"}]}], ")"}],
           "/", 
          RowBox[{"(", 
           RowBox[{"\[Xi]", " ", 
            RowBox[{"Kibble\[Phi]", "[", 
             RowBox[{"0", ",", "0", ",", "s1", ",", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
              RowBox[{"-", "s3"}], ",", "0"}], "]"}]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["MWbar", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["s3", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], 
                ")"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"], " ", "s3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 SuperscriptBox["s1", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"s1", "-", "s3"}], ")"}]}], "-", 
                RowBox[{"s1", " ", "s3"}], "+", 
                SuperscriptBox["s3", "2"]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ScalarD0", "[", 
            RowBox[{"0", ",", "0", ",", "0", ",", 
             SuperscriptBox["MHbar", "2"], ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", "s3",
              ",", "MWbar", ",", "0", ",", "MWbar", ",", "MWbar"}], "]"}]}], 
          RowBox[{"Kibble\[Phi]", "[", 
           RowBox[{"0", ",", "0", ",", "s3", ",", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
            RowBox[{"-", "s1"}], ",", "0"}], "]"}]], "-", 
         FractionBox[
          RowBox[{"s1", " ", "s3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["MHbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MWbar", "2"]}], "-", "s1"}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MWbar", "2"], "-", "s1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s3"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
           RowBox[{"ScalarD0", "[", 
            RowBox[{"0", ",", "s1", ",", "0", ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", "0", 
             ",", 
             SuperscriptBox["MHbar", "2"], ",", "MWbar", ",", "MWbar", ",", 
             "0", ",", "MWbar"}], "]"}]}], 
          RowBox[{"\[Xi]", " ", 
           RowBox[{"Kibble\[Phi]", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", "s1",
              ",", "0", ",", "0", ",", 
             RowBox[{"-", "s3"}], ",", "0"}], "]"}]}]]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SubscriptBox["k1", "\[Nu]"], " ", 
       SubscriptBox["k2", "\[Mu]1"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"DiscB", "[", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], ",", "MWbar", ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox["MWbar", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"s1", "+", "s3"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["MHbar", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
           RowBox[{"DiscB", "[", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox["MWbar", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"s1", "+", "s3"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"DiscB", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             "MWbar", ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox["MWbar", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"s1", "+", "s3"}], ")"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
           RowBox[{"DiscB", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox["MWbar", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"s1", "+", "s3"}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"s1", " ", 
           SuperscriptBox["s3", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], ")"}], 
            "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["MHbar", "2"], " ", "s1", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}]}],
              "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["MWbar", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}], "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"], " ", "s1", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], 
               ")"}]}]}], ")"}], " ", 
           RowBox[{"DiscB", "[", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], ",", "MWbar", ",", "MWbar"}], 
            "]"}]}], 
          RowBox[{
           SuperscriptBox["MWbar", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"s1", "+", "s3"}], ")"}], "2"], " ", 
           RowBox[{"Kibble\[Phi]", "[", 
            RowBox[{"0", ",", "0", ",", "s1", ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             RowBox[{"-", "s3"}], ",", "0"}], "]"}], " ", 
           RowBox[{"Kibble\[Phi]", "[", 
            RowBox[{"0", ",", "0", ",", "s3", ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             RowBox[{"-", "s1"}], ",", "0"}], "]"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"]}]}], ")"}], " ", 
           SuperscriptBox["s1", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], 
            "3"], " ", 
           SuperscriptBox["s3", "2"], " ", 
           RowBox[{"DiscB", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             "MWbar", ",", "MWbar"}], "]"}]}], 
          RowBox[{
           SuperscriptBox["MWbar", "4"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"s1", "+", "s3"}], ")"}], "2"], " ", 
           RowBox[{"Kibble\[Phi]", "[", 
            RowBox[{"0", ",", "0", ",", "s1", ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             RowBox[{"-", "s3"}], ",", "0"}], "]"}], " ", 
           RowBox[{"Kibble\[Phi]", "[", 
            RowBox[{"0", ",", "0", ",", "s3", ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             RowBox[{"-", "s1"}], ",", "0"}], "]"}]}]], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["MWbar", "2"]}], "+", "s3"}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["MWbar", "2"], 
             RowBox[{
              SuperscriptBox["MWbar", "2"], "-", "s3"}]], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
           RowBox[{"Kibble\[Phi]", "[", 
            RowBox[{"0", ",", "0", ",", "s3", ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             RowBox[{"-", "s1"}], ",", "0"}], "]"}]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox["1", "\[Xi]"], "]"}]}], 
          RowBox[{
           SuperscriptBox["MHbar", "2"], " ", 
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"s1", "+", "s3"}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MWbar", "2"], "-", "s1"}], ")"}], " ", 
           SuperscriptBox["s1", "2"], " ", 
           SuperscriptBox["s3", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], ")"}], 
            "2"], " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{
            "0", ",", "0", ",", "s1", ",", "MWbar", ",", "MWbar", ",", "0"}], 
            "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Kibble\[Phi]", "[", 
             RowBox[{"0", ",", "0", ",", "s1", ",", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
              RowBox[{"-", "s3"}], ",", "0"}], "]"}], "2"], " ", 
           RowBox[{"Kibble\[Phi]", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", "s1",
              ",", "0", ",", "0", ",", 
             RowBox[{"-", "s3"}], ",", "0"}], "]"}]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["s1", "3"], " ", 
           SuperscriptBox["s3", "5"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], ")"}], 
            "6"], " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", "0", ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             "MWbar", ",", "0", ",", "MWbar"}], "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Kibble\[Phi]", "[", 
             RowBox[{"0", ",", "0", ",", "s1", ",", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
              RowBox[{"-", "s3"}], ",", "0"}], "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"Kibble\[Phi]", "[", 
             RowBox[{"0", ",", "0", ",", "s3", ",", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
              RowBox[{"-", "s1"}], ",", "0"}], "]"}], "2"], " ", 
           RowBox[{"Kibble\[Phi]", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", "s1",
              ",", "0", ",", "0", ",", 
             RowBox[{"-", "s3"}], ",", "0"}], "]"}]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ", 
           SuperscriptBox["s3", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["MHbar", "2"]}], "+", 
             SuperscriptBox["MWbar", "2"], "+", "s3"}], ")"}], " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{
            "0", ",", "0", ",", "s3", ",", "MWbar", ",", "MWbar", ",", "0"}], 
            "]"}]}], 
          SuperscriptBox[
           RowBox[{"Kibble\[Phi]", "[", 
            RowBox[{"0", ",", "0", ",", "s3", ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             RowBox[{"-", "s1"}], ",", "0"}], "]"}], "2"]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", "s1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["MWbar", "2"]}], "+", "s1"}], ")"}], " ", 
           SuperscriptBox["s3", "3"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], ")"}], 
            "2"], " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", 
             SuperscriptBox["MHbar", "2"], ",", "s1", ",", "0", ",", "MWbar", 
             ",", "MWbar"}], "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Kibble\[Phi]", "[", 
             RowBox[{"0", ",", "0", ",", "s1", ",", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
              RowBox[{"-", "s3"}], ",", "0"}], "]"}], "2"], " ", 
           RowBox[{"Kibble\[Phi]", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", "s1",
              ",", "0", ",", "0", ",", 
             RowBox[{"-", "s3"}], ",", "0"}], "]"}]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", 
            SuperscriptBox["s1", "3"], " ", 
            SuperscriptBox["s3", "5"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], ")"}],
              "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["MHbar", "4"]}], " ", 
               SuperscriptBox["s1", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["MWbar", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"s1", "+", "s3"}], ")"}], "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["s1", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"s1", "+", "s3"}], ")"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["s1", "3"], "+", 
                 RowBox[{
                  SuperscriptBox["s1", "2"], " ", "s3"}], "+", 
                 RowBox[{"s1", " ", 
                  SuperscriptBox["s3", "2"]}], "+", 
                 SuperscriptBox["s3", "3"]}], ")"}]}], "-", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["s1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", "s3"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["s1", "2"]}], "+", 
                    RowBox[{"2", " ", "s1", " ", "s3"}], "+", 
                    SuperscriptBox["s3", "2"]}], ")"}]}]}], ")"}]}]}], ")"}], 
            " ", 
            RowBox[{"ScalarC0", "[", 
             RowBox[{"0", ",", 
              SuperscriptBox["MHbar", "2"], ",", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
              "MWbar", ",", "MWbar", ",", "MWbar"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["MWbar", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"s1", "+", "s3"}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Kibble\[Phi]", "[", 
              RowBox[{"0", ",", "0", ",", "s1", ",", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
               RowBox[{"-", "s3"}], ",", "0"}], "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Kibble\[Phi]", "[", 
              RowBox[{"0", ",", "0", ",", "s3", ",", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
               RowBox[{"-", "s1"}], ",", "0"}], "]"}], "2"], " ", 
            RowBox[{"Kibble\[Phi]", "[", 
             RowBox[{
              RowBox[{
               SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
              "s1", ",", "0", ",", "0", ",", 
              RowBox[{"-", "s3"}], ",", "0"}], "]"}]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s3"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", 
             SuperscriptBox["MHbar", "2"], ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             "MWbar", ",", "MWbar", ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"s1", "+", "s3"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", 
             RowBox[{
              SuperscriptBox["MWbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}]}], ")"}], " ", 
           "\[Xi]", " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", 
             SuperscriptBox["MHbar", "2"], ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}], ",", "MWbar"}], "]"}]}], 
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"s1", "+", "s3"}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", "\[Xi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["MHbar", "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["MWbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", 
             SuperscriptBox["MHbar", "2"], ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}], ",", 
             RowBox[{"MWbar", " ", 
              SqrtBox["\[Xi]"]}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox["MWbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"s1", "+", "s3"}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", 
             SuperscriptBox["MWbar", "2"], "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ", 
           SuperscriptBox["s3", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "4"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["s1", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["MHbar", "2"], " ", "s3"}], "+", 
             SuperscriptBox["s3", "2"]}], ")"}], " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", 
             SuperscriptBox["MHbar", "2"], ",", "s3", ",", "0", ",", "MWbar", 
             ",", "MWbar"}], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Kibble\[Phi]", "[", 
             RowBox[{"0", ",", "0", ",", "s3", ",", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
              RowBox[{"-", "s1"}], ",", "0"}], "]"}], "2"]}]], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], 
            " ", "s3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["MHbar", "4"], " ", 
               SuperscriptBox["s1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["MWbar", "4"], " ", "s3", " ", "\[Xi]"}], 
                 "+", 
                 RowBox[{
                  SuperscriptBox["MWbar", "2"], " ", "s1", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"s1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
                    RowBox[{"4", " ", "s3", " ", "\[Xi]"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["s1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"s1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
                    RowBox[{"2", " ", "s3", " ", "\[Xi]"}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], " ", "s1", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"s1", " ", 
                  RowBox[{"(", 
                   RowBox[{"s3", "-", 
                    RowBox[{"2", " ", "s1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
                    RowBox[{"3", " ", "s3", " ", "\[Xi]"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "-", 
                    RowBox[{"s1", " ", "\[Xi]"}], "+", 
                    RowBox[{"s3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "\[Xi]"}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}]}], ")"}], " ", 
            RowBox[{"ScalarD0", "[", 
             RowBox[{"0", ",", "0", ",", "0", ",", 
              SuperscriptBox["MHbar", "2"], ",", "s1", ",", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
              "MWbar", ",", "MWbar", ",", "0", ",", "MWbar"}], "]"}]}], ")"}],
           "/", 
          RowBox[{"(", 
           RowBox[{"\[Xi]", " ", 
            SuperscriptBox[
             RowBox[{"Kibble\[Phi]", "[", 
              RowBox[{"0", ",", "0", ",", "s1", ",", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
               RowBox[{"-", "s3"}], ",", "0"}], "]"}], "2"]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], 
            " ", 
            SuperscriptBox["s3", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["MHbar", "4"], " ", "s3"}], "+", 
              RowBox[{
               SuperscriptBox["MWbar", "4"], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["s3", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["MWbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["s1", "2"], "-", 
                 SuperscriptBox["s3", "2"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["MWbar", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "-", 
                    RowBox[{"2", " ", "s3"}]}], ")"}]}], "-", 
                 RowBox[{"s3", " ", 
                  RowBox[{"(", 
                   RowBox[{"s1", "+", 
                    RowBox[{"2", " ", "s3"}]}], ")"}]}]}], ")"}]}]}], ")"}], 
            " ", 
            RowBox[{"ScalarD0", "[", 
             RowBox[{"0", ",", "0", ",", "0", ",", 
              SuperscriptBox["MHbar", "2"], ",", 
              RowBox[{
               SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
              "s3", ",", "MWbar", ",", "0", ",", "MWbar", ",", "MWbar"}], 
             "]"}]}], ")"}], "/", 
          SuperscriptBox[
           RowBox[{"Kibble\[Phi]", "[", 
            RowBox[{"0", ",", "0", ",", "s3", ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", 
             RowBox[{"-", "s1"}], ",", "0"}], "]"}], "2"]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["MHbar", "4"], " ", "s1"}], "+", 
             RowBox[{"s1", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MWbar", "2"], "+", "s1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s3"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MWbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"s1", "-", "s3"}], ")"}]}], "+", 
                RowBox[{"s1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "s1"}], "+", "s3"}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
           RowBox[{"ScalarD0", "[", 
            RowBox[{"0", ",", "s1", ",", "0", ",", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", "0", 
             ",", 
             SuperscriptBox["MHbar", "2"], ",", "MWbar", ",", "MWbar", ",", 
             "0", ",", "MWbar"}], "]"}]}], 
          RowBox[{"\[Xi]", " ", 
           RowBox[{"Kibble\[Phi]", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ",", "s1",
              ",", "0", ",", "0", ",", 
             RowBox[{"-", "s3"}], ",", "0"}], "]"}]}]]}], ")"}]}]}], 
     ")"}]}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"\[ImaginaryI]", " ", "el", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["g1", "2"], "+", 
       SuperscriptBox["g2", "2"]}], ")"}], " ", "vev", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["gL", "2"], " ", 
        SuperscriptBox["MHbar", "2"], " ", 
        SuperscriptBox["MZbar", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", "s3", " ", 
        RowBox[{"LL", "[", "\[Nu]", "]"}], " ", 
        SubscriptBox["k1", "\[Nu]"], " ", 
        SubscriptBox["k2", "\[Mu]1"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "s1", " ", "s3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], ")"}], 
           " ", 
           RowBox[{"DiscB", "[", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], ",", "MZbar", ",", "MZbar"}], 
            "]"}]}], "-", 
          RowBox[{"2", " ", "s1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MZbar", "2"], "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], ")"}], 
           " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["MZbar", "2"], 
             RowBox[{
              SuperscriptBox["MZbar", "2"], "-", "s3"}]], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MZbar", "2"], "-", "s1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", "s3", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["MZbar", "2"], 
             RowBox[{
              SuperscriptBox["MZbar", "2"], "-", "s1"}]], "]"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["MZbar", "2"], 
             RowBox[{
              SuperscriptBox["MZbar", "2"], "-", "s3"}]], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MZbar", "2"], "-", "s1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", "s3", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox["s1", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["MZbar", "2"]}], "+", "s1"}]]}], "]"}]}], "+", 
          
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MZbar", "2"], "-", "s1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", "s3", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox["s3", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["MZbar", "2"]}], "+", "s3"}]]}], "]"}]}], "+", 
          
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MZbar", "2"], "-", "s1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", "s3", " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", 
             SuperscriptBox["MHbar", "2"], ",", "s1", ",", "0", ",", "MZbar", 
             ",", "MZbar"}], "]"}]}], "-", 
          RowBox[{"s3", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["s1", "3"], "-", 
             RowBox[{"s1", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], 
                ")"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["s1", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["MHbar", "2"], " ", "s3"}], "+", 
                SuperscriptBox["s3", "2"]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", 
             SuperscriptBox["MHbar", "2"], ",", "s3", ",", "0", ",", "MZbar", 
             ",", "MZbar"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MZbar", "2"], "-", "s1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", "s3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s1", " ", "s3"}], "-", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s3"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ScalarD0IR13", "[", 
            RowBox[{"s1", ",", 
             SuperscriptBox["MHbar", "2"], ",", "s3", ",", "0", ",", "0", ",",
              "MZbar", ",", "MZbar"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["gR", "2"], " ", 
        SuperscriptBox["MHbar", "2"], " ", 
        SuperscriptBox["MZbar", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", "s3", " ", 
        SubscriptBox["k1", "\[Nu]"], " ", 
        SubscriptBox["k2", "\[Mu]1"], " ", 
        RowBox[{"RR", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "s1", " ", "s3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], ")"}], 
           " ", 
           RowBox[{"DiscB", "[", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], ",", "MZbar", ",", "MZbar"}], 
            "]"}]}], "-", 
          RowBox[{"2", " ", "s1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MZbar", "2"], "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], ")"}], 
           " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["MZbar", "2"], 
             RowBox[{
              SuperscriptBox["MZbar", "2"], "-", "s3"}]], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MZbar", "2"], "-", "s1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", "s3", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["MZbar", "2"], 
             RowBox[{
              SuperscriptBox["MZbar", "2"], "-", "s1"}]], "]"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["MZbar", "2"], 
             RowBox[{
              SuperscriptBox["MZbar", "2"], "-", "s3"}]], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MZbar", "2"], "-", "s1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", "s3", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox["s1", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["MZbar", "2"]}], "+", "s1"}]]}], "]"}]}], "+", 
          
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MZbar", "2"], "-", "s1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", "s3", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox["s3", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["MZbar", "2"]}], "+", "s3"}]]}], "]"}]}], "+", 
          
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MZbar", "2"], "-", "s1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", "s3", " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", 
             SuperscriptBox["MHbar", "2"], ",", "s1", ",", "0", ",", "MZbar", 
             ",", "MZbar"}], "]"}]}], "-", 
          RowBox[{"s3", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["s1", "3"], "-", 
             RowBox[{"s1", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], 
                ")"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["s1", "2"]}], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["MHbar", "2"], " ", "s3"}], "+", 
                SuperscriptBox["s3", "2"]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", 
             SuperscriptBox["MHbar", "2"], ",", "s3", ",", "0", ",", "MZbar", 
             ",", "MZbar"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MZbar", "2"], "-", "s1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", "s3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s1", " ", "s3"}], "-", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s3"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ScalarD0IR13", "[", 
            RowBox[{"s1", ",", 
             SuperscriptBox["MHbar", "2"], ",", "s3", ",", "0", ",", "0", ",",
              "MZbar", ",", "MZbar"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["gL", "2"], " ", 
        SuperscriptBox["MHbar", "2"], " ", 
        SuperscriptBox["MZbar", "4"], " ", "s1", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
        RowBox[{"LL", "[", "\[Nu]", "]"}], " ", 
        SubscriptBox["k1", "\[Nu]"], " ", 
        SubscriptBox["k3", "\[Mu]1"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "s1", " ", "s3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], ")"}], 
           " ", 
           RowBox[{"DiscB", "[", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], ",", "MZbar", ",", "MZbar"}], 
            "]"}]}], "-", 
          RowBox[{
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["MZbar", "2"], 
             RowBox[{
              SuperscriptBox["MZbar", "2"], "-", "s1"}]], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MZbar", "2"], "-", "s1"}], ")"}], " ", "s3", 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", "s1", 
              " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MZbar", "2"], "-", "s3"}], ")"}], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["MZbar", "2"], 
                RowBox[{
                 SuperscriptBox["MZbar", "2"], "-", "s3"}]], "]"}]}]}], 
            ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", "s1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MZbar", "2"], "-", "s3"}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox["s1", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["MZbar", "2"]}], "+", "s1"}]]}], "]"}]}], "-", 
          
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", "s1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MZbar", "2"], "-", "s3"}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox["s3", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["MZbar", "2"]}], "+", "s3"}]]}], "]"}]}], "+", 
          
          RowBox[{"s1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["s3", "3"], "-", 
             RowBox[{"s3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], 
                ")"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["MHbar", "2"], " ", "s1"}], "+", 
                SuperscriptBox["s1", "2"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["s3", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", 
             SuperscriptBox["MHbar", "2"], ",", "s1", ",", "0", ",", "MZbar", 
             ",", "MZbar"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", "s1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["MZbar", "2"]}], "+", "s3"}], ")"}], " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", 
             SuperscriptBox["MHbar", "2"], ",", "s3", ",", "0", ",", "MZbar", 
             ",", "MZbar"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", "s1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MZbar", "2"], "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s1"}], " ", "s3"}], "+", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s3"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ScalarD0IR13", "[", 
            RowBox[{"s1", ",", 
             SuperscriptBox["MHbar", "2"], ",", "s3", ",", "0", ",", "0", ",",
              "MZbar", ",", "MZbar"}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["gR", "2"], " ", 
        SuperscriptBox["MHbar", "2"], " ", 
        SuperscriptBox["MZbar", "4"], " ", "s1", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
        SubscriptBox["k1", "\[Nu]"], " ", 
        SubscriptBox["k3", "\[Mu]1"], " ", 
        RowBox[{"RR", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "s1", " ", "s3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], ")"}], 
           " ", 
           RowBox[{"DiscB", "[", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], ",", "MZbar", ",", "MZbar"}], 
            "]"}]}], "-", 
          RowBox[{
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["MZbar", "2"], 
             RowBox[{
              SuperscriptBox["MZbar", "2"], "-", "s1"}]], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MZbar", "2"], "-", "s1"}], ")"}], " ", "s3", 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], 
               ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", "s1", 
              " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MZbar", "2"], "-", "s3"}], ")"}], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["MZbar", "2"], 
                RowBox[{
                 SuperscriptBox["MZbar", "2"], "-", "s3"}]], "]"}]}]}], 
            ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", "s1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MZbar", "2"], "-", "s3"}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox["s1", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["MZbar", "2"]}], "+", "s1"}]]}], "]"}]}], "-", 
          
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", "s1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MZbar", "2"], "-", "s3"}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox["s3", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["MZbar", "2"]}], "+", "s3"}]]}], "]"}]}], "+", 
          
          RowBox[{"s1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["s3", "3"], "-", 
             RowBox[{"s3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], 
                ")"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "4"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["MHbar", "2"], " ", "s1"}], "+", 
                SuperscriptBox["s1", "2"], "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["s3", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", 
             SuperscriptBox["MHbar", "2"], ",", "s1", ",", "0", ",", "MZbar", 
             ",", "MZbar"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", "s1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["MZbar", "2"]}], "+", "s3"}], ")"}], " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", 
             SuperscriptBox["MHbar", "2"], ",", "s3", ",", "0", ",", "MZbar", 
             ",", "MZbar"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", "s1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MZbar", "2"], "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s1"}], " ", "s3"}], "+", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s3"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ScalarD0IR13", "[", 
            RowBox[{"s1", ",", 
             SuperscriptBox["MHbar", "2"], ",", "s3", ",", "0", ",", "0", ",",
              "MZbar", ",", "MZbar"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["gL", "2"], " ", "s1", " ", "s3", " ", 
        RowBox[{"LL", "[", "\[Nu]", "]"}], " ", 
        SubscriptBox["\[DoubleStruckG]", 
         RowBox[{"\[Mu]1", ",", "\[Nu]"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["MHbar", "2"], " ", "s1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ",
            "s3", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "6"], "+", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], " ", "s1", " ", "s3"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["MZbar", "2"], " ", "s1", " ", "s3"}], "-", 
             RowBox[{
              SuperscriptBox["MHbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MZbar", "2"]}], "+", "s1", "+", "s3"}], 
               ")"}]}]}], ")"}], " ", 
           RowBox[{"DiscB", "[", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], ",", "MZbar", ",", "MZbar"}], 
            "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["MHbar", "2"], " ", "s1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ",
            "s3", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "6"], "-", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", "s1", " ", "s3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["MHbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s3", "+", 
                RowBox[{
                 SuperscriptBox["MZbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MZbar", "2"], " ", "s3", " ", "\[Xi]"}], "+", 
                RowBox[{"s1", " ", 
                 RowBox[{"(", 
                  RowBox[{"s3", "+", 
                   RowBox[{
                    SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}]}], ")"}]}]}],
                ")"}]}]}], ")"}], " ", 
           RowBox[{"DiscB", "[", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], ",", "MZbar", ",", 
             RowBox[{"MZbar", " ", 
              SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["MHbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", "s1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ",
            "s3", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
           RowBox[{"DiscB", "[", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], ",", 
             RowBox[{"MZbar", " ", 
              SqrtBox["\[Xi]"]}], ",", 
             RowBox[{"MZbar", " ", 
              SqrtBox["\[Xi]"]}]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["MHbar", "2"], " ", 
           SuperscriptBox["MZbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", "s1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MZbar", "2"], "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ",
            "s3", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["MZbar", "2"], 
             RowBox[{
              SuperscriptBox["MZbar", "2"], "-", "s3"}]], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["MHbar", "2"], " ", 
           SuperscriptBox["MZbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["MZbar", "2"], 
             RowBox[{
              SuperscriptBox["MZbar", "2"], "-", "s1"}]], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MZbar", "2"], "-", "s1"}], ")"}], " ", "s1", 
              " ", "s3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], 
               ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "s1", " ", "s3"}], "+", 
                RowBox[{
                 SuperscriptBox["MZbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"s1", "+", "s3"}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["MZbar", "2"], 
                RowBox[{
                 SuperscriptBox["MZbar", "2"], "-", "s3"}]], "]"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["MZbar", "2"], " ", "s1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ",
            "s3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["MHbar", "2"], " ", "s1", " ", "s3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["MHbar", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["MHbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s1", " ", "s3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"s1", "+", "s3"}], ")"}], " ", "\[Xi]"}], "+", 
                RowBox[{
                 SuperscriptBox["MHbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           RowBox[{"Log", "[", 
            FractionBox["1", "\[Xi]"], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["MHbar", "2"], " ", 
           SuperscriptBox["MZbar", "2"], " ", "s1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ",
            "s3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "s1"}], "+", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}], 
             RowBox[{
              RowBox[{"-", "s1"}], "+", 
              RowBox[{
               SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}]}]], "]"}]}], "+", 
          
          RowBox[{"2", " ", 
           SuperscriptBox["MHbar", "2"], " ", 
           SuperscriptBox["MZbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", "s1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ",
            "s3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "s3"}], "+", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}], 
             RowBox[{
              RowBox[{"-", "s3"}], "+", 
              RowBox[{
               SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}]}]], "]"}]}], "+", 
          
          RowBox[{"2", " ", 
           SuperscriptBox["MHbar", "2"], " ", 
           SuperscriptBox["MZbar", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "s1", " ", "s3"}], "-", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s3"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox["s1", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["MZbar", "2"]}], "+", "s1"}]]}], "]"}]}], "+", 
          
          RowBox[{"2", " ", 
           SuperscriptBox["MHbar", "2"], " ", 
           SuperscriptBox["MZbar", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "s1", " ", "s3"}], "-", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s3"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox["s3", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["MZbar", "2"]}], "+", "s3"}]]}], "]"}]}], "-", 
          
          RowBox[{"2", " ", 
           SuperscriptBox["MHbar", "2"], " ", 
           SuperscriptBox["MZbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", 
              SuperscriptBox["s1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], 
              " ", "s3"}], "+", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", "s1", " ", "s3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["MHbar", "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"s1", "-", "s3"}], ")"}]}], "+", 
                RowBox[{"2", " ", "s1", " ", "s3"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["MZbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MHbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "s1"}], "+", "s3"}], ")"}]}], "+", 
                RowBox[{"s1", " ", 
                 RowBox[{"(", 
                  RowBox[{"s1", "+", "s3"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", 
             SuperscriptBox["MHbar", "2"], ",", "s1", ",", "0", ",", "MZbar", 
             ",", "MZbar"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["MHbar", "2"], " ", 
           SuperscriptBox["MZbar", "2"], " ", "s1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ",
            "s3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", "s1"}],
              "-", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], " ", "\[Xi]"}], "-", 
                RowBox[{"s1", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", 
             SuperscriptBox["MHbar", "2"], ",", "s1", ",", "0", ",", "MZbar", 
             ",", 
             RowBox[{"MZbar", " ", 
              SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["MHbar", "2"], " ", 
           SuperscriptBox["MZbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s1", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
              SuperscriptBox["s3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], 
               ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", "s1", " ", "s3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "4"], "+", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"s1", "-", "s3"}], ")"}]}], "-", 
                RowBox[{"2", " ", "s1", " ", "s3"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["MZbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MHbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "s1"}], "+", "s3"}], ")"}]}], "-", 
                RowBox[{"s3", " ", 
                 RowBox[{"(", 
                  RowBox[{"s1", "+", "s3"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", 
             SuperscriptBox["MHbar", "2"], ",", "s3", ",", "0", ",", "MZbar", 
             ",", "MZbar"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["MHbar", "2"], " ", 
           SuperscriptBox["MZbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", "s1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ",
            "s3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", "s3"}],
              "-", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"s3", "+", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], " ", "\[Xi]"}], "-", 
                RowBox[{"s3", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", 
             SuperscriptBox["MHbar", "2"], ",", "s3", ",", "0", ",", "MZbar", 
             ",", 
             RowBox[{"MZbar", " ", 
              SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["MHbar", "2"], " ", 
           SuperscriptBox["MZbar", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["s1", "2"], " ", 
              SuperscriptBox["s3", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["MZbar", "2"], " ", "s1", " ", "s3", " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s3"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["MZbar", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}], "2"]}]}], ")"}], " ", 
           RowBox[{"ScalarD0IR13", "[", 
            RowBox[{"s1", ",", 
             SuperscriptBox["MHbar", "2"], ",", "s3", ",", "0", ",", "0", ",",
              "MZbar", ",", "MZbar"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["gR", "2"], " ", "s1", " ", "s3", " ", 
        SubscriptBox["\[DoubleStruckG]", 
         RowBox[{"\[Mu]1", ",", "\[Nu]"}]], " ", 
        RowBox[{"RR", "[", "\[Nu]", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["MHbar", "2"], " ", "s1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ",
            "s3", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "6"], "+", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], " ", "s1", " ", "s3"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["MZbar", "2"], " ", "s1", " ", "s3"}], "-", 
             RowBox[{
              SuperscriptBox["MHbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["MZbar", "2"]}], "+", "s1", "+", "s3"}], 
               ")"}]}]}], ")"}], " ", 
           RowBox[{"DiscB", "[", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], ",", "MZbar", ",", "MZbar"}], 
            "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["MHbar", "2"], " ", "s1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ",
            "s3", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "6"], "-", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", "s1", " ", "s3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["MHbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s3", "+", 
                RowBox[{
                 SuperscriptBox["MZbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["MHbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MZbar", "2"], " ", "s3", " ", "\[Xi]"}], "+", 
                RowBox[{"s1", " ", 
                 RowBox[{"(", 
                  RowBox[{"s3", "+", 
                   RowBox[{
                    SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}]}], ")"}]}]}],
                ")"}]}]}], ")"}], " ", 
           RowBox[{"DiscB", "[", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], ",", "MZbar", ",", 
             RowBox[{"MZbar", " ", 
              SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["MHbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", "s1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ",
            "s3", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
           RowBox[{"DiscB", "[", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], ",", 
             RowBox[{"MZbar", " ", 
              SqrtBox["\[Xi]"]}], ",", 
             RowBox[{"MZbar", " ", 
              SqrtBox["\[Xi]"]}]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["MHbar", "2"], " ", 
           SuperscriptBox["MZbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", "s1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MZbar", "2"], "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ",
            "s3", " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["MZbar", "2"], 
             RowBox[{
              SuperscriptBox["MZbar", "2"], "-", "s3"}]], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["MHbar", "2"], " ", 
           SuperscriptBox["MZbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["MZbar", "2"], 
             RowBox[{
              SuperscriptBox["MZbar", "2"], "-", "s1"}]], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MZbar", "2"], "-", "s1"}], ")"}], " ", "s1", 
              " ", "s3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], 
               ")"}]}], "-", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "s1", " ", "s3"}], "+", 
                RowBox[{
                 SuperscriptBox["MZbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"s1", "+", "s3"}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                SuperscriptBox["MZbar", "2"], 
                RowBox[{
                 SuperscriptBox["MZbar", "2"], "-", "s3"}]], "]"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["MZbar", "2"], " ", "s1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ",
            "s3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["MHbar", "2"], " ", "s1", " ", "s3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", "\[Xi]"}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["MHbar", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["MHbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"2", " ", "\[Xi]"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s1", " ", "s3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "\[Xi]"}], ")"}]}], "-", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"s1", "+", "s3"}], ")"}], " ", "\[Xi]"}], "+", 
                RowBox[{
                 SuperscriptBox["MHbar", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "\[Xi]"}], ")"}]}]}], ")"}]}]}], ")"}], 
           " ", 
           RowBox[{"Log", "[", 
            FractionBox["1", "\[Xi]"], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["MHbar", "2"], " ", 
           SuperscriptBox["MZbar", "2"], " ", "s1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ",
            "s3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "s1"}], "+", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}], 
             RowBox[{
              RowBox[{"-", "s1"}], "+", 
              RowBox[{
               SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}]}]], "]"}]}], "+", 
          
          RowBox[{"2", " ", 
           SuperscriptBox["MHbar", "2"], " ", 
           SuperscriptBox["MZbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", "s1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ",
            "s3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "s3"}], "+", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}], 
             RowBox[{
              RowBox[{"-", "s3"}], "+", 
              RowBox[{
               SuperscriptBox["MZbar", "2"], " ", "\[Xi]"}]}]], "]"}]}], "+", 
          
          RowBox[{"2", " ", 
           SuperscriptBox["MHbar", "2"], " ", 
           SuperscriptBox["MZbar", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "s1", " ", "s3"}], "-", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s3"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox["s1", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["MZbar", "2"]}], "+", "s1"}]]}], "]"}]}], "+", 
          
          RowBox[{"2", " ", 
           SuperscriptBox["MHbar", "2"], " ", 
           SuperscriptBox["MZbar", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "s1", " ", "s3"}], "-", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s3"}], ")"}]}]}], ")"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             FractionBox["s3", 
              RowBox[{
               RowBox[{"-", 
                SuperscriptBox["MZbar", "2"]}], "+", "s3"}]]}], "]"}]}], "-", 
          
          RowBox[{"2", " ", 
           SuperscriptBox["MHbar", "2"], " ", 
           SuperscriptBox["MZbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", 
              SuperscriptBox["s1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], 
              " ", "s3"}], "+", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", "s1", " ", "s3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["MHbar", "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"s1", "-", "s3"}], ")"}]}], "+", 
                RowBox[{"2", " ", "s1", " ", "s3"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["MZbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MHbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "s1"}], "+", "s3"}], ")"}]}], "+", 
                RowBox[{"s1", " ", 
                 RowBox[{"(", 
                  RowBox[{"s1", "+", "s3"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", 
             SuperscriptBox["MHbar", "2"], ",", "s1", ",", "0", ",", "MZbar", 
             ",", "MZbar"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["MHbar", "2"], " ", 
           SuperscriptBox["MZbar", "2"], " ", "s1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ",
            "s3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", "s1"}],
              "-", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], " ", "\[Xi]"}], "-", 
                RowBox[{"s1", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", 
             SuperscriptBox["MHbar", "2"], ",", "s1", ",", "0", ",", "MZbar", 
             ",", 
             RowBox[{"MZbar", " ", 
              SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["MHbar", "2"], " ", 
           SuperscriptBox["MZbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s1", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
              SuperscriptBox["s3", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["MHbar", "2"]}], "+", "s1", "+", "s3"}], 
               ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", "s1", " ", "s3", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "4"], "+", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"s1", "-", "s3"}], ")"}]}], "-", 
                RowBox[{"2", " ", "s1", " ", "s3"}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["MZbar", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["MHbar", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "s1"}], "+", "s3"}], ")"}]}], "-", 
                RowBox[{"s3", " ", 
                 RowBox[{"(", 
                  RowBox[{"s1", "+", "s3"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", 
             SuperscriptBox["MHbar", "2"], ",", "s3", ",", "0", ",", "MZbar", 
             ",", "MZbar"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["MHbar", "2"], " ", 
           SuperscriptBox["MZbar", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", "s1", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ",
            "s3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", "s3"}],
              "-", 
             RowBox[{
              SuperscriptBox["MZbar", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"s3", "+", 
                RowBox[{
                 SuperscriptBox["MHbar", "2"], " ", "\[Xi]"}], "-", 
                RowBox[{"s3", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"ScalarC0", "[", 
            RowBox[{"0", ",", 
             SuperscriptBox["MHbar", "2"], ",", "s3", ",", "0", ",", "MZbar", 
             ",", 
             RowBox[{"MZbar", " ", 
              SqrtBox["\[Xi]"]}]}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["MHbar", "2"], " ", 
           SuperscriptBox["MZbar", "4"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["s1", "2"], " ", 
              SuperscriptBox["s3", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["MZbar", "2"], " ", "s1", " ", "s3", " ", 
              RowBox[{"(", 
               RowBox[{"s1", "+", "s3"}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["MZbar", "4"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"s1", "+", "s3"}], ")"}], "2"]}]}], ")"}], " ", 
           RowBox[{"ScalarD0IR13", "[", 
            RowBox[{"s1", ",", 
             SuperscriptBox["MHbar", "2"], ",", "s3", ",", "0", ",", "0", ",",
              "MZbar", ",", "MZbar"}], "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
   "/", 
   RowBox[{"(", 
    RowBox[{"64", " ", 
     SuperscriptBox["MHbar", "2"], " ", 
     SuperscriptBox["MZbar", "4"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["MHbar", "2"], "-", "s1"}], ")"}], " ", 
     SuperscriptBox["s1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["MHbar", "2"], "-", "s3"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["MHbar", "2"], "-", "s1", "-", "s3"}], ")"}], " ", 
     SuperscriptBox["s3", "2"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.842526241281385*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"ea73ac1d-c027-40a0-823d-b42fcff457bb"]
}, Open  ]]
},
WindowSize->{1942, 1239},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
WindowStatusArea->None,
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 18, 2020)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"cd0c85cb-b767-4197-b17f-d3cbadf3d883"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 299, 5, 41, "Input",ExpressionUUID->"4ebd0c3e-3784-4031-9ceb-ee81d9574324"],
Cell[702, 20, 3769, 98, 210, "Input",ExpressionUUID->"e2b11bce-5ce6-4da8-b63e-9ec285c6779d"],
Cell[CellGroupData[{
Cell[4496, 122, 478, 8, 63, "Input",ExpressionUUID->"0d30a8e4-9959-429b-ae79-a7790c13b338"],
Cell[4977, 132, 918, 14, 46, "Print",ExpressionUUID->"6721b51a-d427-441c-950b-48b890949626"],
Cell[5898, 148, 939, 16, 41, "Output",ExpressionUUID->"208d7e33-bd7b-4af9-822e-0b4c3575b460"]
}, Open  ]],
Cell[6852, 167, 306, 6, 41, "Input",ExpressionUUID->"b33d3ebd-9df0-46c6-9dde-4131f40b1a6b"],
Cell[7161, 175, 3754, 103, 172, "Input",ExpressionUUID->"1431f2ba-5b6e-44a8-9478-fc545bf6b33c"],
Cell[CellGroupData[{
Cell[10940, 282, 4164, 84, 174, "Input",ExpressionUUID->"e1765e94-ce10-457e-9624-4843d2c95ace"],
Cell[15107, 368, 499, 9, 24, "Print",ExpressionUUID->"615ee98d-5e05-4aae-81e7-9a5e9a88d5b4"],
Cell[15609, 379, 13711, 332, 351, "Output",ExpressionUUID->"caf89537-e790-453a-81fc-bd5ab970bb48"],
Cell[29323, 713, 521, 9, 24, "Print",ExpressionUUID->"07833826-5781-4668-8bdb-6064ab198e09"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29881, 727, 3900, 81, 176, "Input",ExpressionUUID->"1f2290b4-4be7-4e18-9ceb-1b91d6cc18cd"],
Cell[33784, 810, 416, 8, 24, "Print",ExpressionUUID->"55b842ec-6d24-48ad-8cd9-de8f7c5f418c"],
Cell[34203, 820, 17919, 448, 451, "Output",ExpressionUUID->"34a6172d-ad12-4c51-a3c1-6d23cc3dadb8"],
Cell[52125, 1270, 442, 8, 24, "Print",ExpressionUUID->"97442e4c-03b0-426a-b045-7e586ec2568e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52604, 1283, 827, 18, 84, "Input",ExpressionUUID->"ba7dfea1-7858-4852-af81-e1955805805f"],
Cell[53434, 1303, 338, 6, 24, "Print",ExpressionUUID->"cfaddc06-5295-4e70-84df-179d1d39ab3e"],
Cell[53775, 1311, 31493, 751, 807, "Output",ExpressionUUID->"9494405d-4e35-4edd-80b0-ec21ef5ce5cf"],
Cell[85271, 2064, 371, 7, 24, "Print",ExpressionUUID->"15996e51-a3c0-495d-b249-f3539f1b3f50"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85679, 2076, 16183, 387, 746, "Input",ExpressionUUID->"ffbe2f0c-ac3d-45f1-90de-ac41b9a32d5f"],
Cell[101865, 2465, 2782, 40, 24, "Print",ExpressionUUID->"330e4dc3-3e07-4e49-984b-101bb23c11e3"],
Cell[104650, 2507, 18483, 424, 213, "Output",ExpressionUUID->"b0a79fc7-0ceb-4138-9b3e-915304e865bf"],
Cell[CellGroupData[{
Cell[123158, 2935, 2813, 41, 24, "Print",ExpressionUUID->"b510dd40-c00a-4afc-a357-8a9160072ebd"],
Cell[125974, 2978, 2784, 40, 24, "Print",ExpressionUUID->"fa55a5dd-2ee1-4e83-8ee3-b47251f93eee"]
}, Open  ]],
Cell[128773, 3021, 9842, 243, 287, "Output",ExpressionUUID->"e15d3a9d-21d9-4b1e-86ec-5dfbacbbb10c"],
Cell[CellGroupData[{
Cell[138640, 3268, 2814, 41, 24, "Print",ExpressionUUID->"29fb2ee1-f77f-42ad-9c8c-3bba73ff1454"],
Cell[141457, 3311, 2782, 40, 24, "Print",ExpressionUUID->"739e394d-c336-4d1c-9b76-f2f0581a97b3"]
}, Open  ]],
Cell[144254, 3354, 18177, 416, 217, "Output",ExpressionUUID->"e380f5c1-ad3e-48ca-a86a-82b25e6716fd"],
Cell[CellGroupData[{
Cell[162456, 3774, 2813, 41, 24, "Print",ExpressionUUID->"7aa74816-d6d1-4826-94ef-5311f8c7428b"],
Cell[165272, 3817, 2781, 40, 24, "Print",ExpressionUUID->"f77c320d-f384-4d2c-907c-a9cf8381d57c"]
}, Open  ]],
Cell[168068, 3860, 9781, 238, 287, "Output",ExpressionUUID->"c9a0bdb4-3c0e-478f-af4d-15c31db84f77"],
Cell[177852, 4100, 2812, 40, 24, "Print",ExpressionUUID->"7d845826-d6cd-4cad-8b01-2056cce7abfa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180701, 4145, 677, 11, 84, "Input",ExpressionUUID->"f8d294c2-3401-4b0c-886e-a77c8a9478ef"],
Cell[181381, 4158, 293, 5, 24, "Print",ExpressionUUID->"df39f512-5091-4e0a-9596-04387d6c16bf"],
Cell[181677, 4165, 14818, 393, 513, "Output",ExpressionUUID->"8c2537d9-7e6b-40d3-a899-5d01be46a722"],
Cell[196498, 4560, 321, 5, 24, "Print",ExpressionUUID->"a46bedaf-b387-4d80-be55-6e78f7fae153"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196856, 4570, 13253, 349, 700, "Input",ExpressionUUID->"fd1c2792-7617-411b-ba61-e5c2b3be0958"],
Cell[210112, 4921, 367, 7, 24, "Print",ExpressionUUID->"69755162-2acd-4a3b-bc73-a6631e73a9b1"],
Cell[210482, 4930, 15913, 387, 183, "Output",ExpressionUUID->"6220938e-9a26-4dda-844f-371316df89da"],
Cell[CellGroupData[{
Cell[226420, 5321, 399, 8, 24, "Print",ExpressionUUID->"4c3e7203-8817-425e-9a1c-fced0eb3a515"],
Cell[226822, 5331, 367, 7, 24, "Print",ExpressionUUID->"9e2f89b5-0e74-4581-92d3-a3485425780b"]
}, Open  ]],
Cell[227204, 5341, 6739, 194, 313, "Output",ExpressionUUID->"2ee0ec11-060b-4927-9df0-7e7c9c704e91"],
Cell[CellGroupData[{
Cell[233968, 5539, 399, 8, 24, "Print",ExpressionUUID->"0946dd94-3b1a-4d10-9a65-79dfc2b6bf2f"],
Cell[234370, 5549, 367, 7, 24, "Print",ExpressionUUID->"8cf7047d-925e-4e45-9ba9-59f771e954d5"]
}, Open  ]],
Cell[234752, 5559, 15614, 379, 185, "Output",ExpressionUUID->"7546fffe-dde7-4e97-9456-0c0feffc5a9f"],
Cell[CellGroupData[{
Cell[250391, 5942, 398, 8, 24, "Print",ExpressionUUID->"f6a663f1-17f0-42cb-8f9d-1ea356db3fe2"],
Cell[250792, 5952, 367, 7, 24, "Print",ExpressionUUID->"6b5375ff-fb58-4fab-a359-86c0ae7edef7"]
}, Open  ]],
Cell[251174, 5962, 6674, 189, 313, "Output",ExpressionUUID->"1af9202d-f7a6-482c-adb6-23669eb6890d"],
Cell[257851, 6153, 397, 8, 24, "Print",ExpressionUUID->"13e8dcf2-7640-48a2-9f9c-ea309a127f4a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[258285, 6166, 405, 7, 84, "Input",ExpressionUUID->"c19ad733-dadc-45a3-8ce6-96f859f0d4a6"],
Cell[258693, 6175, 341, 6, 24, "Print",ExpressionUUID->"b0de373b-534c-4292-9c76-21cf3aa76a85"],
Cell[259037, 6183, 12103, 349, 610, "Output",ExpressionUUID->"2b72adc7-4773-4e27-b6bb-dbcbc4d59707"],
Cell[271143, 6534, 374, 7, 24, "Print",ExpressionUUID->"9043a4b2-05a0-4314-ad1d-2364f2251b4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[271554, 6546, 6795, 174, 423, "Input",ExpressionUUID->"e7b506b0-ccc5-4647-97ac-cf238c24c82d"],
Cell[278352, 6722, 600, 10, 24, "Print",ExpressionUUID->"02482839-0b8e-4085-8a8d-32c4177fec01"],
Cell[278955, 6734, 12440, 301, 131, "Output",ExpressionUUID->"56222157-77ce-4544-b577-ca8e7ae48cc0"],
Cell[291398, 7037, 14561, 350, 192, "Output",ExpressionUUID->"3a694e83-1e95-4fe9-93ee-a8fde3daceea"],
Cell[CellGroupData[{
Cell[305984, 7391, 630, 11, 24, "Print",ExpressionUUID->"20bd65b1-6f9f-421d-8d5a-fdbfe2f15941"],
Cell[306617, 7404, 602, 10, 24, "Print",ExpressionUUID->"881aeffe-1608-4a8a-8a21-cb7c79a8d10f"],
Cell[307222, 7416, 628, 10, 24, "Print",ExpressionUUID->"6b5a972c-2596-40f4-b008-4c6deaae7b30"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[307899, 7432, 22525, 572, 1022, "Input",ExpressionUUID->"6fab8038-0c99-4034-8fc1-6b11c34762da"],
Cell[330427, 8006, 386, 7, 24, "Print",ExpressionUUID->"e92a29d2-805b-4520-be18-a4211a465dd8"],
Cell[330816, 8015, 8978, 232, 112, "Output",ExpressionUUID->"876a314a-33d2-4668-98e8-d42f0d0abb65"],
Cell[CellGroupData[{
Cell[339819, 8251, 414, 7, 24, "Print",ExpressionUUID->"9a127077-970a-45e0-b926-68b2c3d3e07b"],
Cell[340236, 8260, 386, 7, 24, "Print",ExpressionUUID->"9db26604-5e7c-4b19-a41f-ad53275fa429"]
}, Open  ]],
Cell[340637, 8270, 8978, 232, 112, "Output",ExpressionUUID->"0e3db81c-5a8c-4102-bfb1-1a4908a4b9e5"],
Cell[CellGroupData[{
Cell[349640, 8506, 412, 7, 24, "Print",ExpressionUUID->"e8583e81-08db-426a-aa84-4cb151c29a15"],
Cell[350055, 8515, 386, 7, 24, "Print",ExpressionUUID->"85c4b600-9462-43f6-a205-d64614a0d0fd"],
Cell[350444, 8524, 412, 7, 24, "Print",ExpressionUUID->"0802bec3-fdd9-4480-aad8-dd0e1d832890"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[350905, 8537, 905, 21, 84, "Input",ExpressionUUID->"5d6e5cf8-136a-4aeb-9916-bf0be9a790b4"],
Cell[351813, 8560, 481, 8, 24, "Print",ExpressionUUID->"75c0fede-a93a-42a3-b980-37fef3f19a32"],
Cell[352297, 8570, 722, 14, 24, "Message",ExpressionUUID->"af14acd3-4616-45cf-9533-02d7efdc831f"],
Cell[353022, 8586, 719, 14, 24, "Message",ExpressionUUID->"af78b3ec-3f80-40ce-8135-daeff57e0713"],
Cell[353744, 8602, 720, 14, 24, "Message",ExpressionUUID->"3c55d2be-49f2-4b75-b2e9-06e42456e571"],
Cell[354467, 8618, 665, 13, 24, "Message",ExpressionUUID->"1ad105c7-9811-4419-8fda-cd7c739b3c35"],
Cell[355135, 8633, 509, 8, 24, "Print",ExpressionUUID->"4d6386d7-f5fc-4fa2-b653-a65d8e7c942c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[355681, 8646, 184, 3, 41, "Input",ExpressionUUID->"c459a632-7f01-45c9-b0de-3c3722682059"],
Cell[355868, 8651, 210374, 5393, 6773, "Output",ExpressionUUID->"ea73ac1d-c027-40a0-823d-b42fcff457bb"]
}, Open  ]]
}
]
*)



==> anc/fHAA1.dat <==
(ee^2*vev*(-4*MWbar^6*((2*MHbar^2)/vev^2 + (12*MWbar^2)/vev^2)*
    Kallen\[Lambda][LDot[\[Kappa]1, \[Kappa]1], LDot[\[Kappa]2, \[Kappa]2], 
     LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
      LDot[\[Kappa]2, \[Kappa]2]]*LDot[\[Kappa]1, \[Kappa]2]*
    (LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
     LDot[\[Kappa]2, \[Kappa]2]) + 
   (8*MWbar^4*DiscB[LDot[\[Kappa]1, \[Kappa]1], MWbar, MWbar*Sqrt[\[Xi]]]*
     LDot[\[Kappa]1, \[Kappa]1]^2*(LDot[\[Kappa]1, \[Kappa]1] + 
      2*LDot[\[Kappa]1, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2])*
     (4*LDot[\[Kappa]1, \[Kappa]2]^3 + LDot[\[Kappa]1, \[Kappa]2]*
       ((17 - 3*\[Xi])*LDot[\[Kappa]1, \[Kappa]1] + 3*(-1 + \[Xi])*
         (MWbar^2*(-3 + \[Xi]) - 2*LDot[\[Kappa]2, \[Kappa]2]))*
       LDot[\[Kappa]2, \[Kappa]2] + LDot[\[Kappa]1, \[Kappa]2]^2*
       (-2*MWbar^2*(-1 + \[Xi]) + 2*LDot[\[Kappa]1, \[Kappa]1] + 
        (11 - 7*\[Xi])*LDot[\[Kappa]2, \[Kappa]2]) + 
      2*LDot[\[Kappa]1, \[Kappa]1]*LDot[\[Kappa]2, \[Kappa]2]*
       (-2*MWbar^2*(-1 + \[Xi]) + 2*LDot[\[Kappa]1, \[Kappa]1] - 
        (-5 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2])))/vev^2 - 
   (8*MWbar^4*DiscB[LDot[\[Kappa]1, \[Kappa]1] + 
       2*LDot[\[Kappa]1, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2], MWbar, 
      MWbar*Sqrt[\[Xi]]]*(LDot[\[Kappa]1, \[Kappa]1] + 
      2*LDot[\[Kappa]1, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2])*
     (MWbar^2 - MWbar^2*\[Xi] + LDot[\[Kappa]1, \[Kappa]1] + 
      2*LDot[\[Kappa]1, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2])*
     (4*LDot[\[Kappa]1, \[Kappa]1]^3*LDot[\[Kappa]2, \[Kappa]2] + 
      2*LDot[\[Kappa]1, \[Kappa]2]^2*LDot[\[Kappa]2, \[Kappa]2]^2 + 
      LDot[\[Kappa]1, \[Kappa]1]*LDot[\[Kappa]2, \[Kappa]2]*
       (4*\[Xi]*LDot[\[Kappa]1, \[Kappa]2]^2 + 3*(3 + \[Xi])*
         LDot[\[Kappa]1, \[Kappa]2]*LDot[\[Kappa]2, \[Kappa]2] + 
        4*LDot[\[Kappa]2, \[Kappa]2]^2) + LDot[\[Kappa]1, \[Kappa]1]^2*
       (2*LDot[\[Kappa]1, \[Kappa]2]^2 + 3*(3 + \[Xi])*LDot[\[Kappa]1, 
          \[Kappa]2]*LDot[\[Kappa]2, \[Kappa]2] + 2*(3 + \[Xi])*
         LDot[\[Kappa]2, \[Kappa]2]^2)))/vev^2 + 
   (8*MWbar^4*DiscB[LDot[\[Kappa]2, \[Kappa]2], MWbar, MWbar*Sqrt[\[Xi]]]*
     LDot[\[Kappa]2, \[Kappa]2]^2*(LDot[\[Kappa]1, \[Kappa]1] + 
      2*LDot[\[Kappa]1, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2])*
     (2*LDot[\[Kappa]1, \[Kappa]2]^2*(MWbar^2 - MWbar^2*\[Xi] + 
        2*LDot[\[Kappa]1, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2]) - 
      2*LDot[\[Kappa]1, \[Kappa]1]^2*(3*(-1 + \[Xi])*LDot[\[Kappa]1, 
          \[Kappa]2] + (-5 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2]) + 
      LDot[\[Kappa]1, \[Kappa]1]*((11 - 7*\[Xi])*LDot[\[Kappa]1, \[Kappa]2]^
          2 + 4*LDot[\[Kappa]2, \[Kappa]2]*(-(MWbar^2*(-1 + \[Xi])) + 
          LDot[\[Kappa]2, \[Kappa]2]) + LDot[\[Kappa]1, \[Kappa]2]*
         (3*MWbar^2*(3 - 4*\[Xi] + \[Xi]^2) + (17 - 3*\[Xi])*
           LDot[\[Kappa]2, \[Kappa]2]))))/vev^2 + 
   (4*MWbar^4*DiscB[LDot[\[Kappa]1, \[Kappa]1], MWbar, MWbar]*
     LDot[\[Kappa]1, \[Kappa]1]*(LDot[\[Kappa]1, \[Kappa]1] + 
      2*LDot[\[Kappa]1, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2])*
     ((8*MWbar^2 - 4*LDot[\[Kappa]1, \[Kappa]1])*LDot[\[Kappa]1, \[Kappa]2]^
        3 + 2*LDot[\[Kappa]1, \[Kappa]1]*LDot[\[Kappa]2, \[Kappa]2]*
       (24*MWbar^4 - 2*LDot[\[Kappa]1, \[Kappa]1]^2 - 2*MWbar^2*(-5 + \[Xi])*
         LDot[\[Kappa]2, \[Kappa]2] + (-5 + \[Xi])*LDot[\[Kappa]1, \[Kappa]1]*
         LDot[\[Kappa]2, \[Kappa]2]) + LDot[\[Kappa]1, \[Kappa]2]^2*
       (24*MWbar^4 - 2*LDot[\[Kappa]1, \[Kappa]1]^2 + 
        2*MWbar^2*(11 - 7*\[Xi])*LDot[\[Kappa]2, \[Kappa]2] + 
        (-11 + 7*\[Xi])*LDot[\[Kappa]1, \[Kappa]1]*LDot[\[Kappa]2, 
          \[Kappa]2]) + LDot[\[Kappa]1, \[Kappa]2]*LDot[\[Kappa]2, \[Kappa]2]*
       ((-17 + 3*\[Xi])*LDot[\[Kappa]1, \[Kappa]1]^2 + 
        6*MWbar^2*(MWbar^2*(13 - 2*\[Xi] + \[Xi]^2) - 2*(-1 + \[Xi])*
           LDot[\[Kappa]2, \[Kappa]2]) + LDot[\[Kappa]1, \[Kappa]1]*
         (MWbar^2*(19 - 3*\[Xi]^2) + 6*(-1 + \[Xi])*LDot[\[Kappa]2, 
            \[Kappa]2]))))/vev^2 - MWbar^2*DiscB[LDot[\[Kappa]1, \[Kappa]1], 
     MWbar*Sqrt[\[Xi]], MWbar*Sqrt[\[Xi]]]*LDot[\[Kappa]1, \[Kappa]1]*
    (LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
     LDot[\[Kappa]2, \[Kappa]2])*
    ((16*MWbar^2*(2*MWbar^2 + LDot[\[Kappa]1, \[Kappa]1])*
       LDot[\[Kappa]1, \[Kappa]2]^3)/vev^2 + 2*LDot[\[Kappa]1, \[Kappa]1]*
      LDot[\[Kappa]2, \[Kappa]2]*((8*MWbar^2*LDot[\[Kappa]1, \[Kappa]1]^2)/
        vev^2 + (4*MWbar^2*LDot[\[Kappa]1, \[Kappa]1]*
         (-4*MWbar^2*(-1 + \[Xi]) - (-5 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2]))/
        vev^2 - 2*MWbar^2*((8*MHbar^2*MWbar^2)/vev^2 + 
         (4*MWbar^2*(-5 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2])/vev^2)) + 
     LDot[\[Kappa]1, \[Kappa]2]*LDot[\[Kappa]2, \[Kappa]2]*
      ((4*MWbar^2*(17 - 3*\[Xi])*LDot[\[Kappa]1, \[Kappa]1]^2)/vev^2 + 
       (4*MWbar^2*LDot[\[Kappa]1, \[Kappa]1]*
         (MWbar^2*(37 - 24*\[Xi] + 3*\[Xi]^2) - 6*(-1 + \[Xi])*
           LDot[\[Kappa]2, \[Kappa]2]))/vev^2 + 
       6*MWbar^2*(MWbar^2*((-8*MHbar^2)/vev^2 + (4*MWbar^2*(-1 + \[Xi])^2)/
            vev^2) - (8*MWbar^2*(-1 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2])/
          vev^2)) + LDot[\[Kappa]1, \[Kappa]2]^2*
      ((8*MWbar^2*LDot[\[Kappa]1, \[Kappa]1]^2)/vev^2 + 
       (4*MWbar^2*LDot[\[Kappa]1, \[Kappa]1]*(-4*MWbar^2*(-1 + \[Xi]) + 
          (11 - 7*\[Xi])*LDot[\[Kappa]2, \[Kappa]2]))/vev^2 - 
       2*MWbar^2*((8*MHbar^2*MWbar^2)/vev^2 + (4*MWbar^2*(-11 + 7*\[Xi])*
           LDot[\[Kappa]2, \[Kappa]2])/vev^2))) - 
   MWbar^2*DiscB[LDot[\[Kappa]2, \[Kappa]2], MWbar*Sqrt[\[Xi]], 
     MWbar*Sqrt[\[Xi]]]*LDot[\[Kappa]2, \[Kappa]2]*
    (LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
     LDot[\[Kappa]2, \[Kappa]2])*
    ((-8*MWbar^2*LDot[\[Kappa]1, \[Kappa]1]^2*(2*MWbar^2 + 
        LDot[\[Kappa]2, \[Kappa]2])*(3*(-1 + \[Xi])*LDot[\[Kappa]1, 
          \[Kappa]2] + (-5 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2]))/vev^2 + 
     2*LDot[\[Kappa]1, \[Kappa]2]^2*((-8*MHbar^2*MWbar^4)/vev^2 - 
       (8*MWbar^4*(-1 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2])/vev^2 + 
       (4*MWbar^2*LDot[\[Kappa]2, \[Kappa]2]^2)/vev^2 + 
       (8*MWbar^2*LDot[\[Kappa]1, \[Kappa]2]*(2*MWbar^2 + 
          LDot[\[Kappa]2, \[Kappa]2]))/vev^2) + LDot[\[Kappa]1, \[Kappa]1]*
      ((-4*MWbar^2*(-11 + 7*\[Xi])*LDot[\[Kappa]1, \[Kappa]2]^2*
         (2*MWbar^2 + LDot[\[Kappa]2, \[Kappa]2]))/vev^2 + 
       4*LDot[\[Kappa]2, \[Kappa]2]*((-8*MHbar^2*MWbar^4)/vev^2 - 
         (8*MWbar^4*(-1 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2])/vev^2 + 
         (4*MWbar^2*LDot[\[Kappa]2, \[Kappa]2]^2)/vev^2) + 
       LDot[\[Kappa]1, \[Kappa]2]*(6*MWbar^4*((-8*MHbar^2)/vev^2 + 
           (4*MWbar^2*(-1 + \[Xi])^2)/vev^2) + 
         (4*MWbar^4*(37 - 24*\[Xi] + 3*\[Xi]^2)*LDot[\[Kappa]2, \[Kappa]2])/
          vev^2 + (4*MWbar^2*(17 - 3*\[Xi])*LDot[\[Kappa]2, \[Kappa]2]^2)/
          vev^2))) + (4*MWbar^4*DiscB[LDot[\[Kappa]2, \[Kappa]2], MWbar, 
      MWbar]*LDot[\[Kappa]2, \[Kappa]2]*(LDot[\[Kappa]1, \[Kappa]1] + 
      2*LDot[\[Kappa]1, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2])*
     (-2*LDot[\[Kappa]1, \[Kappa]1]^2*(2*MWbar^2 - LDot[\[Kappa]2, 
         \[Kappa]2])*(3*(-1 + \[Xi])*LDot[\[Kappa]1, \[Kappa]2] + 
        (-5 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2]) + 
      2*LDot[\[Kappa]1, \[Kappa]2]^2*(12*MWbar^4 + LDot[\[Kappa]1, \[Kappa]2]*
         (4*MWbar^2 - 2*LDot[\[Kappa]2, \[Kappa]2]) - 
        LDot[\[Kappa]2, \[Kappa]2]^2) + LDot[\[Kappa]1, \[Kappa]1]*
       (-((-11 + 7*\[Xi])*LDot[\[Kappa]1, \[Kappa]2]^2*(2*MWbar^2 - 
           LDot[\[Kappa]2, \[Kappa]2])) + 48*MWbar^4*LDot[\[Kappa]2, 
          \[Kappa]2] - 4*LDot[\[Kappa]2, \[Kappa]2]^3 + 
        LDot[\[Kappa]1, \[Kappa]2]*(6*MWbar^4*(13 - 2*\[Xi] + \[Xi]^2) + 
          MWbar^2*(19 - 3*\[Xi]^2)*LDot[\[Kappa]2, \[Kappa]2] + 
          (-17 + 3*\[Xi])*LDot[\[Kappa]2, \[Kappa]2]^2))))/vev^2 - 
   (4*MWbar^4*DiscB[LDot[\[Kappa]1, \[Kappa]1] + 
       2*LDot[\[Kappa]1, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2], MWbar, 
      MWbar]*(LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
      LDot[\[Kappa]2, \[Kappa]2])*(-4*LDot[\[Kappa]1, \[Kappa]1]^4*
       LDot[\[Kappa]2, \[Kappa]2] - LDot[\[Kappa]1, \[Kappa]1]^3*
       (2*LDot[\[Kappa]1, \[Kappa]2]^2 + (17 + 3*\[Xi])*
         LDot[\[Kappa]1, \[Kappa]2]*LDot[\[Kappa]2, \[Kappa]2] + 
        2*(5 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2]^2) - 
      2*LDot[\[Kappa]1, \[Kappa]2]^2*LDot[\[Kappa]2, \[Kappa]2]*
       (-12*MWbar^4 + LDot[\[Kappa]2, \[Kappa]2]^2 + 
        LDot[\[Kappa]1, \[Kappa]2]*(-4*MWbar^2 + 
          2*LDot[\[Kappa]2, \[Kappa]2])) - 2*LDot[\[Kappa]1, \[Kappa]1]^2*
       (2*LDot[\[Kappa]1, \[Kappa]2]^3 + 5*(2 + \[Xi])*
         LDot[\[Kappa]1, \[Kappa]2]^2*LDot[\[Kappa]2, \[Kappa]2] + 
        LDot[\[Kappa]1, \[Kappa]2]*LDot[\[Kappa]2, \[Kappa]2]*
         (MWbar^2*(-11 + 3*\[Xi]) + 5*(3 + \[Xi])*LDot[\[Kappa]2, 
            \[Kappa]2]) + LDot[\[Kappa]2, \[Kappa]2]*(2*MWbar^2 + 
          LDot[\[Kappa]2, \[Kappa]2])*(-12*MWbar^2 + (5 + \[Xi])*
           LDot[\[Kappa]2, \[Kappa]2])) + LDot[\[Kappa]1, \[Kappa]1]*
       (48*MWbar^4*LDot[\[Kappa]2, \[Kappa]2]^2 - 
        4*LDot[\[Kappa]2, \[Kappa]2]^4 + 8*LDot[\[Kappa]1, \[Kappa]2]^3*
         (MWbar^2 - \[Xi]*LDot[\[Kappa]2, \[Kappa]2]) + 
        2*LDot[\[Kappa]1, \[Kappa]2]^2*(12*MWbar^4 - 4*MWbar^2*(-7 + \[Xi])*
           LDot[\[Kappa]2, \[Kappa]2] - 5*(2 + \[Xi])*
           LDot[\[Kappa]2, \[Kappa]2]^2) + LDot[\[Kappa]1, \[Kappa]2]*
         LDot[\[Kappa]2, \[Kappa]2]*(144*MWbar^4 + 2*MWbar^2*(11 - 3*\[Xi])*
           LDot[\[Kappa]2, \[Kappa]2] - (17 + 3*\[Xi])*
           LDot[\[Kappa]2, \[Kappa]2]^2))))/vev^2 - 
   MWbar^2*DiscB[LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
      LDot[\[Kappa]2, \[Kappa]2], MWbar*Sqrt[\[Xi]], MWbar*Sqrt[\[Xi]]]*
    (LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
     LDot[\[Kappa]2, \[Kappa]2])*
    ((-16*MWbar^2*LDot[\[Kappa]1, \[Kappa]1]^4*LDot[\[Kappa]2, \[Kappa]2])/
      vev^2 - 2*LDot[\[Kappa]1, \[Kappa]2]^2*LDot[\[Kappa]2, \[Kappa]2]*
      ((-8*MHbar^2*MWbar^4)/vev^2 - (8*MWbar^4*(-1 + \[Xi])*
         LDot[\[Kappa]2, \[Kappa]2])/vev^2 + 
       (4*MWbar^2*LDot[\[Kappa]2, \[Kappa]2]^2)/vev^2 + 
       (8*MWbar^2*LDot[\[Kappa]1, \[Kappa]2]*(2*MWbar^2 + 
          LDot[\[Kappa]2, \[Kappa]2]))/vev^2) - 
     (4*MWbar^2*LDot[\[Kappa]1, \[Kappa]1]^3*
       (2*LDot[\[Kappa]1, \[Kappa]2]^2 + (17 + 3*\[Xi])*
         LDot[\[Kappa]1, \[Kappa]2]*LDot[\[Kappa]2, \[Kappa]2] + 
        2*LDot[\[Kappa]2, \[Kappa]2]*(-4*MWbar^2*(-1 + \[Xi]) + 
          (5 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2])))/vev^2 + 
     2*LDot[\[Kappa]1, \[Kappa]1]^2*
      ((-8*MWbar^2*LDot[\[Kappa]1, \[Kappa]2]^3)/vev^2 + 
       (4*MWbar^2*LDot[\[Kappa]1, \[Kappa]2]^2*(2*MWbar^2*(-1 + \[Xi]) - 
          5*(2 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2]))/vev^2 + 
       (4*MWbar^2*LDot[\[Kappa]1, \[Kappa]2]*LDot[\[Kappa]2, \[Kappa]2]*
         (MWbar^2*(-20 + 9*\[Xi] + 3*\[Xi]^2) - 5*(3 + \[Xi])*
           LDot[\[Kappa]2, \[Kappa]2]))/vev^2 + LDot[\[Kappa]2, \[Kappa]2]*
        ((16*MHbar^2*MWbar^4)/vev^2 + (8*MWbar^4*(-4 + 3*\[Xi] + \[Xi]^2)*
           LDot[\[Kappa]2, \[Kappa]2])/vev^2 - (4*MWbar^2*(5 + \[Xi])*
           LDot[\[Kappa]2, \[Kappa]2]^2)/vev^2)) + LDot[\[Kappa]1, \[Kappa]1]*
      ((32*MHbar^2*MWbar^4*LDot[\[Kappa]2, \[Kappa]2]^2)/vev^2 + 
       (32*MWbar^4*(-1 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2]^3)/vev^2 - 
       (16*MWbar^2*LDot[\[Kappa]2, \[Kappa]2]^4)/vev^2 - 
       (32*MWbar^2*LDot[\[Kappa]1, \[Kappa]2]^3*(MWbar^2 + 
          \[Xi]*LDot[\[Kappa]2, \[Kappa]2]))/vev^2 + 
       2*LDot[\[Kappa]1, \[Kappa]2]^2*((8*MHbar^2*MWbar^4)/vev^2 + 
         (16*MWbar^4*(-7 + \[Xi]^2)*LDot[\[Kappa]2, \[Kappa]2])/vev^2 - 
         (20*MWbar^2*(2 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2]^2)/vev^2) + 
       LDot[\[Kappa]1, \[Kappa]2]*LDot[\[Kappa]2, \[Kappa]2]*
        ((96*MHbar^2*MWbar^4)/vev^2 + (8*MWbar^4*(-20 + 9*\[Xi] + 3*\[Xi]^2)*
           LDot[\[Kappa]2, \[Kappa]2])/vev^2 - (4*MWbar^2*(17 + 3*\[Xi])*
           LDot[\[Kappa]2, \[Kappa]2]^2)/vev^2))) - 
   (4*MWbar^6*(4*(-1 + \[Xi])*LDot[\[Kappa]1, \[Kappa]2]^3*
       (MWbar^2*(-1 + \[Xi]) - 2*LDot[\[Kappa]1, \[Kappa]2] - 
        LDot[\[Kappa]2, \[Kappa]2])*LDot[\[Kappa]2, \[Kappa]2] + 
      LDot[\[Kappa]1, \[Kappa]1]^3*LDot[\[Kappa]2, \[Kappa]2]*
       ((23 - 38*\[Xi] + 15*\[Xi]^2)*LDot[\[Kappa]1, \[Kappa]2] + 
        4*(11 - 5*\[Xi] + 2*\[Xi]^2)*LDot[\[Kappa]2, \[Kappa]2]) + 
      LDot[\[Kappa]1, \[Kappa]1]*LDot[\[Kappa]1, \[Kappa]2]*
       (-8*(-1 + \[Xi])*LDot[\[Kappa]1, \[Kappa]2]^3 - 
        (-1 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2]^2*
         (MWbar^2*(29 - 38*\[Xi] + 9*\[Xi]^2) + (23 - 15*\[Xi])*
           LDot[\[Kappa]2, \[Kappa]2]) + 4*LDot[\[Kappa]1, \[Kappa]2]^2*
         (MWbar^2*(-1 + \[Xi])^2 + (7 - 34*\[Xi] + 11*\[Xi]^2)*
           LDot[\[Kappa]2, \[Kappa]2]) + 4*LDot[\[Kappa]1, \[Kappa]2]*
         LDot[\[Kappa]2, \[Kappa]2]*(-4*MWbar^2*(-4 + \[Xi])*(-1 + \[Xi])^2 + 
          (14 - 35*\[Xi] + 13*\[Xi]^2)*LDot[\[Kappa]2, \[Kappa]2])) + 
      LDot[\[Kappa]1, \[Kappa]1]^2*(-4*(-1 + \[Xi])*
         LDot[\[Kappa]1, \[Kappa]2]^3 + 4*(14 - 35*\[Xi] + 13*\[Xi]^2)*
         LDot[\[Kappa]1, \[Kappa]2]^2*LDot[\[Kappa]2, \[Kappa]2] + 
        2*LDot[\[Kappa]2, \[Kappa]2]^2*(-(MWbar^2*(-1 + \[Xi])^3) + 
          2*(11 - 5*\[Xi] + 2*\[Xi]^2)*LDot[\[Kappa]2, \[Kappa]2]) + 
        LDot[\[Kappa]1, \[Kappa]2]*LDot[\[Kappa]2, \[Kappa]2]*
         (-(MWbar^2*(-1 + \[Xi])^2*(-29 + 9*\[Xi])) + 
          2*(67 - 58*\[Xi] + 23*\[Xi]^2)*LDot[\[Kappa]2, \[Kappa]2])))*
     Log[\[Xi]^(-1)])/vev^2 - 
   (4*MWbar^2*(LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
      LDot[\[Kappa]2, \[Kappa]2])*(8*MWbar^2*LDot[\[Kappa]1, \[Kappa]2]^4*
       (2*MWbar^2*(-6*MWbar^2 + LDot[\[Kappa]2, \[Kappa]2]) + 
        LDot[\[Kappa]1, \[Kappa]1]*(2*MWbar^2 + LDot[\[Kappa]2, 
           \[Kappa]2])) + 4*LDot[\[Kappa]1, \[Kappa]2]^3*
       (24*MWbar^8 + MWbar^2*LDot[\[Kappa]1, \[Kappa]1]*
         (6*MWbar^2 - LDot[\[Kappa]2, \[Kappa]2])*LDot[\[Kappa]2, 
          \[Kappa]2] - 2*MWbar^4*LDot[\[Kappa]2, \[Kappa]2]^2 - 
        LDot[\[Kappa]1, \[Kappa]1]^2*(2*MWbar^4 + 
          MWbar^2*LDot[\[Kappa]2, \[Kappa]2] - 2*LDot[\[Kappa]2, \[Kappa]2]^
            2)) + 2*LDot[\[Kappa]1, \[Kappa]1]^2*LDot[\[Kappa]2, \[Kappa]2]^2*
       (LDot[\[Kappa]1, \[Kappa]1]^2*(-2*MWbar^2 + LDot[\[Kappa]2, 
           \[Kappa]2]) + LDot[\[Kappa]1, \[Kappa]1]*(16*MWbar^4 - 
          10*MWbar^2*LDot[\[Kappa]2, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2]^
           2) - 2*MWbar^2*(20*MWbar^4 - 8*MWbar^2*LDot[\[Kappa]2, 
            \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2]^2)) + 
      2*LDot[\[Kappa]1, \[Kappa]1]*LDot[\[Kappa]1, \[Kappa]2]^2*
       LDot[\[Kappa]2, \[Kappa]2]*(5*LDot[\[Kappa]1, \[Kappa]1]^2*
         (-2*MWbar^2 + LDot[\[Kappa]2, \[Kappa]2]) + 
        LDot[\[Kappa]1, \[Kappa]1]*(-12*MWbar^4 - 12*MWbar^2*
           LDot[\[Kappa]2, \[Kappa]2] + 5*LDot[\[Kappa]2, \[Kappa]2]^2) + 
        2*(80*MWbar^6 - 6*MWbar^4*LDot[\[Kappa]2, \[Kappa]2] - 
          5*MWbar^2*LDot[\[Kappa]2, \[Kappa]2]^2)) + 
      LDot[\[Kappa]1, \[Kappa]1]*LDot[\[Kappa]1, \[Kappa]2]*
       LDot[\[Kappa]2, \[Kappa]2]*(-96*MWbar^8 + 72*MWbar^6*
         LDot[\[Kappa]2, \[Kappa]2] + 8*MWbar^4*LDot[\[Kappa]2, \[Kappa]2]^
          2 - 6*MWbar^2*LDot[\[Kappa]2, \[Kappa]2]^3 + 
        LDot[\[Kappa]1, \[Kappa]1]^3*(-6*MWbar^2 + 
          3*LDot[\[Kappa]2, \[Kappa]2]) + 2*LDot[\[Kappa]1, \[Kappa]1]^2*
         (4*MWbar^4 - 16*MWbar^2*LDot[\[Kappa]2, \[Kappa]2] + 
          5*LDot[\[Kappa]2, \[Kappa]2]^2) + LDot[\[Kappa]1, \[Kappa]1]*
         (72*MWbar^6 + 24*MWbar^4*LDot[\[Kappa]2, \[Kappa]2] - 
          32*MWbar^2*LDot[\[Kappa]2, \[Kappa]2]^2 + 
          3*LDot[\[Kappa]2, \[Kappa]2]^3)))*
     ScalarC0[LDot[\[Kappa]1, \[Kappa]1], LDot[\[Kappa]2, \[Kappa]2], 
      LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
       LDot[\[Kappa]2, \[Kappa]2], MWbar, MWbar, MWbar])/vev^2 + 
   (4*MWbar^2*LDot[\[Kappa]2, \[Kappa]2]*(LDot[\[Kappa]1, \[Kappa]1] + 
      2*LDot[\[Kappa]1, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2])*
     (8*MWbar^4*LDot[\[Kappa]1, \[Kappa]2]^3*(MWbar^2*(-1 + \[Xi]) + 
        2*LDot[\[Kappa]1, \[Kappa]2] - LDot[\[Kappa]2, \[Kappa]2]) + 
      LDot[\[Kappa]1, \[Kappa]1]^4*LDot[\[Kappa]2, \[Kappa]2]*
       (-2*MWbar^2*(-1 + \[Xi]) + 3*LDot[\[Kappa]1, \[Kappa]2] + 
        2*LDot[\[Kappa]2, \[Kappa]2]) + 2*MWbar^2*LDot[\[Kappa]1, \[Kappa]1]*
       LDot[\[Kappa]1, \[Kappa]2]*(3*MWbar^6*(-1 + \[Xi])^3 + 
        4*LDot[\[Kappa]1, \[Kappa]2]^3 + 2*LDot[\[Kappa]1, \[Kappa]2]^2*
         (MWbar^2*(1 + \[Xi]) - LDot[\[Kappa]2, \[Kappa]2]) + 
        MWbar^4*(-5 + 14*\[Xi] - 9*\[Xi]^2)*LDot[\[Kappa]2, \[Kappa]2] + 
        MWbar^2*(-5 + 9*\[Xi])*LDot[\[Kappa]2, \[Kappa]2]^2 - 
        3*LDot[\[Kappa]2, \[Kappa]2]^3 - 2*LDot[\[Kappa]1, \[Kappa]2]*
         (MWbar^4*(1 - 6*\[Xi] + 5*\[Xi]^2) - 2*MWbar^2*(-9 + 5*\[Xi])*
           LDot[\[Kappa]2, \[Kappa]2] + 5*LDot[\[Kappa]2, \[Kappa]2]^2)) + 
      LDot[\[Kappa]1, \[Kappa]1]^3*(LDot[\[Kappa]1, \[Kappa]2]^2*
         (-4*MWbar^2*(-1 + \[Xi]) + 10*LDot[\[Kappa]2, \[Kappa]2]) + 
        2*LDot[\[Kappa]2, \[Kappa]2]*(MWbar^4*(-1 + \[Xi]^2) - 
          2*MWbar^2*(2 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2] + 
          LDot[\[Kappa]2, \[Kappa]2]^2) + LDot[\[Kappa]1, \[Kappa]2]*
         (3*MWbar^4*(-1 + \[Xi])^2 + MWbar^2*(3 - 13*\[Xi])*
           LDot[\[Kappa]2, \[Kappa]2] + 10*LDot[\[Kappa]2, \[Kappa]2]^2)) + 
      LDot[\[Kappa]1, \[Kappa]1]^2*(LDot[\[Kappa]1, \[Kappa]2]^3*
         (4*MWbar^2*(3 - 2*\[Xi]) + 8*LDot[\[Kappa]2, \[Kappa]2]) - 
        4*MWbar^2*LDot[\[Kappa]2, \[Kappa]2]*
         (MWbar^4*(5 - 6*\[Xi] + \[Xi]^2) - 2*MWbar^2*(1 + \[Xi])*
           LDot[\[Kappa]2, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2]^2) + 
        2*LDot[\[Kappa]1, \[Kappa]2]^2*(MWbar^4*(1 - 6*\[Xi] + 5*\[Xi]^2) - 
          10*MWbar^2*\[Xi]*LDot[\[Kappa]2, \[Kappa]2] + 
          5*LDot[\[Kappa]2, \[Kappa]2]^2) + LDot[\[Kappa]1, \[Kappa]2]*
         (-3*MWbar^6*(-1 + \[Xi])^2*(1 + \[Xi]) + 
          MWbar^4*(-37 + 20*\[Xi] + 9*\[Xi]^2)*LDot[\[Kappa]2, \[Kappa]2] - 
          MWbar^2*(23 + 9*\[Xi])*LDot[\[Kappa]2, \[Kappa]2]^2 + 
          3*LDot[\[Kappa]2, \[Kappa]2]^3)))*
     ScalarC0[LDot[\[Kappa]1, \[Kappa]1], LDot[\[Kappa]2, \[Kappa]2], 
      LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
       LDot[\[Kappa]2, \[Kappa]2], MWbar, MWbar, MWbar*Sqrt[\[Xi]]])/vev^2 + 
   (4*MWbar^2*LDot[\[Kappa]1, \[Kappa]1]*LDot[\[Kappa]2, \[Kappa]2]*
     (LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
      LDot[\[Kappa]2, \[Kappa]2])*(LDot[\[Kappa]1, \[Kappa]1]^3*
       LDot[\[Kappa]2, \[Kappa]2]*(3*LDot[\[Kappa]1, \[Kappa]2] + 
        2*(MWbar^2*(-1 + \[Xi]) + LDot[\[Kappa]2, \[Kappa]2])) + 
      MWbar^2*LDot[\[Kappa]1, \[Kappa]2]*
       (8*\[Xi]*LDot[\[Kappa]1, \[Kappa]2]^3 + 3*MWbar^2*(-1 + \[Xi])^2*
         LDot[\[Kappa]2, \[Kappa]2]*(2*MWbar^2 + LDot[\[Kappa]2, 
           \[Kappa]2]) + 4*LDot[\[Kappa]1, \[Kappa]2]^2*
         (2*MWbar^2*(-1 + \[Xi] + \[Xi]^2) + 3*\[Xi]*LDot[\[Kappa]2, 
            \[Kappa]2]) + 2*(-1 + \[Xi])*LDot[\[Kappa]1, \[Kappa]2]*
         (4*MWbar^4*(-1 + \[Xi]) + MWbar^2*(3 + 5*\[Xi])*LDot[\[Kappa]2, 
            \[Kappa]2] + 2*LDot[\[Kappa]2, \[Kappa]2]^2)) + 
      LDot[\[Kappa]1, \[Kappa]1]^2*(2*LDot[\[Kappa]1, \[Kappa]2]^2*
         (2*MWbar^2*(-1 + \[Xi]) + 5*LDot[\[Kappa]2, \[Kappa]2]) + 
        2*LDot[\[Kappa]2, \[Kappa]2]*(MWbar^4*(3 - 4*\[Xi] + \[Xi]^2) + 
          2*MWbar^2*(-4 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2] + 
          LDot[\[Kappa]2, \[Kappa]2]^2) + LDot[\[Kappa]1, \[Kappa]2]*
         (3*MWbar^4*(-1 + \[Xi])^2 + 6*MWbar^2*(-3 + 2*\[Xi])*
           LDot[\[Kappa]2, \[Kappa]2] + 10*LDot[\[Kappa]2, \[Kappa]2]^2)) + 
      LDot[\[Kappa]1, \[Kappa]1]*(4*LDot[\[Kappa]1, \[Kappa]2]^3*
         (3*MWbar^2*\[Xi] + 2*LDot[\[Kappa]2, \[Kappa]2]) + 
        2*MWbar^2*(-1 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2]*
         (2*MWbar^4*(-1 + \[Xi]) + MWbar^2*(-3 + \[Xi])*LDot[\[Kappa]2, 
            \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2]^2) + 
        2*LDot[\[Kappa]1, \[Kappa]2]^2*(MWbar^4*(-3 - 2*\[Xi] + 5*\[Xi]^2) + 
          4*MWbar^2*(-1 + 3*\[Xi])*LDot[\[Kappa]2, \[Kappa]2] + 
          5*LDot[\[Kappa]2, \[Kappa]2]^2) + LDot[\[Kappa]1, \[Kappa]2]*
         (6*MWbar^6*(-1 + \[Xi])^2 + 2*MWbar^4*(1 - 10*\[Xi] + 5*\[Xi]^2)*
           LDot[\[Kappa]2, \[Kappa]2] + 6*MWbar^2*(-3 + 2*\[Xi])*
           LDot[\[Kappa]2, \[Kappa]2]^2 + 3*LDot[\[Kappa]2, \[Kappa]2]^3)))*
     ScalarC0[LDot[\[Kappa]1, \[Kappa]1], LDot[\[Kappa]2, \[Kappa]2], 
      LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
       LDot[\[Kappa]2, \[Kappa]2], MWbar, MWbar*Sqrt[\[Xi]], MWbar])/vev^2 - 
   (4*MWbar^2*LDot[\[Kappa]1, \[Kappa]1]*(2*MWbar^2 + 
      LDot[\[Kappa]2, \[Kappa]2])*(LDot[\[Kappa]1, \[Kappa]1] + 
      2*LDot[\[Kappa]1, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2])*
     (8*MWbar^2*\[Xi]*LDot[\[Kappa]1, \[Kappa]2]^4 + 
      2*LDot[\[Kappa]1, \[Kappa]1]*(MWbar^2*(-1 + \[Xi]) + 
        LDot[\[Kappa]1, \[Kappa]1])*LDot[\[Kappa]2, \[Kappa]2]^2*
       (-(MWbar^2*(3 + \[Xi])) + LDot[\[Kappa]1, \[Kappa]1] + 
        LDot[\[Kappa]2, \[Kappa]2]) + 4*LDot[\[Kappa]1, \[Kappa]2]^3*
       (-(MWbar^4*(-1 + \[Xi])*\[Xi]) + 3*MWbar^2*\[Xi]*
         LDot[\[Kappa]2, \[Kappa]2] + LDot[\[Kappa]1, \[Kappa]1]*
         (MWbar^2*\[Xi] + 2*LDot[\[Kappa]2, \[Kappa]2])) + 
      2*LDot[\[Kappa]1, \[Kappa]2]^2*LDot[\[Kappa]2, \[Kappa]2]*
       (5*LDot[\[Kappa]1, \[Kappa]1]^2 + MWbar^2*(-1 + \[Xi])*
         (MWbar^2*(3 + \[Xi]) + 2*LDot[\[Kappa]2, \[Kappa]2]) + 
        LDot[\[Kappa]1, \[Kappa]1]*(2*MWbar^2*(-1 + \[Xi]) + 
          5*LDot[\[Kappa]2, \[Kappa]2])) + LDot[\[Kappa]1, \[Kappa]2]*
       LDot[\[Kappa]2, \[Kappa]2]*(3*LDot[\[Kappa]1, \[Kappa]1]^3 - 
        LDot[\[Kappa]1, \[Kappa]1]^2*(MWbar^2*(3 + \[Xi]) - 
          10*LDot[\[Kappa]2, \[Kappa]2]) + 3*MWbar^4*(-1 + \[Xi])^2*
         (-(MWbar^2*(-1 + \[Xi])) + LDot[\[Kappa]2, \[Kappa]2]) + 
        LDot[\[Kappa]1, \[Kappa]1]*(MWbar^4*(-3 + 2*\[Xi] + \[Xi]^2) + 
          3*MWbar^2*(-5 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2] + 
          3*LDot[\[Kappa]2, \[Kappa]2]^2)))*
     ScalarC0[LDot[\[Kappa]1, \[Kappa]1], LDot[\[Kappa]2, \[Kappa]2], 
      LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
       LDot[\[Kappa]2, \[Kappa]2], MWbar, MWbar*Sqrt[\[Xi]], 
      MWbar*Sqrt[\[Xi]]])/vev^2 + (4*MWbar^2*LDot[\[Kappa]1, \[Kappa]1]*
     (LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
      LDot[\[Kappa]2, \[Kappa]2])*(8*MWbar^2*LDot[\[Kappa]1, \[Kappa]2]^4*
       (2*MWbar^2 + LDot[\[Kappa]2, \[Kappa]2]) + 
      4*LDot[\[Kappa]1, \[Kappa]2]^3*(2*MWbar^6*(-1 + \[Xi]) + 
        MWbar^4*(1 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2] + 
        MWbar^2*(3 - 2*\[Xi])*LDot[\[Kappa]2, \[Kappa]2]^2 - 
        LDot[\[Kappa]1, \[Kappa]1]*(2*MWbar^4 + MWbar^2*LDot[\[Kappa]2, 
            \[Kappa]2] - 2*LDot[\[Kappa]2, \[Kappa]2]^2)) + 
      2*LDot[\[Kappa]1, \[Kappa]1]*LDot[\[Kappa]2, \[Kappa]2]^2*
       (LDot[\[Kappa]1, \[Kappa]1]*(2*MWbar^2 - LDot[\[Kappa]2, \[Kappa]2])*
         (2*MWbar^2*(1 + \[Xi]) - LDot[\[Kappa]2, \[Kappa]2]) + 
        LDot[\[Kappa]1, \[Kappa]1]^2*(-2*MWbar^2 + LDot[\[Kappa]2, 
           \[Kappa]2]) - MWbar^2*(-1 + \[Xi])*(2*MWbar^4*(-5 + \[Xi]) - 
          MWbar^2*(1 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2] + 
          LDot[\[Kappa]2, \[Kappa]2]^2)) - 2*LDot[\[Kappa]1, \[Kappa]2]^2*
       LDot[\[Kappa]2, \[Kappa]2]*(5*LDot[\[Kappa]1, \[Kappa]1]^2*
         (2*MWbar^2 - LDot[\[Kappa]2, \[Kappa]2]) + 
        LDot[\[Kappa]1, \[Kappa]1]*(4*MWbar^4*(9 - 5*\[Xi]) + 
          10*MWbar^2*\[Xi]*LDot[\[Kappa]2, \[Kappa]2] - 
          5*LDot[\[Kappa]2, \[Kappa]2]^2) + MWbar^2*(-1 + \[Xi])*
         (2*MWbar^4*(-1 + 5*\[Xi]) + MWbar^2*(1 - 5*\[Xi])*
           LDot[\[Kappa]2, \[Kappa]2] + 2*LDot[\[Kappa]2, \[Kappa]2]^2)) + 
      LDot[\[Kappa]1, \[Kappa]2]*LDot[\[Kappa]2, \[Kappa]2]*
       (3*MWbar^4*(-1 + \[Xi])^2*(2*MWbar^2 - LDot[\[Kappa]2, \[Kappa]2])*
         (MWbar^2*(-1 + \[Xi]) - LDot[\[Kappa]2, \[Kappa]2]) + 
        LDot[\[Kappa]1, \[Kappa]1]^3*(-6*MWbar^2 + 
          3*LDot[\[Kappa]2, \[Kappa]2]) + LDot[\[Kappa]1, \[Kappa]1]^2*
         (2*MWbar^4*(-5 + 9*\[Xi]) - MWbar^2*(23 + 9*\[Xi])*
           LDot[\[Kappa]2, \[Kappa]2] + 10*LDot[\[Kappa]2, \[Kappa]2]^2) + 
        LDot[\[Kappa]1, \[Kappa]1]*(-2*MWbar^6*(5 - 14*\[Xi] + 9*\[Xi]^2) + 
          MWbar^4*(-37 + 20*\[Xi] + 9*\[Xi]^2)*LDot[\[Kappa]2, \[Kappa]2] + 
          MWbar^2*(3 - 13*\[Xi])*LDot[\[Kappa]2, \[Kappa]2]^2 + 
          3*LDot[\[Kappa]2, \[Kappa]2]^3)))*
     ScalarC0[LDot[\[Kappa]1, \[Kappa]1], LDot[\[Kappa]2, \[Kappa]2], 
      LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
       LDot[\[Kappa]2, \[Kappa]2], MWbar*Sqrt[\[Xi]], MWbar, MWbar])/vev^2 - 
   (4*MWbar^2*LDot[\[Kappa]1, \[Kappa]1]*LDot[\[Kappa]2, \[Kappa]2]*
     (LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
      LDot[\[Kappa]2, \[Kappa]2])*(LDot[\[Kappa]1, \[Kappa]1]^3*
       LDot[\[Kappa]2, \[Kappa]2]*(-2*MWbar^2*(-1 + \[Xi]) + 
        3*LDot[\[Kappa]1, \[Kappa]2] + 2*LDot[\[Kappa]2, \[Kappa]2]) + 
      MWbar^2*LDot[\[Kappa]1, \[Kappa]2]*(8*LDot[\[Kappa]1, \[Kappa]2]^3 - 
        3*MWbar^2*(-1 + \[Xi])^2*(2*MWbar^2*\[Xi] - LDot[\[Kappa]2, 
           \[Kappa]2])*LDot[\[Kappa]2, \[Kappa]2] + 
        4*LDot[\[Kappa]1, \[Kappa]2]^2*(2*MWbar^2*(1 - 3*\[Xi] + \[Xi]^2) + 
          (3 - 2*\[Xi])*LDot[\[Kappa]2, \[Kappa]2]) - 
        2*(-1 + \[Xi])*LDot[\[Kappa]1, \[Kappa]2]*
         (4*MWbar^4*(-1 + \[Xi])*\[Xi] + MWbar^2*(5 - 9*\[Xi])*
           LDot[\[Kappa]2, \[Kappa]2] + 2*LDot[\[Kappa]2, \[Kappa]2]^2)) + 
      LDot[\[Kappa]1, \[Kappa]1]^2*(LDot[\[Kappa]1, \[Kappa]2]^2*
         (-4*MWbar^2*(-1 + \[Xi]) + 10*LDot[\[Kappa]2, \[Kappa]2]) + 
        2*LDot[\[Kappa]2, \[Kappa]2]*(MWbar^4*(1 - 4*\[Xi] + 3*\[Xi]^2) + 
          2*MWbar^2*(1 - 2*\[Xi])*LDot[\[Kappa]2, \[Kappa]2] + 
          LDot[\[Kappa]2, \[Kappa]2]^2) + LDot[\[Kappa]1, \[Kappa]2]*
         (3*MWbar^4*(-1 + \[Xi])^2 + 2*MWbar^2*(6 - 11*\[Xi])*
           LDot[\[Kappa]2, \[Kappa]2] + 10*LDot[\[Kappa]2, \[Kappa]2]^2)) + 
      LDot[\[Kappa]1, \[Kappa]1]*(LDot[\[Kappa]1, \[Kappa]2]^3*
         (4*MWbar^2*(3 - 2*\[Xi]) + 8*LDot[\[Kappa]2, \[Kappa]2]) - 
        2*MWbar^2*(-1 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2]*
         (2*MWbar^4*(-1 + \[Xi])*\[Xi] + MWbar^2*(1 - 3*\[Xi])*
           LDot[\[Kappa]2, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2]^2) + 
        2*LDot[\[Kappa]1, \[Kappa]2]^2*(MWbar^4*(5 - 14*\[Xi] + 9*\[Xi]^2) - 
          4*MWbar^2*(-3 + 5*\[Xi])*LDot[\[Kappa]2, \[Kappa]2] + 
          5*LDot[\[Kappa]2, \[Kappa]2]^2) + LDot[\[Kappa]1, \[Kappa]2]*
         (-6*MWbar^6*(-1 + \[Xi])^2*\[Xi] + 2*MWbar^4*(5 - 18*\[Xi] + 
            17*\[Xi]^2)*LDot[\[Kappa]2, \[Kappa]2] + 2*MWbar^2*(6 - 11*\[Xi])*
           LDot[\[Kappa]2, \[Kappa]2]^2 + 3*LDot[\[Kappa]2, \[Kappa]2]^3)))*
     ScalarC0[LDot[\[Kappa]1, \[Kappa]1], LDot[\[Kappa]2, \[Kappa]2], 
      LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
       LDot[\[Kappa]2, \[Kappa]2], MWbar*Sqrt[\[Xi]], MWbar, 
      MWbar*Sqrt[\[Xi]]])/vev^2 - 
   (4*MWbar^2*(2*MWbar^2 + LDot[\[Kappa]1, \[Kappa]1])*
     LDot[\[Kappa]2, \[Kappa]2]*(LDot[\[Kappa]1, \[Kappa]1] + 
      2*LDot[\[Kappa]1, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2])*
     (4*MWbar^2*\[Xi]*LDot[\[Kappa]1, \[Kappa]2]^3*(-(MWbar^2*(-1 + \[Xi])) + 
        2*LDot[\[Kappa]1, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2]) + 
      LDot[\[Kappa]1, \[Kappa]1]^3*LDot[\[Kappa]2, \[Kappa]2]*
       (3*LDot[\[Kappa]1, \[Kappa]2] + 2*(MWbar^2*(-1 + \[Xi]) + 
          LDot[\[Kappa]2, \[Kappa]2])) + LDot[\[Kappa]1, \[Kappa]1]*
       LDot[\[Kappa]1, \[Kappa]2]*(-3*MWbar^6*(-1 + \[Xi])^3 + 
        MWbar^4*(-3 + 2*\[Xi] + \[Xi]^2)*LDot[\[Kappa]2, \[Kappa]2] - 
        MWbar^2*(3 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2]^2 + 
        3*LDot[\[Kappa]2, \[Kappa]2]^3 + 4*LDot[\[Kappa]1, \[Kappa]2]^2*
         (3*MWbar^2*\[Xi] + 2*LDot[\[Kappa]2, \[Kappa]2]) + 
        2*LDot[\[Kappa]1, \[Kappa]2]*(MWbar^4*(-3 + 2*\[Xi] + \[Xi]^2) + 
          2*MWbar^2*(-1 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2] + 
          5*LDot[\[Kappa]2, \[Kappa]2]^2)) + LDot[\[Kappa]1, \[Kappa]1]^2*
       (2*LDot[\[Kappa]1, \[Kappa]2]^2*(2*MWbar^2*(-1 + \[Xi]) + 
          5*LDot[\[Kappa]2, \[Kappa]2]) + 2*LDot[\[Kappa]2, \[Kappa]2]*
         (-(MWbar^4*(-3 + 2*\[Xi] + \[Xi]^2)) - 4*MWbar^2*
           LDot[\[Kappa]2, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2]^2) + 
        LDot[\[Kappa]1, \[Kappa]2]*(3*MWbar^4*(-1 + \[Xi])^2 + 
          3*MWbar^2*(-5 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2] + 
          10*LDot[\[Kappa]2, \[Kappa]2]^2)))*
     ScalarC0[LDot[\[Kappa]1, \[Kappa]1], LDot[\[Kappa]2, \[Kappa]2], 
      LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
       LDot[\[Kappa]2, \[Kappa]2], MWbar*Sqrt[\[Xi]], MWbar*Sqrt[\[Xi]], 
      MWbar])/vev^2 + (LDot[\[Kappa]1, \[Kappa]1] + 
     2*LDot[\[Kappa]1, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2])*
    (4*MWbar^2*\[Xi]*LDot[\[Kappa]1, \[Kappa]2]^3 + 
     4*LDot[\[Kappa]1, \[Kappa]1]*LDot[\[Kappa]1, \[Kappa]2]^2*
      LDot[\[Kappa]2, \[Kappa]2] + 2*LDot[\[Kappa]1, \[Kappa]1]^2*
      LDot[\[Kappa]2, \[Kappa]2]^2 + LDot[\[Kappa]1, \[Kappa]1]*
      LDot[\[Kappa]1, \[Kappa]2]*LDot[\[Kappa]2, \[Kappa]2]*
      (-4*MWbar^2*\[Xi] + 3*LDot[\[Kappa]1, \[Kappa]1] + 
       3*LDot[\[Kappa]2, \[Kappa]2]))*
    ((4*MWbar^2*LDot[\[Kappa]1, \[Kappa]1]^2*(2*MWbar^2 + 
        LDot[\[Kappa]2, \[Kappa]2]))/vev^2 - 
     (4*MWbar^2*LDot[\[Kappa]1, \[Kappa]1]*(2*MWbar^2*(-1 + \[Xi]) - 
        2*LDot[\[Kappa]1, \[Kappa]2] - LDot[\[Kappa]2, \[Kappa]2])*
       (2*MWbar^2 + LDot[\[Kappa]2, \[Kappa]2]))/vev^2 + 
     2*MWbar^2*((-8*MHbar^2*MWbar^4)/vev^2 - 
       (8*MWbar^4*(-1 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2])/vev^2 + 
       (4*MWbar^2*LDot[\[Kappa]2, \[Kappa]2]^2)/vev^2 + 
       (8*MWbar^2*LDot[\[Kappa]1, \[Kappa]2]*(2*MWbar^2 + 
          LDot[\[Kappa]2, \[Kappa]2]))/vev^2))*
    ScalarC0[LDot[\[Kappa]1, \[Kappa]1], LDot[\[Kappa]2, \[Kappa]2], 
     LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
      LDot[\[Kappa]2, \[Kappa]2], MWbar*Sqrt[\[Xi]], MWbar*Sqrt[\[Xi]], 
     MWbar*Sqrt[\[Xi]]]))/(64*MWbar^6*Pi^2*
  Kallen\[Lambda][LDot[\[Kappa]1, \[Kappa]1], LDot[\[Kappa]2, \[Kappa]2], 
    LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
     LDot[\[Kappa]2, \[Kappa]2]]^2*(LDot[\[Kappa]1, \[Kappa]1] + 
   2*LDot[\[Kappa]1, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2]))


==> anc/fHAA1t.dat <==
-(ee^2*el^2*MTbar^2*MZbar^2*Nc*Qu^2*vev*
   (Kallen\[Lambda][LDot[\[Kappa]1, \[Kappa]1], LDot[\[Kappa]2, \[Kappa]2], 
      LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
       LDot[\[Kappa]2, \[Kappa]2]]*LDot[\[Kappa]1, \[Kappa]2] - 
    2*DiscB[LDot[\[Kappa]1, \[Kappa]1], MTbar, MTbar]*
     LDot[\[Kappa]1, \[Kappa]1]*LDot[\[Kappa]1, \[Kappa]2]^2 + 
    2*DiscB[LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
       LDot[\[Kappa]2, \[Kappa]2], MTbar, MTbar]*LDot[\[Kappa]1, \[Kappa]1]*
     LDot[\[Kappa]1, \[Kappa]2]^2 - 4*DiscB[LDot[\[Kappa]1, \[Kappa]1], 
      MTbar, MTbar]*LDot[\[Kappa]1, \[Kappa]1]^2*LDot[\[Kappa]2, \[Kappa]2] + 
    4*DiscB[LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
       LDot[\[Kappa]2, \[Kappa]2], MTbar, MTbar]*LDot[\[Kappa]1, \[Kappa]1]^2*
     LDot[\[Kappa]2, \[Kappa]2] - 6*DiscB[LDot[\[Kappa]1, \[Kappa]1], MTbar, 
      MTbar]*LDot[\[Kappa]1, \[Kappa]1]*LDot[\[Kappa]1, \[Kappa]2]*
     LDot[\[Kappa]2, \[Kappa]2] - 6*DiscB[LDot[\[Kappa]2, \[Kappa]2], MTbar, 
      MTbar]*LDot[\[Kappa]1, \[Kappa]1]*LDot[\[Kappa]1, \[Kappa]2]*
     LDot[\[Kappa]2, \[Kappa]2] + 
    12*DiscB[LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
       LDot[\[Kappa]2, \[Kappa]2], MTbar, MTbar]*LDot[\[Kappa]1, \[Kappa]1]*
     LDot[\[Kappa]1, \[Kappa]2]*LDot[\[Kappa]2, \[Kappa]2] - 
    2*DiscB[LDot[\[Kappa]2, \[Kappa]2], MTbar, MTbar]*
     LDot[\[Kappa]1, \[Kappa]2]^2*LDot[\[Kappa]2, \[Kappa]2] + 
    2*DiscB[LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
       LDot[\[Kappa]2, \[Kappa]2], MTbar, MTbar]*LDot[\[Kappa]1, \[Kappa]2]^2*
     LDot[\[Kappa]2, \[Kappa]2] - 4*DiscB[LDot[\[Kappa]2, \[Kappa]2], MTbar, 
      MTbar]*LDot[\[Kappa]1, \[Kappa]1]*LDot[\[Kappa]2, \[Kappa]2]^2 + 
    4*DiscB[LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
       LDot[\[Kappa]2, \[Kappa]2], MTbar, MTbar]*LDot[\[Kappa]1, \[Kappa]1]*
     LDot[\[Kappa]2, \[Kappa]2]^2 + 8*MTbar^2*LDot[\[Kappa]1, \[Kappa]2]^3*
     ScalarC0[LDot[\[Kappa]1, \[Kappa]1], LDot[\[Kappa]2, \[Kappa]2], 
      LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
       LDot[\[Kappa]2, \[Kappa]2], MTbar, MTbar, MTbar] - 
    4*LDot[\[Kappa]1, \[Kappa]2]^4*ScalarC0[LDot[\[Kappa]1, \[Kappa]1], 
      LDot[\[Kappa]2, \[Kappa]2], LDot[\[Kappa]1, \[Kappa]1] + 
       2*LDot[\[Kappa]1, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2], MTbar, 
      MTbar, MTbar] - 8*MTbar^2*LDot[\[Kappa]1, \[Kappa]1]*
     LDot[\[Kappa]1, \[Kappa]2]*LDot[\[Kappa]2, \[Kappa]2]*
     ScalarC0[LDot[\[Kappa]1, \[Kappa]1], LDot[\[Kappa]2, \[Kappa]2], 
      LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
       LDot[\[Kappa]2, \[Kappa]2], MTbar, MTbar, MTbar] + 
    6*LDot[\[Kappa]1, \[Kappa]1]^2*LDot[\[Kappa]1, \[Kappa]2]*
     LDot[\[Kappa]2, \[Kappa]2]*ScalarC0[LDot[\[Kappa]1, \[Kappa]1], 
      LDot[\[Kappa]2, \[Kappa]2], LDot[\[Kappa]1, \[Kappa]1] + 
       2*LDot[\[Kappa]1, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2], MTbar, 
      MTbar, MTbar] + 16*LDot[\[Kappa]1, \[Kappa]1]*
     LDot[\[Kappa]1, \[Kappa]2]^2*LDot[\[Kappa]2, \[Kappa]2]*
     ScalarC0[LDot[\[Kappa]1, \[Kappa]1], LDot[\[Kappa]2, \[Kappa]2], 
      LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
       LDot[\[Kappa]2, \[Kappa]2], MTbar, MTbar, MTbar] + 
    6*LDot[\[Kappa]1, \[Kappa]1]*LDot[\[Kappa]1, \[Kappa]2]*
     LDot[\[Kappa]2, \[Kappa]2]^2*ScalarC0[LDot[\[Kappa]1, \[Kappa]1], 
      LDot[\[Kappa]2, \[Kappa]2], LDot[\[Kappa]1, \[Kappa]1] + 
       2*LDot[\[Kappa]1, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2], MTbar, 
      MTbar, MTbar]))/(8*MWbar^2*(MWbar^2 - MZbar^2)*Pi^2*
  Kallen\[Lambda][LDot[\[Kappa]1, \[Kappa]1], LDot[\[Kappa]2, \[Kappa]2], 
    LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
     LDot[\[Kappa]2, \[Kappa]2]]^2)


==> anc/fHAZ1.dat <==
(ee^2*vev^3*(-3*MWbar^6*Kallen\[Lambda][LDot[\[Kappa]1, \[Kappa]1], 
     LDot[\[Kappa]2, \[Kappa]2], LDot[\[Kappa]1, \[Kappa]1] + 
      2*LDot[\[Kappa]1, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2]]*
    LDot[\[Kappa]1, \[Kappa]1]*
    ((4*MWbar^2*((4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2)*
       (-1 + \[Xi])^2*LDot[\[Kappa]1, \[Kappa]1])/vev^2 - 
     4*((-8*MHbar^2*MWbar^2)/vev^4 - (80*MWbar^4)/vev^4 + 
       (4*(-MWbar^2 + MZbar^2)*((2*MHbar^2)/vev^2 + (4*MWbar^2)/vev^2))/
        vev^2)*LDot[\[Kappa]1, \[Kappa]2])*LDot[\[Kappa]2, \[Kappa]2]*
    (LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
     LDot[\[Kappa]2, \[Kappa]2]) - 
   (24*MWbar^4*DiscB[LDot[\[Kappa]1, \[Kappa]1] + 
       2*LDot[\[Kappa]1, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2], MWbar, 
      MWbar*Sqrt[\[Xi]]]*LDot[\[Kappa]1, \[Kappa]1]*
     (-MWbar^2 + MWbar^2*\[Xi] - LDot[\[Kappa]1, \[Kappa]1] - 
      2*LDot[\[Kappa]1, \[Kappa]2] - LDot[\[Kappa]2, \[Kappa]2])*
     LDot[\[Kappa]2, \[Kappa]2]*(LDot[\[Kappa]1, \[Kappa]1] + 
      2*LDot[\[Kappa]1, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2])*
     ((-32*MWbar^2*LDot[\[Kappa]1, \[Kappa]1]^3*LDot[\[Kappa]2, \[Kappa]2])/
       vev^2 + 4*LDot[\[Kappa]1, \[Kappa]2]^2*LDot[\[Kappa]2, \[Kappa]2]*
       (MWbar^2*((4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2) - 
        (4*MWbar^2*LDot[\[Kappa]2, \[Kappa]2])/vev^2) + 
      LDot[\[Kappa]1, \[Kappa]1]^2*
       ((-16*MWbar^2*LDot[\[Kappa]1, \[Kappa]2]^2)/vev^2 + 
        2*(3 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2]*
         (MWbar^2*((4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2) - 
          (8*MWbar^2*LDot[\[Kappa]2, \[Kappa]2])/vev^2) + 
        3*LDot[\[Kappa]1, \[Kappa]2]*(MWbar^2*((4*MWbar^2)/vev^2 + 
            (4*(-MWbar^2 + MZbar^2))/vev^2)*(-1 + \[Xi]) - 
          (8*MWbar^2*(3 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2])/vev^2)) + 
      LDot[\[Kappa]1, \[Kappa]1]*(4*\[Xi]*LDot[\[Kappa]1, \[Kappa]2]^2*
         (MWbar^2*((4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2) - 
          (8*MWbar^2*LDot[\[Kappa]2, \[Kappa]2])/vev^2) + 
        8*LDot[\[Kappa]2, \[Kappa]2]^2*(MWbar^2*((4*MWbar^2)/vev^2 + 
            (4*(-MWbar^2 + MZbar^2))/vev^2) - 
          (4*MWbar^2*LDot[\[Kappa]2, \[Kappa]2])/vev^2) + 
        3*LDot[\[Kappa]1, \[Kappa]2]*LDot[\[Kappa]2, \[Kappa]2]*
         (MWbar^2*((4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2)*
           (7 + \[Xi]) - (8*MWbar^2*(3 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2])/
           vev^2))))/vev^2 + (24*MWbar^4*DiscB[LDot[\[Kappa]1, \[Kappa]1], 
      MWbar, MWbar*Sqrt[\[Xi]]]*LDot[\[Kappa]1, \[Kappa]1]^2*
     LDot[\[Kappa]2, \[Kappa]2]*(LDot[\[Kappa]1, \[Kappa]1] + 
      2*LDot[\[Kappa]1, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2])*
     (MWbar^2*((4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2)*
       (MWbar^2*(-1 + \[Xi])^2 - 8*LDot[\[Kappa]1, \[Kappa]2])*
       LDot[\[Kappa]1, \[Kappa]2]^2 + 4*((4*MWbar^2)/vev^2 - 
        (4*(-MWbar^2 + MZbar^2))/vev^2)*LDot[\[Kappa]1, \[Kappa]1]^3*
       LDot[\[Kappa]2, \[Kappa]2] + LDot[\[Kappa]1, \[Kappa]1]^2*
       (-2*((-4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2)*
         LDot[\[Kappa]1, \[Kappa]2]^2 + 2*LDot[\[Kappa]2, \[Kappa]2]*
         (MWbar^2*((-12*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2)*
           (-1 + \[Xi]) - 2*((4*(-MWbar^2 + MZbar^2))/vev^2 + 
            (4*MWbar^2*(-4 + \[Xi]))/vev^2)*LDot[\[Kappa]2, \[Kappa]2]) + 
        LDot[\[Kappa]1, \[Kappa]2]*(3*MWbar^2*((4*MWbar^2)/vev^2 + 
            (4*(-MWbar^2 + MZbar^2))/vev^2)*(-1 + \[Xi]) - 
          2*((28*(-MWbar^2 + MZbar^2))/vev^2 + (4*MWbar^2*(-10 + 3*\[Xi]))/
             vev^2)*LDot[\[Kappa]2, \[Kappa]2])) + LDot[\[Kappa]1, \[Kappa]1]*
       (-4*((-4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2)*
         LDot[\[Kappa]1, \[Kappa]2]^3 + 2*MWbar^4*((4*MWbar^2)/vev^2 + 
          (4*(-MWbar^2 + MZbar^2))/vev^2)*(-1 + \[Xi])^2*
         LDot[\[Kappa]2, \[Kappa]2] + 2*LDot[\[Kappa]1, \[Kappa]2]*
         LDot[\[Kappa]2, \[Kappa]2]*
         (MWbar^2*((4*(-MWbar^2 + MZbar^2)*(1 + 3*\[Xi]))/vev^2 + 
            (4*MWbar^2*(10 - 9*\[Xi] + 3*\[Xi]^2))/vev^2) - 
          3*((4*(-MWbar^2 + MZbar^2))/vev^2 + (4*MWbar^2*(-1 + 2*\[Xi]))/
             vev^2)*LDot[\[Kappa]2, \[Kappa]2]) + 
        LDot[\[Kappa]1, \[Kappa]2]^2*(MWbar^2*((12*MWbar^2)/vev^2 + 
            (28*(-MWbar^2 + MZbar^2))/vev^2)*(-1 + \[Xi]) - 
          2*((28*(-MWbar^2 + MZbar^2))/vev^2 + (4*MWbar^2*(-4 + 7*\[Xi]))/
             vev^2)*LDot[\[Kappa]2, \[Kappa]2]))))/vev^2 + 
   (24*MWbar^4*DiscB[LDot[\[Kappa]2, \[Kappa]2], MWbar, MWbar*Sqrt[\[Xi]]]*
     LDot[\[Kappa]1, \[Kappa]1]*LDot[\[Kappa]2, \[Kappa]2]*
     (LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
      LDot[\[Kappa]2, \[Kappa]2])*(-4*LDot[\[Kappa]1, \[Kappa]2]^2*
       LDot[\[Kappa]2, \[Kappa]2]*(-(MWbar^2*(-1 + \[Xi])) + 
        2*LDot[\[Kappa]1, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2])*
       (MWbar^2*((4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2) - 
        (4*MWbar^2*LDot[\[Kappa]2, \[Kappa]2])/vev^2) - 
      2*LDot[\[Kappa]1, \[Kappa]1]^2*LDot[\[Kappa]2, \[Kappa]2]*
       (-(MWbar^4*((4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2)*
          (-1 + \[Xi])^2) + MWbar^2*((4*MWbar^2)/vev^2 + 
          (4*(-MWbar^2 + MZbar^2))/vev^2)*(7 + \[Xi])*LDot[\[Kappa]2, 
          \[Kappa]2] + (8*MWbar^2*(-5 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2]^2)/
         vev^2 + 6*LDot[\[Kappa]1, \[Kappa]2]*
         (MWbar^2*((4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2) + 
          (4*MWbar^2*(-1 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2])/vev^2)) + 
      LDot[\[Kappa]1, \[Kappa]1]*(8*(MWbar^2*(-1 + \[Xi]) - 
          LDot[\[Kappa]2, \[Kappa]2])*LDot[\[Kappa]2, \[Kappa]2]^2*
         (MWbar^2*((4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2) - 
          (4*MWbar^2*LDot[\[Kappa]2, \[Kappa]2])/vev^2) + 
        LDot[\[Kappa]1, \[Kappa]2]^2*(MWbar^4*((4*MWbar^2)/vev^2 + 
            (4*(-MWbar^2 + MZbar^2))/vev^2)*(-1 + \[Xi])^2 + 
          5*MWbar^2*((4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2)*
           (-5 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2] + 
          (8*MWbar^2*(11 - 7*\[Xi])*LDot[\[Kappa]2, \[Kappa]2]^2)/vev^2) + 
        LDot[\[Kappa]1, \[Kappa]2]*LDot[\[Kappa]2, \[Kappa]2]*
         (12*MWbar^4*((4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2)*
           (-1 + \[Xi]) + MWbar^2*((4*(-MWbar^2 + MZbar^2)*(-31 + 3*\[Xi]))/
             vev^2 + (4*MWbar^2*(-13 - 21*\[Xi] + 6*\[Xi]^2))/vev^2)*
           LDot[\[Kappa]2, \[Kappa]2] + (8*MWbar^2*(17 - 3*\[Xi])*
            LDot[\[Kappa]2, \[Kappa]2]^2)/vev^2))))/vev^2 + 
   (96*MWbar^6*DiscB[LDot[\[Kappa]2, \[Kappa]2], MWbar, MWbar]*
     LDot[\[Kappa]1, \[Kappa]1]*LDot[\[Kappa]2, \[Kappa]2]^2*
     (LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
      LDot[\[Kappa]2, \[Kappa]2])*(-2*LDot[\[Kappa]1, \[Kappa]1]^2*
       (2*MWbar^2 - LDot[\[Kappa]2, \[Kappa]2])*
       (3*(-1 + \[Xi])*LDot[\[Kappa]1, \[Kappa]2] + 
        (-5 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2]) + 
      2*LDot[\[Kappa]1, \[Kappa]2]^2*(12*MWbar^4 + LDot[\[Kappa]1, \[Kappa]2]*
         (4*MWbar^2 - 2*LDot[\[Kappa]2, \[Kappa]2]) - 
        LDot[\[Kappa]2, \[Kappa]2]^2) + LDot[\[Kappa]1, \[Kappa]1]*
       (-((-11 + 7*\[Xi])*LDot[\[Kappa]1, \[Kappa]2]^2*(2*MWbar^2 - 
           LDot[\[Kappa]2, \[Kappa]2])) + 48*MWbar^4*LDot[\[Kappa]2, 
          \[Kappa]2] - 4*LDot[\[Kappa]2, \[Kappa]2]^3 + 
        LDot[\[Kappa]1, \[Kappa]2]*(6*MWbar^4*(13 - 2*\[Xi] + \[Xi]^2) + 
          MWbar^2*(19 - 3*\[Xi]^2)*LDot[\[Kappa]2, \[Kappa]2] + 
          (-17 + 3*\[Xi])*LDot[\[Kappa]2, \[Kappa]2]^2))))/vev^4 + 
   6*MWbar^2*DiscB[LDot[\[Kappa]2, \[Kappa]2], MWbar*Sqrt[\[Xi]], 
     MWbar*Sqrt[\[Xi]]]*LDot[\[Kappa]1, \[Kappa]1]*
    LDot[\[Kappa]2, \[Kappa]2]^2*(LDot[\[Kappa]1, \[Kappa]1] + 
     2*LDot[\[Kappa]1, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2])*
    (-2*LDot[\[Kappa]1, \[Kappa]2]^2*
      (2*MWbar^4*((-8*MHbar^2*MWbar^2)/vev^4 + (16*MWbar^4*\[Xi])/vev^4 + 
         (4*(-MWbar^2 + MZbar^2)*((2*MHbar^2)/vev^2 + (4*MWbar^2*\[Xi])/
             vev^2))/vev^2) - (8*MWbar^4*((4*(-MWbar^2 + MZbar^2))/vev^2 + 
          (4*MWbar^2*\[Xi])/vev^2)*LDot[\[Kappa]2, \[Kappa]2])/vev^2 + 
       (16*MWbar^4*LDot[\[Kappa]2, \[Kappa]2]^2)/vev^4 + 
       LDot[\[Kappa]1, \[Kappa]2]*((-64*MWbar^4*(-MWbar^2 + MZbar^2))/vev^4 + 
         (32*MWbar^4*LDot[\[Kappa]2, \[Kappa]2])/vev^4)) + 
     (8*MWbar^2*LDot[\[Kappa]1, \[Kappa]1]^2*
       (LDot[\[Kappa]2, \[Kappa]2]*(MWbar^2*((12*MWbar^2*(-1 + \[Xi]))/
             vev^2 + (4*(-MWbar^2 + MZbar^2)*(7 + \[Xi]))/vev^2) + 
          (4*MWbar^2*(-5 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2])/vev^2) + 
        3*LDot[\[Kappa]1, \[Kappa]2]*(2*MWbar^2*((4*(-MWbar^2 + MZbar^2))/
             vev^2 + (4*MWbar^2*\[Xi])/vev^2) + (4*MWbar^2*(-1 + \[Xi])*
            LDot[\[Kappa]2, \[Kappa]2])/vev^2)))/vev^2 + 
     LDot[\[Kappa]1, \[Kappa]1]*(LDot[\[Kappa]1, \[Kappa]2]^2*
        ((4*MWbar^4*((-20*(-MWbar^2 + MZbar^2)*(-5 + \[Xi]))/vev^2 + 
            (12*MWbar^2*(1 + 3*\[Xi]))/vev^2))/vev^2 + 
         (16*MWbar^4*(-11 + 7*\[Xi])*LDot[\[Kappa]2, \[Kappa]2])/vev^4) - 
       4*LDot[\[Kappa]2, \[Kappa]2]*(2*MWbar^4*((-8*MHbar^2*MWbar^2)/vev^4 + 
           (16*MWbar^4*\[Xi])/vev^4 + (4*(-MWbar^2 + MZbar^2)*
             ((2*MHbar^2)/vev^2 + (4*MWbar^2*\[Xi])/vev^2))/vev^2) - 
         (8*MWbar^4*((4*(-MWbar^2 + MZbar^2))/vev^2 + (4*MWbar^2*\[Xi])/
             vev^2)*LDot[\[Kappa]2, \[Kappa]2])/vev^2 + 
         (16*MWbar^4*LDot[\[Kappa]2, \[Kappa]2]^2)/vev^4) + 
       LDot[\[Kappa]1, \[Kappa]2]*
        (3*MWbar^4*((-4*MWbar^2*((-8*MHbar^2)/vev^2 + (4*MWbar^2*
                (1 + \[Xi])^2)/vev^2))/vev^2 + (4*(-MWbar^2 + MZbar^2)*
             ((-8*MHbar^2)/vev^2 + (4*MWbar^2*(1 - 6*\[Xi] + \[Xi]^2))/vev^
                2))/vev^2) + (4*MWbar^4*((4*(-MWbar^2 + MZbar^2)*
              (31 - 3*\[Xi]))/vev^2 - (12*MWbar^2*(2 - 7*\[Xi] + \[Xi]^2))/
             vev^2)*LDot[\[Kappa]2, \[Kappa]2])/vev^2 + 
         (16*MWbar^4*(-17 + 3*\[Xi])*LDot[\[Kappa]2, \[Kappa]2]^2)/vev^4))) - 
   (96*MWbar^6*DiscB[LDot[\[Kappa]1, \[Kappa]1] + 
       2*LDot[\[Kappa]1, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2], MWbar, 
      MWbar]*LDot[\[Kappa]1, \[Kappa]1]*LDot[\[Kappa]2, \[Kappa]2]*
     (LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
      LDot[\[Kappa]2, \[Kappa]2])*(-4*LDot[\[Kappa]1, \[Kappa]1]^4*
       LDot[\[Kappa]2, \[Kappa]2] - LDot[\[Kappa]1, \[Kappa]1]^3*
       (2*LDot[\[Kappa]1, \[Kappa]2]^2 + (17 + 3*\[Xi])*
         LDot[\[Kappa]1, \[Kappa]2]*LDot[\[Kappa]2, \[Kappa]2] + 
        2*(5 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2]^2) - 
      2*LDot[\[Kappa]1, \[Kappa]2]^2*LDot[\[Kappa]2, \[Kappa]2]*
       (-12*MWbar^4 + LDot[\[Kappa]2, \[Kappa]2]^2 + 
        LDot[\[Kappa]1, \[Kappa]2]*(-4*MWbar^2 + 
          2*LDot[\[Kappa]2, \[Kappa]2])) - 2*LDot[\[Kappa]1, \[Kappa]1]^2*
       (2*LDot[\[Kappa]1, \[Kappa]2]^3 + 5*(2 + \[Xi])*
         LDot[\[Kappa]1, \[Kappa]2]^2*LDot[\[Kappa]2, \[Kappa]2] + 
        LDot[\[Kappa]1, \[Kappa]2]*LDot[\[Kappa]2, \[Kappa]2]*
         (MWbar^2*(-11 + 3*\[Xi]) + 5*(3 + \[Xi])*LDot[\[Kappa]2, 
            \[Kappa]2]) + LDot[\[Kappa]2, \[Kappa]2]*(2*MWbar^2 + 
          LDot[\[Kappa]2, \[Kappa]2])*(-12*MWbar^2 + (5 + \[Xi])*
           LDot[\[Kappa]2, \[Kappa]2])) + LDot[\[Kappa]1, \[Kappa]1]*
       (48*MWbar^4*LDot[\[Kappa]2, \[Kappa]2]^2 - 
        4*LDot[\[Kappa]2, \[Kappa]2]^4 + 8*LDot[\[Kappa]1, \[Kappa]2]^3*
         (MWbar^2 - \[Xi]*LDot[\[Kappa]2, \[Kappa]2]) + 
        2*LDot[\[Kappa]1, \[Kappa]2]^2*(12*MWbar^4 - 4*MWbar^2*(-7 + \[Xi])*
           LDot[\[Kappa]2, \[Kappa]2] - 5*(2 + \[Xi])*
           LDot[\[Kappa]2, \[Kappa]2]^2) + LDot[\[Kappa]1, \[Kappa]2]*
         LDot[\[Kappa]2, \[Kappa]2]*(144*MWbar^4 + 2*MWbar^2*(11 - 3*\[Xi])*
           LDot[\[Kappa]2, \[Kappa]2] - (17 + 3*\[Xi])*
           LDot[\[Kappa]2, \[Kappa]2]^2))))/vev^4 + 
   6*MWbar^2*DiscB[LDot[\[Kappa]1, \[Kappa]1] + 
      2*LDot[\[Kappa]1, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2], 
     MWbar*Sqrt[\[Xi]], MWbar*Sqrt[\[Xi]]]*LDot[\[Kappa]1, \[Kappa]1]*
    LDot[\[Kappa]2, \[Kappa]2]*(LDot[\[Kappa]1, \[Kappa]1] + 
     2*LDot[\[Kappa]1, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2])*
    ((64*MWbar^4*LDot[\[Kappa]1, \[Kappa]1]^4*LDot[\[Kappa]2, \[Kappa]2])/
      vev^4 + 2*LDot[\[Kappa]1, \[Kappa]2]^2*LDot[\[Kappa]2, \[Kappa]2]*
      (2*MWbar^4*((-8*MHbar^2*MWbar^2)/vev^4 + (16*MWbar^4*\[Xi])/vev^4 + 
         (4*(-MWbar^2 + MZbar^2)*((2*MHbar^2)/vev^2 + (4*MWbar^2*\[Xi])/
             vev^2))/vev^2) - (8*MWbar^4*((4*(-MWbar^2 + MZbar^2))/vev^2 + 
          (4*MWbar^2*\[Xi])/vev^2)*LDot[\[Kappa]2, \[Kappa]2])/vev^2 + 
       (16*MWbar^4*LDot[\[Kappa]2, \[Kappa]2]^2)/vev^4 + 
       LDot[\[Kappa]1, \[Kappa]2]*((-64*MWbar^4*(-MWbar^2 + MZbar^2))/vev^4 + 
         (32*MWbar^4*LDot[\[Kappa]2, \[Kappa]2])/vev^4)) + 
     (4*MWbar^2*LDot[\[Kappa]1, \[Kappa]1]^3*
       ((8*MWbar^2*LDot[\[Kappa]1, \[Kappa]2]^2)/vev^2 + 
        2*LDot[\[Kappa]2, \[Kappa]2]*(MWbar^2*((4*MWbar^2*(1 - 5*\[Xi]))/
             vev^2 - (4*(-MWbar^2 + MZbar^2)*(3 + \[Xi]))/vev^2) + 
          (4*MWbar^2*(5 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2])/vev^2) + 
        LDot[\[Kappa]1, \[Kappa]2]*(-3*MWbar^2*((4*MWbar^2)/vev^2 + 
            (4*(-MWbar^2 + MZbar^2))/vev^2)*(-1 + \[Xi]) + 
          (4*MWbar^2*(17 + 3*\[Xi])*LDot[\[Kappa]2, \[Kappa]2])/vev^2)))/
      vev^2 + 2*LDot[\[Kappa]1, \[Kappa]1]^2*
      ((32*MWbar^4*LDot[\[Kappa]1, \[Kappa]2]^3)/vev^4 + 
       LDot[\[Kappa]1, \[Kappa]2]^2*
        ((4*MWbar^4*((4*MWbar^2*(5 - 7*\[Xi]))/vev^2 + 
            (4*(-MWbar^2 + MZbar^2)*(3 - 5*\[Xi]))/vev^2))/vev^2 + 
         (80*MWbar^4*(2 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2])/vev^4) + 
       (4*MWbar^2*LDot[\[Kappa]1, \[Kappa]2]*LDot[\[Kappa]2, \[Kappa]2]*
         (-(MWbar^2*((20*(-MWbar^2 + MZbar^2)*(3 + \[Xi]))/vev^2 + 
             (4*MWbar^2*(-5 + 14*\[Xi] + 3*\[Xi]^2))/vev^2)) + 
          (20*MWbar^2*(3 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2])/vev^2))/vev^2 + 
       LDot[\[Kappa]2, \[Kappa]2]*(4*MWbar^4*((-8*MHbar^2*MWbar^2)/vev^4 + 
           (16*MWbar^4*\[Xi])/vev^4 + (4*(-MWbar^2 + MZbar^2)*
             ((2*MHbar^2)/vev^2 + (4*MWbar^2*\[Xi])/vev^2))/vev^2) - 
         (4*MWbar^4*((4*(-MWbar^2 + MZbar^2)*(7 + \[Xi]))/vev^2 + 
            (4*MWbar^2*(-1 + 7*\[Xi] + 2*\[Xi]^2))/vev^2)*
           LDot[\[Kappa]2, \[Kappa]2])/vev^2 + (16*MWbar^4*(5 + \[Xi])*
           LDot[\[Kappa]2, \[Kappa]2]^2)/vev^4)) + LDot[\[Kappa]1, \[Kappa]1]*
      (-8*LDot[\[Kappa]1, \[Kappa]2]^3*
        ((4*MWbar^4*((4*MWbar^2*(-1 + \[Xi]))/vev^2 + 
            (4*(-MWbar^2 + MZbar^2)*\[Xi])/vev^2))/vev^2 - 
         (16*MWbar^4*\[Xi]*LDot[\[Kappa]2, \[Kappa]2])/vev^4) + 
       4*LDot[\[Kappa]2, \[Kappa]2]^2*
        (2*MWbar^4*((-8*MHbar^2*MWbar^2)/vev^4 + (16*MWbar^4*\[Xi])/vev^4 + 
           (4*(-MWbar^2 + MZbar^2)*((2*MHbar^2)/vev^2 + (4*MWbar^2*\[Xi])/vev^
                2))/vev^2) - (8*MWbar^4*((4*(-MWbar^2 + MZbar^2))/vev^2 + 
            (4*MWbar^2*\[Xi])/vev^2)*LDot[\[Kappa]2, \[Kappa]2])/vev^2 + 
         (16*MWbar^4*LDot[\[Kappa]2, \[Kappa]2]^2)/vev^4) + 
       2*LDot[\[Kappa]1, \[Kappa]2]^2*
        (2*MWbar^4*((-8*MHbar^2*MWbar^2)/vev^4 + (16*MWbar^4*\[Xi])/vev^4 + 
           (4*(-MWbar^2 + MZbar^2)*((2*MHbar^2)/vev^2 + (4*MWbar^2*\[Xi])/vev^
                2))/vev^2) - (4*MWbar^4*((4*(-MWbar^2 + MZbar^2)*
              (23 + 5*\[Xi]))/vev^2 + (4*MWbar^2*(-5 + 5*\[Xi] + 4*\[Xi]^2))/
             vev^2)*LDot[\[Kappa]2, \[Kappa]2])/vev^2 + 
         (80*MWbar^4*(2 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2]^2)/vev^4) + 
       LDot[\[Kappa]1, \[Kappa]2]*LDot[\[Kappa]2, \[Kappa]2]*
        (24*MWbar^4*((-8*MHbar^2*MWbar^2)/vev^4 + (16*MWbar^4*\[Xi])/vev^4 + 
           (4*(-MWbar^2 + MZbar^2)*((2*MHbar^2)/vev^2 + (4*MWbar^2*\[Xi])/vev^
                2))/vev^2) - (4*MWbar^4*((4*(-MWbar^2 + MZbar^2)*
              (37 + 3*\[Xi]))/vev^2 + (12*MWbar^2*(-1 + 7*\[Xi] + 2*\[Xi]^2))/
             vev^2)*LDot[\[Kappa]2, \[Kappa]2])/vev^2 + 
         (16*MWbar^4*(17 + 3*\[Xi])*LDot[\[Kappa]2, \[Kappa]2]^2)/vev^4))) - 
   (24*MWbar^4*DiscB[LDot[\[Kappa]1, \[Kappa]1], MWbar, MWbar]*
     LDot[\[Kappa]1, \[Kappa]1]^2*LDot[\[Kappa]2, \[Kappa]2]*
     (LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
      LDot[\[Kappa]2, \[Kappa]2])*
     (-2*(2*MWbar^2*((12*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2) + 
        ((-4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2)*
         LDot[\[Kappa]1, \[Kappa]1])*LDot[\[Kappa]1, \[Kappa]2]^3 + 
      2*LDot[\[Kappa]1, \[Kappa]1]*LDot[\[Kappa]2, \[Kappa]2]*
       (-2*MWbar^4*((4*(-MWbar^2 + MZbar^2)*(-5 + \[Xi]))/vev^2 + 
          (4*MWbar^2*(7 + \[Xi]))/vev^2) + ((4*MWbar^2)/vev^2 - 
          (4*(-MWbar^2 + MZbar^2))/vev^2)*LDot[\[Kappa]1, \[Kappa]1]^2 + 
        2*MWbar^2*((4*(-MWbar^2 + MZbar^2))/vev^2 + (4*MWbar^2*(-4 + \[Xi]))/
           vev^2)*LDot[\[Kappa]2, \[Kappa]2] + LDot[\[Kappa]1, \[Kappa]1]*
         (MWbar^2*((4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2)*
           (1 + \[Xi]) - ((4*(-MWbar^2 + MZbar^2))/vev^2 + 
            (4*MWbar^2*(-4 + \[Xi]))/vev^2)*LDot[\[Kappa]2, \[Kappa]2])) - 
      LDot[\[Kappa]1, \[Kappa]2]^2*
       (((-4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2)*
         LDot[\[Kappa]1, \[Kappa]1]^2 + 
        2*(MWbar^4*((4*(-MWbar^2 + MZbar^2)*(1 + 7*\[Xi]))/vev^2 + 
            (4*MWbar^2*(13 + 7*\[Xi]))/vev^2) + 
          MWbar^2*((-28*(-MWbar^2 + MZbar^2))/vev^2 + 
            (4*MWbar^2*(4 - 7*\[Xi]))/vev^2)*LDot[\[Kappa]2, \[Kappa]2]) + 
        LDot[\[Kappa]1, \[Kappa]1]*(-(MWbar^2*((4*MWbar^2)/vev^2 + 
             (4*(-MWbar^2 + MZbar^2))/vev^2)*(-5 + 7*\[Xi])) + 
          ((28*(-MWbar^2 + MZbar^2))/vev^2 + (4*MWbar^2*(-4 + 7*\[Xi]))/
             vev^2)*LDot[\[Kappa]2, \[Kappa]2])) + LDot[\[Kappa]1, \[Kappa]2]*
       (LDot[\[Kappa]1, \[Kappa]1]^2*(3*MWbar^2*((4*MWbar^2)/vev^2 + 
            (4*(-MWbar^2 + MZbar^2))/vev^2)*(-1 + \[Xi]) + 
          ((-28*(-MWbar^2 + MZbar^2))/vev^2 + (4*MWbar^2*(10 - 3*\[Xi]))/
             vev^2)*LDot[\[Kappa]2, \[Kappa]2]) + LDot[\[Kappa]1, \[Kappa]1]*
         (-3*MWbar^4*((4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2)*
           (-1 + \[Xi]^2) + MWbar^2*((8*(-MWbar^2 + MZbar^2)*(8 + 3*\[Xi]))/
             vev^2 + (12*MWbar^2*(-1 + 2*\[Xi] + \[Xi]^2))/vev^2)*
           LDot[\[Kappa]2, \[Kappa]2] - 3*((4*(-MWbar^2 + MZbar^2))/vev^2 + 
            (4*MWbar^2*(-1 + 2*\[Xi]))/vev^2)*LDot[\[Kappa]2, \[Kappa]2]^2) + 
        6*MWbar^2*(MWbar^4*((4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/
             vev^2)*(-1 + \[Xi])^2 - MWbar^2*
           ((8*(-MWbar^2 + MZbar^2)*(-1 + \[Xi]))/vev^2 + 
            (4*MWbar^2*(11 + \[Xi]^2))/vev^2)*LDot[\[Kappa]2, \[Kappa]2] + 
          ((4*(-MWbar^2 + MZbar^2))/vev^2 + (4*MWbar^2*(-1 + 2*\[Xi]))/vev^2)*
           LDot[\[Kappa]2, \[Kappa]2]^2))))/vev^2 + 
   6*MWbar^2*DiscB[LDot[\[Kappa]1, \[Kappa]1], MWbar*Sqrt[\[Xi]], 
     MWbar*Sqrt[\[Xi]]]*LDot[\[Kappa]1, \[Kappa]1]^2*
    LDot[\[Kappa]2, \[Kappa]2]*(LDot[\[Kappa]1, \[Kappa]1] + 
     2*LDot[\[Kappa]1, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2])*
    ((8*MWbar^2*((-4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2)*
       (2*MWbar^2 + LDot[\[Kappa]1, \[Kappa]1])*LDot[\[Kappa]1, \[Kappa]2]^3)/
      vev^2 + 2*LDot[\[Kappa]1, \[Kappa]1]*LDot[\[Kappa]2, \[Kappa]2]*
      (-2*MWbar^4*((-16*MHbar^2*MWbar^2)/vev^4 + 
         (4*(-MWbar^2 + MZbar^2)*((4*MHbar^2)/vev^2 + 
            (4*MWbar^2*(-3 + \[Xi]))/vev^2))/vev^2 + 
         (16*MWbar^4*(-3 + \[Xi]))/vev^4) + 
       (4*MWbar^2*((-4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2)*
         LDot[\[Kappa]1, \[Kappa]1]^2)/vev^2 + 
       (8*MWbar^4*((4*(-MWbar^2 + MZbar^2))/vev^2 + (4*MWbar^2*(-4 + \[Xi]))/
           vev^2)*LDot[\[Kappa]2, \[Kappa]2])/vev^2 + 
       (4*MWbar^2*LDot[\[Kappa]1, \[Kappa]1]*
         (2*MWbar^2*((4*(-MWbar^2 + MZbar^2))/vev^2 + 
            (4*MWbar^2*(-1 + 2*\[Xi]))/vev^2) + 
          ((4*(-MWbar^2 + MZbar^2))/vev^2 + (4*MWbar^2*(-4 + \[Xi]))/vev^2)*
           LDot[\[Kappa]2, \[Kappa]2]))/vev^2) + LDot[\[Kappa]1, \[Kappa]2]^2*
      ((4*MWbar^2*((-4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2)*
         LDot[\[Kappa]1, \[Kappa]1]^2)/vev^2 - 
       2*MWbar^2*(MWbar^2*((-16*MHbar^2*MWbar^2)/vev^4 + 
           (16*MWbar^4*(3 + 7*\[Xi]))/vev^4 + (4*(-MWbar^2 + MZbar^2)*
             ((4*MHbar^2)/vev^2 + (4*MWbar^2*(3 + 7*\[Xi]))/vev^2))/vev^2) + 
         ((-112*MWbar^2*(-MWbar^2 + MZbar^2))/vev^4 + 
           (16*MWbar^4*(4 - 7*\[Xi]))/vev^4)*LDot[\[Kappa]2, \[Kappa]2]) + 
       (4*MWbar^2*LDot[\[Kappa]1, \[Kappa]1]*
         (2*MWbar^2*((4*(-MWbar^2 + MZbar^2))/vev^2 + 
            (4*MWbar^2*(-1 + 2*\[Xi]))/vev^2) + 
          ((28*(-MWbar^2 + MZbar^2))/vev^2 + (4*MWbar^2*(-4 + 7*\[Xi]))/
             vev^2)*LDot[\[Kappa]2, \[Kappa]2]))/vev^2) + 
     LDot[\[Kappa]1, \[Kappa]2]*
      ((4*MWbar^2*((28*(-MWbar^2 + MZbar^2))/vev^2 + 
          (4*MWbar^2*(-10 + 3*\[Xi]))/vev^2)*LDot[\[Kappa]1, \[Kappa]1]^2*
         LDot[\[Kappa]2, \[Kappa]2])/vev^2 + 
       (4*MWbar^2*LDot[\[Kappa]1, \[Kappa]1]*
         (-6*MWbar^4*((4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2)*
           (-1 + \[Xi]) + MWbar^2*((56*(-MWbar^2 + MZbar^2))/vev^2 + 
            (4*MWbar^2*(-23 + 24*\[Xi] - 3*\[Xi]^2))/vev^2)*
           LDot[\[Kappa]2, \[Kappa]2] + 3*((4*(-MWbar^2 + MZbar^2))/vev^2 + 
            (4*MWbar^2*(-1 + 2*\[Xi]))/vev^2)*LDot[\[Kappa]2, \[Kappa]2]^2))/
        vev^2 + 6*MWbar^2*((4*MWbar^6*((4*MWbar^2)/vev^2 + 
            (4*(-MWbar^2 + MZbar^2))/vev^2)*(-1 + \[Xi])^2)/vev^2 - 
         MWbar^2*((16*MHbar^2*(-MWbar^2 + MZbar^2))/vev^4 + 
           (4*MWbar^2*((-4*MHbar^2)/vev^2 + (8*(-MWbar^2 + MZbar^2)*\[Xi])/
               vev^2))/vev^2 + (16*MWbar^4*(1 + \[Xi]^2))/vev^4)*
          LDot[\[Kappa]2, \[Kappa]2] + 
         (4*MWbar^2*((4*(-MWbar^2 + MZbar^2))/vev^2 + 
            (4*MWbar^2*(-1 + 2*\[Xi]))/vev^2)*LDot[\[Kappa]2, \[Kappa]2]^2)/
          vev^2))) + (12*MWbar^6*LDot[\[Kappa]1, \[Kappa]1]*
     (-4*((4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2)*(-1 + \[Xi])*
       LDot[\[Kappa]1, \[Kappa]1]^4*LDot[\[Kappa]2, \[Kappa]2]^2 + 
      LDot[\[Kappa]1, \[Kappa]1]^3*LDot[\[Kappa]2, \[Kappa]2]*
       (2*MWbar^4*((4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2)*
         (-1 + \[Xi])^3 - 5*((4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/
           vev^2)*(-1 + \[Xi])*LDot[\[Kappa]1, \[Kappa]2]^2 - 
        4*MWbar^2*((4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2)*
         (-11 + 3*\[Xi])*LDot[\[Kappa]2, \[Kappa]2] - 
        8*((4*(-MWbar^2 + MZbar^2)*(-2 + \[Xi]))/vev^2 + 
          (4*MWbar^2*(9 - 4*\[Xi] + 2*\[Xi]^2))/vev^2)*
         LDot[\[Kappa]2, \[Kappa]2]^2 + LDot[\[Kappa]1, \[Kappa]2]*
         (3*MWbar^2*((4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2)*
           (9 - 10*\[Xi] + \[Xi]^2) - 
          2*((4*(-MWbar^2 + MZbar^2)*(-17 + 13*\[Xi]))/vev^2 + 
            (4*MWbar^2*(6 - 25*\[Xi] + 15*\[Xi]^2))/vev^2)*
           LDot[\[Kappa]2, \[Kappa]2])) + (-1 + \[Xi])*
       LDot[\[Kappa]1, \[Kappa]2]^2*LDot[\[Kappa]2, \[Kappa]2]*
       (MWbar^4*((4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2)*
         (-1 + \[Xi])^2*LDot[\[Kappa]2, \[Kappa]2] - 
        16*LDot[\[Kappa]1, \[Kappa]2]^2*(2*MWbar^2*((4*MWbar^2)/vev^2 + 
            (4*(-MWbar^2 + MZbar^2))/vev^2) - 
          (4*MWbar^2*LDot[\[Kappa]2, \[Kappa]2])/vev^2) + 
        2*LDot[\[Kappa]1, \[Kappa]2]*(MWbar^4*((4*MWbar^2)/vev^2 + 
            (4*(-MWbar^2 + MZbar^2))/vev^2)*(-3 + 2*\[Xi] + \[Xi]^2) - 
          4*MWbar^2*((8*(-MWbar^2 + MZbar^2))/vev^2 + (4*MWbar^2*(1 + \[Xi]))/
             vev^2)*LDot[\[Kappa]2, \[Kappa]2] + 
          (16*MWbar^2*LDot[\[Kappa]2, \[Kappa]2]^2)/vev^2)) + 
      LDot[\[Kappa]1, \[Kappa]1]*(-8*((4*MWbar^2*(1 + \[Xi]))/vev^2 + 
          (4*(-MWbar^2 + MZbar^2)*(-1 + 3*\[Xi]))/vev^2)*
         LDot[\[Kappa]1, \[Kappa]2]^4*LDot[\[Kappa]2, \[Kappa]2] + 
        2*MWbar^4*((4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2)*
         (-1 + \[Xi])^3*LDot[\[Kappa]2, \[Kappa]2]^3 + 
        (-1 + \[Xi])*LDot[\[Kappa]1, \[Kappa]2]*LDot[\[Kappa]2, \[Kappa]2]^2*
         (MWbar^4*((4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2)*
           (-15 + 14*\[Xi] + \[Xi]^2) + MWbar^2*
           ((4*(-MWbar^2 + MZbar^2)*(-23 + 15*\[Xi]))/vev^2 + 
            (4*MWbar^2*(35 - 61*\[Xi] + 18*\[Xi]^2))/vev^2)*
           LDot[\[Kappa]2, \[Kappa]2] - 2*((24*(-MWbar^2 + MZbar^2))/vev^2 + 
            (4*MWbar^2*(-17 + 15*\[Xi]))/vev^2)*LDot[\[Kappa]2, \[Kappa]2]^
            2) + LDot[\[Kappa]1, \[Kappa]2]^2*LDot[\[Kappa]2, \[Kappa]2]*
         (-2*MWbar^4*((4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2)*
           (-25 + \[Xi])*(-1 + \[Xi])^2 + 4*MWbar^2*
           ((4*(-MWbar^2 + MZbar^2)*(17 - 37*\[Xi] + 12*\[Xi]^2))/vev^2 + 
            (4*MWbar^2*(-15 + 35*\[Xi] - 36*\[Xi]^2 + 8*\[Xi]^3))/vev^2)*
           LDot[\[Kappa]2, \[Kappa]2] + 
          ((4*(-MWbar^2 + MZbar^2)*(45 - 53*\[Xi]))/vev^2 + 
            (4*MWbar^2*(-67 + 227*\[Xi] - 104*\[Xi]^2))/vev^2)*
           LDot[\[Kappa]2, \[Kappa]2]^2) + 2*LDot[\[Kappa]1, \[Kappa]2]^3*
         (MWbar^4*((4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2)*
           (-1 + \[Xi])^3 + 2*MWbar^2*((4*MWbar^2*(13 - 36*\[Xi] + 7*
                \[Xi]^2))/vev^2 + (4*(-MWbar^2 + MZbar^2)*(15 - 40*\[Xi] + 9*
                \[Xi]^2))/vev^2)*LDot[\[Kappa]2, \[Kappa]2] + 
          ((4*(-MWbar^2 + MZbar^2)*(23 - 35*\[Xi]))/vev^2 + 
            (4*MWbar^2*(-5 + 101*\[Xi] - 44*\[Xi]^2))/vev^2)*
           LDot[\[Kappa]2, \[Kappa]2]^2)) + LDot[\[Kappa]1, \[Kappa]1]^2*
       (-2*((4*MWbar^2*(-3 + 7*\[Xi]))/vev^2 + (4*(-MWbar^2 + MZbar^2)*
            (-7 + 11*\[Xi]))/vev^2)*LDot[\[Kappa]1, \[Kappa]2]^3*
         LDot[\[Kappa]2, \[Kappa]2] + 2*LDot[\[Kappa]2, \[Kappa]2]^2*
         (MWbar^4*((4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2)*
           (-1 + \[Xi])^3 + 2*MWbar^2*((4*(-MWbar^2 + MZbar^2)*
              (11 - 3*\[Xi]))/vev^2 + (4*MWbar^2*(10 - 3*\[Xi]^2 + \[Xi]^3))/
             vev^2)*LDot[\[Kappa]2, \[Kappa]2] - 
          2*((4*(-MWbar^2 + MZbar^2)*(-3 + \[Xi]))/vev^2 + 
            (4*MWbar^2*(19 - 9*\[Xi] + 4*\[Xi]^2))/vev^2)*
           LDot[\[Kappa]2, \[Kappa]2]^2) + LDot[\[Kappa]1, \[Kappa]2]*
         LDot[\[Kappa]2, \[Kappa]2]*(MWbar^4*((4*MWbar^2)/vev^2 + 
            (4*(-MWbar^2 + MZbar^2))/vev^2)*(-1 + \[Xi])^2*(23 + \[Xi]) + 
          2*MWbar^2*((4*(-MWbar^2 + MZbar^2)*(69 - 46*\[Xi] + 9*\[Xi]^2))/
             vev^2 + (4*MWbar^2*(40 + 21*\[Xi] - 38*\[Xi]^2 + 9*\[Xi]^3))/
             vev^2)*LDot[\[Kappa]2, \[Kappa]2] - 
          2*((4*(-MWbar^2 + MZbar^2)*(-31 + 19*\[Xi]))/vev^2 + 
            (4*MWbar^2*(103 - 97*\[Xi] + 46*\[Xi]^2))/vev^2)*
           LDot[\[Kappa]2, \[Kappa]2]^2) + LDot[\[Kappa]1, \[Kappa]2]^2*
         (MWbar^4*((4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2)*
           (-1 + \[Xi])^3 + 4*MWbar^2*((4*MWbar^2)/vev^2 + 
            (4*(-MWbar^2 + MZbar^2))/vev^2)*(19 - 33*\[Xi] + 6*\[Xi]^2)*
           LDot[\[Kappa]2, \[Kappa]2] - 
          2*((4*(-MWbar^2 + MZbar^2)*(-39 + 35*\[Xi]))/vev^2 + 
            (4*MWbar^2*(17 - 105*\[Xi] + 52*\[Xi]^2))/vev^2)*
           LDot[\[Kappa]2, \[Kappa]2]^2)))*Log[\[Xi]^(-1)])/vev^2 - 
   (96*MWbar^4*LDot[\[Kappa]1, \[Kappa]1]*LDot[\[Kappa]2, \[Kappa]2]*
     (LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
      LDot[\[Kappa]2, \[Kappa]2])*(8*MWbar^2*LDot[\[Kappa]1, \[Kappa]2]^4*
       (2*MWbar^2*(-6*MWbar^2 + LDot[\[Kappa]2, \[Kappa]2]) + 
        LDot[\[Kappa]1, \[Kappa]1]*(2*MWbar^2 + LDot[\[Kappa]2, 
           \[Kappa]2])) + 4*LDot[\[Kappa]1, \[Kappa]2]^3*
       (24*MWbar^8 + MWbar^2*LDot[\[Kappa]1, \[Kappa]1]*
         (6*MWbar^2 - LDot[\[Kappa]2, \[Kappa]2])*LDot[\[Kappa]2, 
          \[Kappa]2] - 2*MWbar^4*LDot[\[Kappa]2, \[Kappa]2]^2 - 
        LDot[\[Kappa]1, \[Kappa]1]^2*(2*MWbar^4 + 
          MWbar^2*LDot[\[Kappa]2, \[Kappa]2] - 2*LDot[\[Kappa]2, \[Kappa]2]^
            2)) + 2*LDot[\[Kappa]1, \[Kappa]1]^2*LDot[\[Kappa]2, \[Kappa]2]^2*
       (LDot[\[Kappa]1, \[Kappa]1]^2*(-2*MWbar^2 + LDot[\[Kappa]2, 
           \[Kappa]2]) + LDot[\[Kappa]1, \[Kappa]1]*(16*MWbar^4 - 
          10*MWbar^2*LDot[\[Kappa]2, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2]^
           2) - 2*MWbar^2*(20*MWbar^4 - 8*MWbar^2*LDot[\[Kappa]2, 
            \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2]^2)) + 
      2*LDot[\[Kappa]1, \[Kappa]1]*LDot[\[Kappa]1, \[Kappa]2]^2*
       LDot[\[Kappa]2, \[Kappa]2]*(5*LDot[\[Kappa]1, \[Kappa]1]^2*
         (-2*MWbar^2 + LDot[\[Kappa]2, \[Kappa]2]) + 
        LDot[\[Kappa]1, \[Kappa]1]*(-12*MWbar^4 - 12*MWbar^2*
           LDot[\[Kappa]2, \[Kappa]2] + 5*LDot[\[Kappa]2, \[Kappa]2]^2) + 
        2*(80*MWbar^6 - 6*MWbar^4*LDot[\[Kappa]2, \[Kappa]2] - 
          5*MWbar^2*LDot[\[Kappa]2, \[Kappa]2]^2)) + 
      LDot[\[Kappa]1, \[Kappa]1]*LDot[\[Kappa]1, \[Kappa]2]*
       LDot[\[Kappa]2, \[Kappa]2]*(-96*MWbar^8 + 72*MWbar^6*
         LDot[\[Kappa]2, \[Kappa]2] + 8*MWbar^4*LDot[\[Kappa]2, \[Kappa]2]^
          2 - 6*MWbar^2*LDot[\[Kappa]2, \[Kappa]2]^3 + 
        LDot[\[Kappa]1, \[Kappa]1]^3*(-6*MWbar^2 + 
          3*LDot[\[Kappa]2, \[Kappa]2]) + 2*LDot[\[Kappa]1, \[Kappa]1]^2*
         (4*MWbar^4 - 16*MWbar^2*LDot[\[Kappa]2, \[Kappa]2] + 
          5*LDot[\[Kappa]2, \[Kappa]2]^2) + LDot[\[Kappa]1, \[Kappa]1]*
         (72*MWbar^6 + 24*MWbar^4*LDot[\[Kappa]2, \[Kappa]2] - 
          32*MWbar^2*LDot[\[Kappa]2, \[Kappa]2]^2 + 
          3*LDot[\[Kappa]2, \[Kappa]2]^3)))*
     ScalarC0[LDot[\[Kappa]1, \[Kappa]1], LDot[\[Kappa]2, \[Kappa]2], 
      LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
       LDot[\[Kappa]2, \[Kappa]2], MWbar, MWbar, MWbar])/vev^4 - 
   (24*MWbar^2*LDot[\[Kappa]1, \[Kappa]1]*LDot[\[Kappa]2, \[Kappa]2]*
     (LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
      LDot[\[Kappa]2, \[Kappa]2])*
     (MWbar^2*((4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2) - 
      (4*MWbar^2*LDot[\[Kappa]2, \[Kappa]2])/vev^2)*
     (8*MWbar^4*LDot[\[Kappa]1, \[Kappa]2]^3*(MWbar^2*(-1 + \[Xi]) + 
        2*LDot[\[Kappa]1, \[Kappa]2] - LDot[\[Kappa]2, \[Kappa]2]) + 
      LDot[\[Kappa]1, \[Kappa]1]^4*LDot[\[Kappa]2, \[Kappa]2]*
       (-2*MWbar^2*(-1 + \[Xi]) + 3*LDot[\[Kappa]1, \[Kappa]2] + 
        2*LDot[\[Kappa]2, \[Kappa]2]) + 2*MWbar^2*LDot[\[Kappa]1, \[Kappa]1]*
       LDot[\[Kappa]1, \[Kappa]2]*(3*MWbar^6*(-1 + \[Xi])^3 + 
        4*LDot[\[Kappa]1, \[Kappa]2]^3 + 2*LDot[\[Kappa]1, \[Kappa]2]^2*
         (MWbar^2*(1 + \[Xi]) - LDot[\[Kappa]2, \[Kappa]2]) + 
        MWbar^4*(-5 + 14*\[Xi] - 9*\[Xi]^2)*LDot[\[Kappa]2, \[Kappa]2] + 
        MWbar^2*(-5 + 9*\[Xi])*LDot[\[Kappa]2, \[Kappa]2]^2 - 
        3*LDot[\[Kappa]2, \[Kappa]2]^3 - 2*LDot[\[Kappa]1, \[Kappa]2]*
         (MWbar^4*(1 - 6*\[Xi] + 5*\[Xi]^2) - 2*MWbar^2*(-9 + 5*\[Xi])*
           LDot[\[Kappa]2, \[Kappa]2] + 5*LDot[\[Kappa]2, \[Kappa]2]^2)) + 
      LDot[\[Kappa]1, \[Kappa]1]^3*(LDot[\[Kappa]1, \[Kappa]2]^2*
         (-4*MWbar^2*(-1 + \[Xi]) + 10*LDot[\[Kappa]2, \[Kappa]2]) + 
        2*LDot[\[Kappa]2, \[Kappa]2]*(MWbar^4*(-1 + \[Xi]^2) - 
          2*MWbar^2*(2 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2] + 
          LDot[\[Kappa]2, \[Kappa]2]^2) + LDot[\[Kappa]1, \[Kappa]2]*
         (3*MWbar^4*(-1 + \[Xi])^2 + MWbar^2*(3 - 13*\[Xi])*
           LDot[\[Kappa]2, \[Kappa]2] + 10*LDot[\[Kappa]2, \[Kappa]2]^2)) + 
      LDot[\[Kappa]1, \[Kappa]1]^2*(LDot[\[Kappa]1, \[Kappa]2]^3*
         (4*MWbar^2*(3 - 2*\[Xi]) + 8*LDot[\[Kappa]2, \[Kappa]2]) - 
        4*MWbar^2*LDot[\[Kappa]2, \[Kappa]2]*
         (MWbar^4*(5 - 6*\[Xi] + \[Xi]^2) - 2*MWbar^2*(1 + \[Xi])*
           LDot[\[Kappa]2, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2]^2) + 
        2*LDot[\[Kappa]1, \[Kappa]2]^2*(MWbar^4*(1 - 6*\[Xi] + 5*\[Xi]^2) - 
          10*MWbar^2*\[Xi]*LDot[\[Kappa]2, \[Kappa]2] + 
          5*LDot[\[Kappa]2, \[Kappa]2]^2) + LDot[\[Kappa]1, \[Kappa]2]*
         (-3*MWbar^6*(-1 + \[Xi])^2*(1 + \[Xi]) + 
          MWbar^4*(-37 + 20*\[Xi] + 9*\[Xi]^2)*LDot[\[Kappa]2, \[Kappa]2] - 
          MWbar^2*(23 + 9*\[Xi])*LDot[\[Kappa]2, \[Kappa]2]^2 + 
          3*LDot[\[Kappa]2, \[Kappa]2]^3)))*
     ScalarC0[LDot[\[Kappa]1, \[Kappa]1], LDot[\[Kappa]2, \[Kappa]2], 
      LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
       LDot[\[Kappa]2, \[Kappa]2], MWbar, MWbar, MWbar*Sqrt[\[Xi]]])/vev^2 + 
   (96*MWbar^4*LDot[\[Kappa]1, \[Kappa]1]^2*LDot[\[Kappa]2, \[Kappa]2]^2*
     (LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
      LDot[\[Kappa]2, \[Kappa]2])*(LDot[\[Kappa]1, \[Kappa]1]^3*
       LDot[\[Kappa]2, \[Kappa]2]*(3*LDot[\[Kappa]1, \[Kappa]2] + 
        2*(MWbar^2*(-1 + \[Xi]) + LDot[\[Kappa]2, \[Kappa]2])) + 
      MWbar^2*LDot[\[Kappa]1, \[Kappa]2]*
       (8*\[Xi]*LDot[\[Kappa]1, \[Kappa]2]^3 + 3*MWbar^2*(-1 + \[Xi])^2*
         LDot[\[Kappa]2, \[Kappa]2]*(2*MWbar^2 + LDot[\[Kappa]2, 
           \[Kappa]2]) + 4*LDot[\[Kappa]1, \[Kappa]2]^2*
         (2*MWbar^2*(-1 + \[Xi] + \[Xi]^2) + 3*\[Xi]*LDot[\[Kappa]2, 
            \[Kappa]2]) + 2*(-1 + \[Xi])*LDot[\[Kappa]1, \[Kappa]2]*
         (4*MWbar^4*(-1 + \[Xi]) + MWbar^2*(3 + 5*\[Xi])*LDot[\[Kappa]2, 
            \[Kappa]2] + 2*LDot[\[Kappa]2, \[Kappa]2]^2)) + 
      LDot[\[Kappa]1, \[Kappa]1]^2*(2*LDot[\[Kappa]1, \[Kappa]2]^2*
         (2*MWbar^2*(-1 + \[Xi]) + 5*LDot[\[Kappa]2, \[Kappa]2]) + 
        2*LDot[\[Kappa]2, \[Kappa]2]*(MWbar^4*(3 - 4*\[Xi] + \[Xi]^2) + 
          2*MWbar^2*(-4 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2] + 
          LDot[\[Kappa]2, \[Kappa]2]^2) + LDot[\[Kappa]1, \[Kappa]2]*
         (3*MWbar^4*(-1 + \[Xi])^2 + 6*MWbar^2*(-3 + 2*\[Xi])*
           LDot[\[Kappa]2, \[Kappa]2] + 10*LDot[\[Kappa]2, \[Kappa]2]^2)) + 
      LDot[\[Kappa]1, \[Kappa]1]*(4*LDot[\[Kappa]1, \[Kappa]2]^3*
         (3*MWbar^2*\[Xi] + 2*LDot[\[Kappa]2, \[Kappa]2]) + 
        2*MWbar^2*(-1 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2]*
         (2*MWbar^4*(-1 + \[Xi]) + MWbar^2*(-3 + \[Xi])*LDot[\[Kappa]2, 
            \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2]^2) + 
        2*LDot[\[Kappa]1, \[Kappa]2]^2*(MWbar^4*(-3 - 2*\[Xi] + 5*\[Xi]^2) + 
          4*MWbar^2*(-1 + 3*\[Xi])*LDot[\[Kappa]2, \[Kappa]2] + 
          5*LDot[\[Kappa]2, \[Kappa]2]^2) + LDot[\[Kappa]1, \[Kappa]2]*
         (6*MWbar^6*(-1 + \[Xi])^2 + 2*MWbar^4*(1 - 10*\[Xi] + 5*\[Xi]^2)*
           LDot[\[Kappa]2, \[Kappa]2] + 6*MWbar^2*(-3 + 2*\[Xi])*
           LDot[\[Kappa]2, \[Kappa]2]^2 + 3*LDot[\[Kappa]2, \[Kappa]2]^3)))*
     ScalarC0[LDot[\[Kappa]1, \[Kappa]1], LDot[\[Kappa]2, \[Kappa]2], 
      LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
       LDot[\[Kappa]2, \[Kappa]2], MWbar, MWbar*Sqrt[\[Xi]], MWbar])/vev^4 + 
   (24*MWbar^2*LDot[\[Kappa]1, \[Kappa]1]^2*LDot[\[Kappa]2, \[Kappa]2]*
     (LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
      LDot[\[Kappa]2, \[Kappa]2])*
     (MWbar^2*((-4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2) - 
      (4*MWbar^2*LDot[\[Kappa]2, \[Kappa]2])/vev^2)*
     (8*MWbar^2*\[Xi]*LDot[\[Kappa]1, \[Kappa]2]^4 + 
      2*LDot[\[Kappa]1, \[Kappa]1]*(MWbar^2*(-1 + \[Xi]) + 
        LDot[\[Kappa]1, \[Kappa]1])*LDot[\[Kappa]2, \[Kappa]2]^2*
       (-(MWbar^2*(3 + \[Xi])) + LDot[\[Kappa]1, \[Kappa]1] + 
        LDot[\[Kappa]2, \[Kappa]2]) + 4*LDot[\[Kappa]1, \[Kappa]2]^3*
       (-(MWbar^4*(-1 + \[Xi])*\[Xi]) + 3*MWbar^2*\[Xi]*
         LDot[\[Kappa]2, \[Kappa]2] + LDot[\[Kappa]1, \[Kappa]1]*
         (MWbar^2*\[Xi] + 2*LDot[\[Kappa]2, \[Kappa]2])) + 
      2*LDot[\[Kappa]1, \[Kappa]2]^2*LDot[\[Kappa]2, \[Kappa]2]*
       (5*LDot[\[Kappa]1, \[Kappa]1]^2 + MWbar^2*(-1 + \[Xi])*
         (MWbar^2*(3 + \[Xi]) + 2*LDot[\[Kappa]2, \[Kappa]2]) + 
        LDot[\[Kappa]1, \[Kappa]1]*(2*MWbar^2*(-1 + \[Xi]) + 
          5*LDot[\[Kappa]2, \[Kappa]2])) + LDot[\[Kappa]1, \[Kappa]2]*
       LDot[\[Kappa]2, \[Kappa]2]*(3*LDot[\[Kappa]1, \[Kappa]1]^3 - 
        LDot[\[Kappa]1, \[Kappa]1]^2*(MWbar^2*(3 + \[Xi]) - 
          10*LDot[\[Kappa]2, \[Kappa]2]) + 3*MWbar^4*(-1 + \[Xi])^2*
         (-(MWbar^2*(-1 + \[Xi])) + LDot[\[Kappa]2, \[Kappa]2]) + 
        LDot[\[Kappa]1, \[Kappa]1]*(MWbar^4*(-3 + 2*\[Xi] + \[Xi]^2) + 
          3*MWbar^2*(-5 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2] + 
          3*LDot[\[Kappa]2, \[Kappa]2]^2)))*
     ScalarC0[LDot[\[Kappa]1, \[Kappa]1], LDot[\[Kappa]2, \[Kappa]2], 
      LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
       LDot[\[Kappa]2, \[Kappa]2], MWbar, MWbar*Sqrt[\[Xi]], 
      MWbar*Sqrt[\[Xi]]])/vev^2 + (96*MWbar^4*LDot[\[Kappa]1, \[Kappa]1]^2*
     LDot[\[Kappa]2, \[Kappa]2]*(LDot[\[Kappa]1, \[Kappa]1] + 
      2*LDot[\[Kappa]1, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2])*
     (8*MWbar^2*LDot[\[Kappa]1, \[Kappa]2]^4*(2*MWbar^2 + 
        LDot[\[Kappa]2, \[Kappa]2]) + 4*LDot[\[Kappa]1, \[Kappa]2]^3*
       (2*MWbar^6*(-1 + \[Xi]) + MWbar^4*(1 + \[Xi])*LDot[\[Kappa]2, 
          \[Kappa]2] + MWbar^2*(3 - 2*\[Xi])*LDot[\[Kappa]2, \[Kappa]2]^2 - 
        LDot[\[Kappa]1, \[Kappa]1]*(2*MWbar^4 + MWbar^2*LDot[\[Kappa]2, 
            \[Kappa]2] - 2*LDot[\[Kappa]2, \[Kappa]2]^2)) + 
      2*LDot[\[Kappa]1, \[Kappa]1]*LDot[\[Kappa]2, \[Kappa]2]^2*
       (LDot[\[Kappa]1, \[Kappa]1]*(2*MWbar^2 - LDot[\[Kappa]2, \[Kappa]2])*
         (2*MWbar^2*(1 + \[Xi]) - LDot[\[Kappa]2, \[Kappa]2]) + 
        LDot[\[Kappa]1, \[Kappa]1]^2*(-2*MWbar^2 + LDot[\[Kappa]2, 
           \[Kappa]2]) - MWbar^2*(-1 + \[Xi])*(2*MWbar^4*(-5 + \[Xi]) - 
          MWbar^2*(1 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2] + 
          LDot[\[Kappa]2, \[Kappa]2]^2)) - 2*LDot[\[Kappa]1, \[Kappa]2]^2*
       LDot[\[Kappa]2, \[Kappa]2]*(5*LDot[\[Kappa]1, \[Kappa]1]^2*
         (2*MWbar^2 - LDot[\[Kappa]2, \[Kappa]2]) + 
        LDot[\[Kappa]1, \[Kappa]1]*(4*MWbar^4*(9 - 5*\[Xi]) + 
          10*MWbar^2*\[Xi]*LDot[\[Kappa]2, \[Kappa]2] - 
          5*LDot[\[Kappa]2, \[Kappa]2]^2) + MWbar^2*(-1 + \[Xi])*
         (2*MWbar^4*(-1 + 5*\[Xi]) + MWbar^2*(1 - 5*\[Xi])*
           LDot[\[Kappa]2, \[Kappa]2] + 2*LDot[\[Kappa]2, \[Kappa]2]^2)) + 
      LDot[\[Kappa]1, \[Kappa]2]*LDot[\[Kappa]2, \[Kappa]2]*
       (3*MWbar^4*(-1 + \[Xi])^2*(2*MWbar^2 - LDot[\[Kappa]2, \[Kappa]2])*
         (MWbar^2*(-1 + \[Xi]) - LDot[\[Kappa]2, \[Kappa]2]) + 
        LDot[\[Kappa]1, \[Kappa]1]^3*(-6*MWbar^2 + 
          3*LDot[\[Kappa]2, \[Kappa]2]) + LDot[\[Kappa]1, \[Kappa]1]^2*
         (2*MWbar^4*(-5 + 9*\[Xi]) - MWbar^2*(23 + 9*\[Xi])*
           LDot[\[Kappa]2, \[Kappa]2] + 10*LDot[\[Kappa]2, \[Kappa]2]^2) + 
        LDot[\[Kappa]1, \[Kappa]1]*(-2*MWbar^6*(5 - 14*\[Xi] + 9*\[Xi]^2) + 
          MWbar^4*(-37 + 20*\[Xi] + 9*\[Xi]^2)*LDot[\[Kappa]2, \[Kappa]2] + 
          MWbar^2*(3 - 13*\[Xi])*LDot[\[Kappa]2, \[Kappa]2]^2 + 
          3*LDot[\[Kappa]2, \[Kappa]2]^3)))*
     ScalarC0[LDot[\[Kappa]1, \[Kappa]1], LDot[\[Kappa]2, \[Kappa]2], 
      LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
       LDot[\[Kappa]2, \[Kappa]2], MWbar*Sqrt[\[Xi]], MWbar, MWbar])/vev^4 + 
   (24*MWbar^2*LDot[\[Kappa]1, \[Kappa]1]^2*LDot[\[Kappa]2, \[Kappa]2]*
     (LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
      LDot[\[Kappa]2, \[Kappa]2])*(LDot[\[Kappa]1, \[Kappa]1]*
       (MWbar^2*((4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2) - 
        (4*MWbar^2*LDot[\[Kappa]2, \[Kappa]2])/vev^2) + 
      2*LDot[\[Kappa]1, \[Kappa]2]*(MWbar^2*((4*MWbar^2)/vev^2 + 
          (4*(-MWbar^2 + MZbar^2))/vev^2) - 
        (4*MWbar^2*LDot[\[Kappa]2, \[Kappa]2])/vev^2) + 
      LDot[\[Kappa]2, \[Kappa]2]*(MWbar^2*((4*MWbar^2)/vev^2 + 
          (4*(-MWbar^2 + MZbar^2))/vev^2 + (8*MWbar^2*\[Xi])/vev^2) - 
        (4*MWbar^2*LDot[\[Kappa]2, \[Kappa]2])/vev^2))*
     (LDot[\[Kappa]1, \[Kappa]1]^2*LDot[\[Kappa]2, \[Kappa]2]*
       (-2*MWbar^2*(-1 + \[Xi]) + 3*LDot[\[Kappa]1, \[Kappa]2] + 
        2*LDot[\[Kappa]2, \[Kappa]2]) + MWbar^2*LDot[\[Kappa]1, \[Kappa]2]*
       (4*LDot[\[Kappa]1, \[Kappa]2]^2 + 4*(-1 + \[Xi])*
         LDot[\[Kappa]1, \[Kappa]2]*(MWbar^2*(-1 + \[Xi]) - 
          LDot[\[Kappa]2, \[Kappa]2]) + 3*MWbar^2*(-1 + \[Xi])^2*
         LDot[\[Kappa]2, \[Kappa]2]) + LDot[\[Kappa]1, \[Kappa]1]*
       (2*MWbar^2*(-1 + \[Xi])*(MWbar^2*(-1 + \[Xi]) - LDot[\[Kappa]2, 
           \[Kappa]2])*LDot[\[Kappa]2, \[Kappa]2] + 
        4*LDot[\[Kappa]1, \[Kappa]2]^2*(-(MWbar^2*(-1 + \[Xi])) + 
          LDot[\[Kappa]2, \[Kappa]2]) + LDot[\[Kappa]1, \[Kappa]2]*
         (3*MWbar^4*(-1 + \[Xi])^2 + 4*MWbar^2*(2 - 3*\[Xi])*
           LDot[\[Kappa]2, \[Kappa]2] + 3*LDot[\[Kappa]2, \[Kappa]2]^2)))*
     ScalarC0[LDot[\[Kappa]1, \[Kappa]1], LDot[\[Kappa]2, \[Kappa]2], 
      LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
       LDot[\[Kappa]2, \[Kappa]2], MWbar*Sqrt[\[Xi]], MWbar, 
      MWbar*Sqrt[\[Xi]]])/vev^2 + (24*MWbar^2*LDot[\[Kappa]1, \[Kappa]1]*
     LDot[\[Kappa]2, \[Kappa]2]*(LDot[\[Kappa]1, \[Kappa]1] + 
      2*LDot[\[Kappa]1, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2])*
     (2*MWbar^4*((4*MWbar^2)/vev^2 + (4*(-MWbar^2 + MZbar^2))/vev^2) - 
      (4*MWbar^2*(2*MWbar^2 + LDot[\[Kappa]1, \[Kappa]1])*
        LDot[\[Kappa]2, \[Kappa]2])/vev^2)*
     (4*MWbar^2*\[Xi]*LDot[\[Kappa]1, \[Kappa]2]^3*(-(MWbar^2*(-1 + \[Xi])) + 
        2*LDot[\[Kappa]1, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2]) + 
      LDot[\[Kappa]1, \[Kappa]1]^3*LDot[\[Kappa]2, \[Kappa]2]*
       (3*LDot[\[Kappa]1, \[Kappa]2] + 2*(MWbar^2*(-1 + \[Xi]) + 
          LDot[\[Kappa]2, \[Kappa]2])) + LDot[\[Kappa]1, \[Kappa]1]*
       LDot[\[Kappa]1, \[Kappa]2]*(-3*MWbar^6*(-1 + \[Xi])^3 + 
        MWbar^4*(-3 + 2*\[Xi] + \[Xi]^2)*LDot[\[Kappa]2, \[Kappa]2] - 
        MWbar^2*(3 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2]^2 + 
        3*LDot[\[Kappa]2, \[Kappa]2]^3 + 4*LDot[\[Kappa]1, \[Kappa]2]^2*
         (3*MWbar^2*\[Xi] + 2*LDot[\[Kappa]2, \[Kappa]2]) + 
        2*LDot[\[Kappa]1, \[Kappa]2]*(MWbar^4*(-3 + 2*\[Xi] + \[Xi]^2) + 
          2*MWbar^2*(-1 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2] + 
          5*LDot[\[Kappa]2, \[Kappa]2]^2)) + LDot[\[Kappa]1, \[Kappa]1]^2*
       (2*LDot[\[Kappa]1, \[Kappa]2]^2*(2*MWbar^2*(-1 + \[Xi]) + 
          5*LDot[\[Kappa]2, \[Kappa]2]) + 2*LDot[\[Kappa]2, \[Kappa]2]*
         (-(MWbar^4*(-3 + 2*\[Xi] + \[Xi]^2)) - 4*MWbar^2*
           LDot[\[Kappa]2, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2]^2) + 
        LDot[\[Kappa]1, \[Kappa]2]*(3*MWbar^4*(-1 + \[Xi])^2 + 
          3*MWbar^2*(-5 + \[Xi])*LDot[\[Kappa]2, \[Kappa]2] + 
          10*LDot[\[Kappa]2, \[Kappa]2]^2)))*
     ScalarC0[LDot[\[Kappa]1, \[Kappa]1], LDot[\[Kappa]2, \[Kappa]2], 
      LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
       LDot[\[Kappa]2, \[Kappa]2], MWbar*Sqrt[\[Xi]], MWbar*Sqrt[\[Xi]], 
      MWbar])/vev^2 + 6*LDot[\[Kappa]1, \[Kappa]1]*LDot[\[Kappa]2, \[Kappa]2]*
    (LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
     LDot[\[Kappa]2, \[Kappa]2])*
    (4*MWbar^2*\[Xi]*LDot[\[Kappa]1, \[Kappa]2]^3 + 
     4*LDot[\[Kappa]1, \[Kappa]1]*LDot[\[Kappa]1, \[Kappa]2]^2*
      LDot[\[Kappa]2, \[Kappa]2] + 2*LDot[\[Kappa]1, \[Kappa]1]^2*
      LDot[\[Kappa]2, \[Kappa]2]^2 + LDot[\[Kappa]1, \[Kappa]1]*
      LDot[\[Kappa]1, \[Kappa]2]*LDot[\[Kappa]2, \[Kappa]2]*
      (-4*MWbar^2*\[Xi] + 3*LDot[\[Kappa]1, \[Kappa]1] + 
       3*LDot[\[Kappa]2, \[Kappa]2]))*(LDot[\[Kappa]1, \[Kappa]1]^2*
      ((4*MWbar^4*((4*MWbar^2)/vev^2 - (4*(-MWbar^2 + MZbar^2))/vev^2))/
        vev^2 + (16*MWbar^4*LDot[\[Kappa]2, \[Kappa]2])/vev^4) + 
     2*MWbar^2*(2*MWbar^4*((-8*MHbar^2*MWbar^2)/vev^4 + (16*MWbar^4*\[Xi])/
          vev^4 + (4*(-MWbar^2 + MZbar^2)*((2*MHbar^2)/vev^2 + 
            (4*MWbar^2*\[Xi])/vev^2))/vev^2) - 
       (8*MWbar^4*((4*(-MWbar^2 + MZbar^2))/vev^2 + (4*MWbar^2*\[Xi])/vev^2)*
         LDot[\[Kappa]2, \[Kappa]2])/vev^2 + 
       (16*MWbar^4*LDot[\[Kappa]2, \[Kappa]2]^2)/vev^4 + 
       LDot[\[Kappa]1, \[Kappa]2]*((-64*MWbar^4*(-MWbar^2 + MZbar^2))/vev^4 + 
         (32*MWbar^4*LDot[\[Kappa]2, \[Kappa]2])/vev^4)) + 
     (4*MWbar^2*LDot[\[Kappa]1, \[Kappa]1]*
       (-4*MWbar^4*((4*(-MWbar^2 + MZbar^2))/vev^2 + (4*MWbar^2*\[Xi])/
           vev^2) - MWbar^2*((4*(-MWbar^2 + MZbar^2))/vev^2 + 
          (4*MWbar^2*(-3 + 2*\[Xi]))/vev^2)*LDot[\[Kappa]2, \[Kappa]2] + 
        (4*MWbar^2*LDot[\[Kappa]2, \[Kappa]2]^2)/vev^2 + 
        LDot[\[Kappa]1, \[Kappa]2]*(2*MWbar^2*((4*MWbar^2)/vev^2 - 
            (4*(-MWbar^2 + MZbar^2))/vev^2) + 
          (8*MWbar^2*LDot[\[Kappa]2, \[Kappa]2])/vev^2)))/vev^2)*
    ScalarC0[LDot[\[Kappa]1, \[Kappa]1], LDot[\[Kappa]2, \[Kappa]2], 
     LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
      LDot[\[Kappa]2, \[Kappa]2], MWbar*Sqrt[\[Xi]], MWbar*Sqrt[\[Xi]], 
     MWbar*Sqrt[\[Xi]]]))/(768*MWbar^6*Sqrt[MWbar^2]*Sqrt[-MWbar^2 + MZbar^2]*
  Pi^2*Kallen\[Lambda][LDot[\[Kappa]1, \[Kappa]1], 
    LDot[\[Kappa]2, \[Kappa]2], LDot[\[Kappa]1, \[Kappa]1] + 
     2*LDot[\[Kappa]1, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2]]^2*
  LDot[\[Kappa]1, \[Kappa]1]*LDot[\[Kappa]2, \[Kappa]2]*
  (LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
   LDot[\[Kappa]2, \[Kappa]2]))


==> anc/fHAZ1t.dat <==
(ee^2*el^2*MTbar^2*MZbar^2*Nc*Qu*(3 - 8*swbar^2)*vev*
  (Kallen\[Lambda][LDot[\[Kappa]1, \[Kappa]1], LDot[\[Kappa]2, \[Kappa]2], 
     LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
      LDot[\[Kappa]2, \[Kappa]2]]*LDot[\[Kappa]1, \[Kappa]2] - 
   2*DiscB[LDot[\[Kappa]1, \[Kappa]1], MTbar, MTbar]*
    LDot[\[Kappa]1, \[Kappa]1]*(LDot[\[Kappa]1, \[Kappa]2]^2 + 
     2*LDot[\[Kappa]1, \[Kappa]1]*LDot[\[Kappa]2, \[Kappa]2] + 
     3*LDot[\[Kappa]1, \[Kappa]2]*LDot[\[Kappa]2, \[Kappa]2]) - 
   2*DiscB[LDot[\[Kappa]2, \[Kappa]2], MTbar, MTbar]*
    LDot[\[Kappa]2, \[Kappa]2]*(LDot[\[Kappa]1, \[Kappa]2]^2 + 
     LDot[\[Kappa]1, \[Kappa]1]*(3*LDot[\[Kappa]1, \[Kappa]2] + 
       2*LDot[\[Kappa]2, \[Kappa]2])) + 
   2*DiscB[LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
      LDot[\[Kappa]2, \[Kappa]2], MTbar, MTbar]*
    (2*LDot[\[Kappa]1, \[Kappa]1]^2*LDot[\[Kappa]2, \[Kappa]2] + 
     LDot[\[Kappa]1, \[Kappa]2]^2*LDot[\[Kappa]2, \[Kappa]2] + 
     LDot[\[Kappa]1, \[Kappa]1]*(LDot[\[Kappa]1, \[Kappa]2]^2 + 
       6*LDot[\[Kappa]1, \[Kappa]2]*LDot[\[Kappa]2, \[Kappa]2] + 
       2*LDot[\[Kappa]2, \[Kappa]2]^2)) + 2*LDot[\[Kappa]1, \[Kappa]2]*
    (4*MTbar^2*LDot[\[Kappa]1, \[Kappa]2]^2 - 
     2*LDot[\[Kappa]1, \[Kappa]2]^3 + 8*LDot[\[Kappa]1, \[Kappa]1]*
      LDot[\[Kappa]1, \[Kappa]2]*LDot[\[Kappa]2, \[Kappa]2] + 
     LDot[\[Kappa]1, \[Kappa]1]*LDot[\[Kappa]2, \[Kappa]2]*
      (-4*MTbar^2 + 3*LDot[\[Kappa]1, \[Kappa]1] + 
       3*LDot[\[Kappa]2, \[Kappa]2]))*ScalarC0[LDot[\[Kappa]1, \[Kappa]1], 
     LDot[\[Kappa]2, \[Kappa]2], LDot[\[Kappa]1, \[Kappa]1] + 
      2*LDot[\[Kappa]1, \[Kappa]2] + LDot[\[Kappa]2, \[Kappa]2], MTbar, 
     MTbar, MTbar]))/(48*cwbar*MWbar^2*(-MWbar^2 + MZbar^2)*Pi^2*swbar*
  Kallen\[Lambda][LDot[\[Kappa]1, \[Kappa]1], LDot[\[Kappa]2, \[Kappa]2], 
    LDot[\[Kappa]1, \[Kappa]1] + 2*LDot[\[Kappa]1, \[Kappa]2] + 
     LDot[\[Kappa]2, \[Kappa]2]]^2)


==> anc/notebook_details.txt <==
Notebook running instructions:

All notebooks require Package X and Mathematica.

HAAmanual.nb:
1) derives the top loop calculation to HAA
2) matches the top loop calculation and writes out the contribution
3) derives the bosonic (+ghosts) loop calculation to HAA
4) matches the boson loop calculation and writes out the contribution

HZAmanual.nb:
- repeats the above but for HZA

Hffmanual.nb:
1) reads in the results from above
2) derives the amplitude using the above and letting a A or the Z be off shell
3) derives the 1PR loops for intermediate Ws and Zs
4) derives the 1PI loops for intermediate Ws and Zs
5) adds the above together giving the full GI result

For any real applications we recommend to remove all instances of "LoopRefine" and use CollierLink which is an add-on to Package X.
